Upper-body free-breathing Magnetic Resonance Fingerprinting applied to the quantification of water T1 and fat fraction

Over the past decade, Magnetic Resonance Fingerprinting (MRF) has emerged as an efficient paradigm for the rapid and simultaneous quantification of multiple MRI parameters, including fat fraction (FF), water T1 ($T1_{H2O}$), water T2 ($T2_{H2O}$), and fat T1 ($T1_{fat}$). These parameters serve as promising imaging biomarkers in various anatomical targets such as the heart, liver, and skeletal muscles. However, measuring these parameters in the upper body poses challenges due to physiological motion, particularly respiratory motion. In this work, we propose a novel approach, motion-corrected (MoCo) MRF T1-FF, which estimates the motion field using an optimized preliminary motion scan and uses it to correct the MRF acquisition data before dictionary search for reconstructing motion-corrected FF and $T1_{H2O}$ parametric maps of the upper-body region. We validated this framework using an $\textit{in vivo}$ dataset comprising ten healthy volunteers and a 10-year-old boy with Duchenne muscular dystrophy. At the ROI level, in regions minimally affected by motion, no significant bias was observed between the uncorrected and MoCo reconstructions for FF (mean difference of -0.7%) and $T1_{H2O}$ (-4.9 ms) values. Moreover, MoCo MRF T1-FF significantly reduced the standard deviations of distributions assessed in these regions, indicating improved precision. Notably, in regions heavily affected by motion, such as respiratory muscles, liver, and kidneys, the MRF parametric maps exhibited a marked reduction in motion blurring and streaking artifacts after motion correction. Furthermore, the diaphragm was consistently discernible on parametric maps after motion correction. This approach lays the groundwork for the joint 3D quantification of FF and $T1_{H2O}$ in regions that are rarely studied, such as the respiratory muscles, particularly the intercostal muscles and diaphragm.

==> anc/_Content_Types_.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<Types xmlns="http://schemas.openxmlformats.org/package/2006/content-types"><Default Extension="png" ContentType="image/png"/><Default Extension="jpeg" ContentType="image/jpeg"/><Default Extension="rels" ContentType="application/vnd.openxmlformats-package.relationships+xml"/><Default Extension="xml" ContentType="application/xml"/><Default Extension="gif" ContentType="image/gif"/><Default Extension="jpg" ContentType="image/jpeg"/><Default Extension="mp4" ContentType="video/mp4"/><Override PartName="/ppt/presentation.xml" ContentType="application/vnd.openxmlformats-officedocument.presentationml.presentation.main+xml"/><Override PartName="/customXml/itemProps1.xml" ContentType="application/vnd.openxmlformats-officedocument.customXmlProperties+xml"/><Override PartName="/customXml/itemProps2.xml" ContentType="application/vnd.openxmlformats-officedocument.customXmlProperties+xml"/><Override PartName="/customXml/itemProps3.xml" ContentType="application/vnd.openxmlformats-officedocument.customXmlProperties+xml"/><Override PartName="/ppt/slideMasters/slideMaster1.xml" ContentType="application/vnd.openxmlformats-officedocument.presentationml.slideMaster+xml"/><Override PartName="/ppt/slides/slide1.xml" ContentType="application/vnd.openxmlformats-officedocument.presentationml.slide+xml"/><Override PartName="/ppt/slides/slide2.xml" ContentType="application/vnd.openxmlformats-officedocument.presentationml.slide+xml"/><Override PartName="/ppt/slides/slide3.xml" ContentType="application/vnd.openxmlformats-officedocument.presentationml.slide+xml"/><Override PartName="/ppt/slides/slide4.xml" ContentType="application/vnd.openxmlformats-officedocument.presentationml.slide+xml"/><Override PartName="/ppt/slides/slide5.xml" ContentType="application/vnd.openxmlformats-officedocument.presentationml.slide+xml"/><Override PartName="/ppt/slides/slide6.xml" ContentType="application/vnd.openxmlformats-officedocument.presentationml.slide+xml"/><Override PartName="/ppt/slides/slide7.xml" ContentType="application/vnd.openxmlformats-officedocument.presentationml.slide+xml"/><Override PartName="/ppt/presProps.xml" ContentType="application/vnd.openxmlformats-officedocument.presentationml.presProps+xml"/><Override PartName="/ppt/viewProps.xml" ContentType="application/vnd.openxmlformats-officedocument.presentationml.viewProps+xml"/><Override PartName="/ppt/theme/theme1.xml" ContentType="application/vnd.openxmlformats-officedocument.theme+xml"/><Override PartName="/ppt/tableStyles.xml" ContentType="application/vnd.openxmlformats-officedocument.presentationml.tableStyles+xml"/><Override PartName="/ppt/slideLayouts/slideLayout1.xml" ContentType="application/vnd.openxmlformats-officedocument.presentationml.slideLayout+xml"/><Override PartName="/ppt/slideLayouts/slideLayout2.xml" ContentType="application/vnd.openxmlformats-officedocument.presentationml.slideLayout+xml"/><Override PartName="/ppt/slideLayouts/slideLayout3.xml" ContentType="application/vnd.openxmlformats-officedocument.presentationml.slideLayout+xml"/><Override PartName="/ppt/slideLayouts/slideLayout4.xml" ContentType="application/vnd.openxmlformats-officedocument.presentationml.slideLayout+xml"/><Override PartName="/ppt/slideLayouts/slideLayout5.xml" ContentType="application/vnd.openxmlformats-officedocument.presentationml.slideLayout+xml"/><Override PartName="/ppt/slideLayouts/slideLayout6.xml" ContentType="application/vnd.openxmlformats-officedocument.presentationml.slideLayout+xml"/><Override PartName="/ppt/slideLayouts/slideLayout7.xml" ContentType="application/vnd.openxmlformats-officedocument.presentationml.slideLayout+xml"/><Override PartName="/ppt/slideLayouts/slideLayout8.xml" ContentType="application/vnd.openxmlformats-officedocument.presentationml.slideLayout+xml"/><Override PartName="/ppt/slideLayouts/slideLayout9.xml" ContentType="application/vnd.openxmlformats-officedocument.presentationml.slideLayout+xml"/><Override PartName="/ppt/slideLayouts/slideLayout10.xml" ContentType="application/vnd.openxmlformats-officedocument.presentationml.slideLayout+xml"/><Override PartName="/ppt/slideLayouts/slideLayout11.xml" ContentType="application/vnd.openxmlformats-officedocument.presentationml.slideLayout+xml"/><Override PartName="/ppt/charts/chart1.xml" ContentType="application/vnd.openxmlformats-officedocument.drawingml.chart+xml"/><Override PartName="/ppt/charts/style1.xml" ContentType="application/vnd.ms-office.chartstyle+xml"/><Override PartName="/ppt/charts/colors1.xml" ContentType="application/vnd.ms-office.chartcolorstyle+xml"/><Override PartName="/docProps/core.xml" ContentType="application/vnd.openxmlformats-package.core-properties+xml"/><Override PartName="/docProps/app.xml" ContentType="application/vnd.openxmlformats-officedocument.extended-properties+xml"/><Override PartName="/docProps/custom.xml" ContentType="application/vnd.openxmlformats-officedocument.custom-properties+xml"/><Override PartName="/ppt/comments/modernComment_101_1C37338F.xml" ContentType="application/vnd.ms-powerpoint.comments+xml"/><Override PartName="/ppt/comments/modernComment_103_96990F95.xml" ContentType="application/vnd.ms-powerpoint.comments+xml"/><Override PartName="/ppt/comments/modernComment_107_AD85C3AE.xml" ContentType="application/vnd.ms-powerpoint.comments+xml"/><Override PartName="/ppt/authors.xml" ContentType="application/vnd.ms-powerpoint.authors+xml"/></Types>

==> anc/customXml/_rels/item1.xml.rels <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships"><Relationship Id="rId1" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/customXmlProps" Target="itemProps1.xml"/></Relationships>

==> anc/customXml/_rels/item2.xml.rels <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships"><Relationship Id="rId1" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/customXmlProps" Target="itemProps2.xml"/></Relationships>

==> anc/customXml/_rels/item3.xml.rels <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships"><Relationship Id="rId1" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/customXmlProps" Target="itemProps3.xml"/></Relationships>

==> anc/customXml/item1.xml <==
<?xml version="1.0" encoding="utf-8"?><ct:contentTypeSchema ct:_="" ma:_="" ma:contentTypeName="Document" ma:contentTypeID="0x0101005017008CF7DB7347B0E5C4D21BB3C65F" ma:contentTypeVersion="14" ma:contentTypeDescription="Crée un document." ma:contentTypeScope="" ma:versionID="bbc8d65d24573ff67b8a6442fe57c65f" xmlns:ct="http://schemas.microsoft.com/office/2006/metadata/contentType" xmlns:ma="http://schemas.microsoft.com/office/2006/metadata/properties/metaAttributes">
<xsd:schema targetNamespace="http://schemas.microsoft.com/office/2006/metadata/properties" ma:root="true" ma:fieldsID="8281479ee68dbddf0d7182506126f9a2" ns3:_="" ns4:_="" xmlns:xsd="http://www.w3.org/2001/XMLSchema" xmlns:xs="http://www.w3.org/2001/XMLSchema" xmlns:p="http://schemas.microsoft.com/office/2006/metadata/properties" xmlns:ns3="9643b48f-dc3a-4e5b-a3c3-3c86963e269c" xmlns:ns4="3193e07c-abbf-40e7-b82f-a463116cf057">
<xsd:import namespace="9643b48f-dc3a-4e5b-a3c3-3c86963e269c"/>
<xsd:import namespace="3193e07c-abbf-40e7-b82f-a463116cf057"/>
<xsd:element name="properties">
<xsd:complexType>
<xsd:sequence>
<xsd:element name="documentManagement">
<xsd:complexType>
<xsd:all>
<xsd:element ref="ns3:MediaServiceMetadata" minOccurs="0"/>
<xsd:element ref="ns3:MediaServiceFastMetadata" minOccurs="0"/>
<xsd:element ref="ns4:SharedWithUsers" minOccurs="0"/>
<xsd:element ref="ns4:SharedWithDetails" minOccurs="0"/>
<xsd:element ref="ns4:SharingHintHash" minOccurs="0"/>
<xsd:element ref="ns3:_activity" minOccurs="0"/>
<xsd:element ref="ns3:MediaServiceObjectDetectorVersions" minOccurs="0"/>
<xsd:element ref="ns3:MediaServiceSearchProperties" minOccurs="0"/>
<xsd:element ref="ns3:MediaServiceGenerationTime" minOccurs="0"/>
<xsd:element ref="ns3:MediaServiceEventHashCode" minOccurs="0"/>
<xsd:element ref="ns3:MediaServiceDateTaken" minOccurs="0"/>
<xsd:element ref="ns3:MediaServiceSystemTags" minOccurs="0"/>
<xsd:element ref="ns3:MediaServiceOCR" minOccurs="0"/>
<xsd:element ref="ns3:MediaLengthInSeconds" minOccurs="0"/>
</xsd:all>
</xsd:complexType>
</xsd:element>
</xsd:sequence>
</xsd:complexType>
</xsd:element>
</xsd:schema>
<xsd:schema targetNamespace="9643b48f-dc3a-4e5b-a3c3-3c86963e269c" elementFormDefault="qualified" xmlns:xsd="http://www.w3.org/2001/XMLSchema" xmlns:xs="http://www.w3.org/2001/XMLSchema" xmlns:dms="http://schemas.microsoft.com/office/2006/documentManagement/types" xmlns:pc="http://schemas.microsoft.com/office/infopath/2007/PartnerControls">
<xsd:import namespace="http://schemas.microsoft.com/office/2006/documentManagement/types"/>
<xsd:import namespace="http://schemas.microsoft.com/office/infopath/2007/PartnerControls"/>
<xsd:element name="MediaServiceMetadata" ma:index="8" nillable="true" ma:displayName="MediaServiceMetadata" ma:hidden="true" ma:internalName="MediaServiceMetadata" ma:readOnly="true">
<xsd:simpleType>
<xsd:restriction base="dms:Note"/>
</xsd:simpleType>
</xsd:element>
<xsd:element name="MediaServiceFastMetadata" ma:index="9" nillable="true" ma:displayName="MediaServiceFastMetadata" ma:hidden="true" ma:internalName="MediaServiceFastMetadata" ma:readOnly="true">
<xsd:simpleType>
<xsd:restriction base="dms:Note"/>
</xsd:simpleType>
</xsd:element>
<xsd:element name="_activity" ma:index="13" nillable="true" ma:displayName="_activity" ma:hidden="true" ma:internalName="_activity">
<xsd:simpleType>
<xsd:restriction base="dms:Note"/>
</xsd:simpleType>
</xsd:element>
<xsd:element name="MediaServiceObjectDetectorVersions" ma:index="14" nillable="true" ma:displayName="MediaServiceObjectDetectorVersions" ma:hidden="true" ma:indexed="true" ma:internalName="MediaServiceObjectDetectorVersions" ma:readOnly="true">
<xsd:simpleType>
<xsd:restriction base="dms:Text"/>
</xsd:simpleType>
</xsd:element>
<xsd:element name="MediaServiceSearchProperties" ma:index="15" nillable="true" ma:displayName="MediaServiceSearchProperties" ma:hidden="true" ma:internalName="MediaServiceSearchProperties" ma:readOnly="true">
<xsd:simpleType>
<xsd:restriction base="dms:Note"/>
</xsd:simpleType>
</xsd:element>
<xsd:element name="MediaServiceGenerationTime" ma:index="16" nillable="true" ma:displayName="MediaServiceGenerationTime" ma:hidden="true" ma:internalName="MediaServiceGenerationTime" ma:readOnly="true">
<xsd:simpleType>
<xsd:restriction base="dms:Text"/>
</xsd:simpleType>
</xsd:element>
<xsd:element name="MediaServiceEventHashCode" ma:index="17" nillable="true" ma:displayName="MediaServiceEventHashCode" ma:hidden="true" ma:internalName="MediaServiceEventHashCode" ma:readOnly="true">
<xsd:simpleType>
<xsd:restriction base="dms:Text"/>
</xsd:simpleType>
</xsd:element>
<xsd:element name="MediaServiceDateTaken" ma:index="18" nillable="true" ma:displayName="MediaServiceDateTaken" ma:hidden="true" ma:indexed="true" ma:internalName="MediaServiceDateTaken" ma:readOnly="true">
<xsd:simpleType>
<xsd:restriction base="dms:Text"/>
</xsd:simpleType>
</xsd:element>
<xsd:element name="MediaServiceSystemTags" ma:index="19" nillable="true" ma:displayName="MediaServiceSystemTags" ma:hidden="true" ma:internalName="MediaServiceSystemTags" ma:readOnly="true">
<xsd:simpleType>
<xsd:restriction base="dms:Note"/>
</xsd:simpleType>
</xsd:element>
<xsd:element name="MediaServiceOCR" ma:index="20" nillable="true" ma:displayName="Extracted Text" ma:internalName="MediaServiceOCR" ma:readOnly="true">
<xsd:simpleType>
<xsd:restriction base="dms:Note">
<xsd:maxLength value="255"/>
</xsd:restriction>
</xsd:simpleType>
</xsd:element>
<xsd:element name="MediaLengthInSeconds" ma:index="21" nillable="true" ma:displayName="MediaLengthInSeconds" ma:hidden="true" ma:internalName="MediaLengthInSeconds" ma:readOnly="true">
<xsd:simpleType>
<xsd:restriction base="dms:Unknown"/>
</xsd:simpleType>
</xsd:element>
</xsd:schema>
<xsd:schema targetNamespace="3193e07c-abbf-40e7-b82f-a463116cf057" elementFormDefault="qualified" xmlns:xsd="http://www.w3.org/2001/XMLSchema" xmlns:xs="http://www.w3.org/2001/XMLSchema" xmlns:dms="http://schemas.microsoft.com/office/2006/documentManagement/types" xmlns:pc="http://schemas.microsoft.com/office/infopath/2007/PartnerControls">
<xsd:import namespace="http://schemas.microsoft.com/office/2006/documentManagement/types"/>
<xsd:import namespace="http://schemas.microsoft.com/office/infopath/2007/PartnerControls"/>
<xsd:element name="SharedWithUsers" ma:index="10" nillable="true" ma:displayName="Partagé avec" ma:internalName="SharedWithUsers" ma:readOnly="true">
<xsd:complexType>
<xsd:complexContent>
<xsd:extension base="dms:UserMulti">
<xsd:sequence>
<xsd:element name="UserInfo" minOccurs="0" maxOccurs="unbounded">
<xsd:complexType>
<xsd:sequence>
<xsd:element name="DisplayName" type="xsd:string" minOccurs="0"/>
<xsd:element name="AccountId" type="dms:UserId" minOccurs="0" nillable="true"/>
<xsd:element name="AccountType" type="xsd:string" minOccurs="0"/>
</xsd:sequence>
</xsd:complexType>
</xsd:element>
</xsd:sequence>
</xsd:extension>
</xsd:complexContent>
</xsd:complexType>
</xsd:element>
<xsd:element name="SharedWithDetails" ma:index="11" nillable="true" ma:displayName="Partagé avec détails" ma:internalName="SharedWithDetails" ma:readOnly="true">
<xsd:simpleType>
<xsd:restriction base="dms:Note">
<xsd:maxLength value="255"/>
</xsd:restriction>
</xsd:simpleType>
</xsd:element>
<xsd:element name="SharingHintHash" ma:index="12" nillable="true" ma:displayName="Partage du hachage d’indicateur" ma:hidden="true" ma:internalName="SharingHintHash" ma:readOnly="true">
<xsd:simpleType>
<xsd:restriction base="dms:Text"/>
</xsd:simpleType>
</xsd:element>
</xsd:schema>
<xsd:schema targetNamespace="http://schemas.openxmlformats.org/package/2006/metadata/core-properties" elementFormDefault="qualified" attributeFormDefault="unqualified" blockDefault="#all" xmlns="http://schemas.openxmlformats.org/package/2006/metadata/core-properties" xmlns:xsd="http://www.w3.org/2001/XMLSchema" xmlns:xsi="http://www.w3.org/2001/XMLSchema-instance" xmlns:dc="http://purl.org/dc/elements/1.1/" xmlns:dcterms="http://purl.org/dc/terms/" xmlns:odoc="http://schemas.microsoft.com/internal/obd">
<xsd:import namespace="http://purl.org/dc/elements/1.1/" schemaLocation="http://dublincore.org/schemas/xmls/qdc/2003/04/02/dc.xsd"/>
<xsd:import namespace="http://purl.org/dc/terms/" schemaLocation="http://dublincore.org/schemas/xmls/qdc/2003/04/02/dcterms.xsd"/>
<xsd:element name="coreProperties" type="CT_coreProperties"/>
<xsd:complexType name="CT_coreProperties">
<xsd:all>
<xsd:element ref="dc:creator" minOccurs="0" maxOccurs="1"/>
<xsd:element ref="dcterms:created" minOccurs="0" maxOccurs="1"/>
<xsd:element ref="dc:identifier" minOccurs="0" maxOccurs="1"/>
<xsd:element name="contentType" minOccurs="0" maxOccurs="1" type="xsd:string" ma:index="0" ma:displayName="Type de contenu"/>
<xsd:element ref="dc:title" minOccurs="0" maxOccurs="1" ma:index="4" ma:displayName="Titre"/>
<xsd:element ref="dc:subject" minOccurs="0" maxOccurs="1"/>
<xsd:element ref="dc:description" minOccurs="0" maxOccurs="1"/>
<xsd:element name="keywords" minOccurs="0" maxOccurs="1" type="xsd:string"/>
<xsd:element ref="dc:language" minOccurs="0" maxOccurs="1"/>
<xsd:element name="category" minOccurs="0" maxOccurs="1" type="xsd:string"/>
<xsd:element name="version" minOccurs="0" maxOccurs="1" type="xsd:string"/>
<xsd:element name="revision" minOccurs="0" maxOccurs="1" type="xsd:string">
<xsd:annotation>
<xsd:documentation>
                        This value indicates the number of saves or revisions. The application is responsible for updating this value after each revision.
                    </xsd:documentation>
</xsd:annotation>
</xsd:element>
<xsd:element name="lastModifiedBy" minOccurs="0" maxOccurs="1" type="xsd:string"/>
<xsd:element ref="dcterms:modified" minOccurs="0" maxOccurs="1"/>
<xsd:element name="contentStatus" minOccurs="0" maxOccurs="1" type="xsd:string"/>
</xsd:all>
</xsd:complexType>
</xsd:schema>
<xs:schema targetNamespace="http://schemas.microsoft.com/office/infopath/2007/PartnerControls" elementFormDefault="qualified" attributeFormDefault="unqualified" xmlns:pc="http://schemas.microsoft.com/office/infopath/2007/PartnerControls" xmlns:xs="http://www.w3.org/2001/XMLSchema">
<xs:element name="Person">
<xs:complexType>
<xs:sequence>
<xs:element ref="pc:DisplayName" minOccurs="0"></xs:element>
<xs:element ref="pc:AccountId" minOccurs="0"></xs:element>
<xs:element ref="pc:AccountType" minOccurs="0"></xs:element>
</xs:sequence>
</xs:complexType>
</xs:element>
<xs:element name="DisplayName" type="xs:string"></xs:element>
<xs:element name="AccountId" type="xs:string"></xs:element>
<xs:element name="AccountType" type="xs:string"></xs:element>
<xs:element name="BDCAssociatedEntity">
<xs:complexType>
<xs:sequence>
<xs:element ref="pc:BDCEntity" minOccurs="0" maxOccurs="unbounded"></xs:element>
</xs:sequence>
<xs:attribute ref="pc:EntityNamespace"></xs:attribute>
<xs:attribute ref="pc:EntityName"></xs:attribute>
<xs:attribute ref="pc:SystemInstanceName"></xs:attribute>
<xs:attribute ref="pc:AssociationName"></xs:attribute>
</xs:complexType>
</xs:element>
<xs:attribute name="EntityNamespace" type="xs:string"></xs:attribute>
<xs:attribute name="EntityName" type="xs:string"></xs:attribute>
<xs:attribute name="SystemInstanceName" type="xs:string"></xs:attribute>
<xs:attribute name="AssociationName" type="xs:string"></xs:attribute>
<xs:element name="BDCEntity">
<xs:complexType>
<xs:sequence>
<xs:element ref="pc:EntityDisplayName" minOccurs="0"></xs:element>
<xs:element ref="pc:EntityInstanceReference" minOccurs="0"></xs:element>
<xs:element ref="pc:EntityId1" minOccurs="0"></xs:element>
<xs:element ref="pc:EntityId2" minOccurs="0"></xs:element>
<xs:element ref="pc:EntityId3" minOccurs="0"></xs:element>
<xs:element ref="pc:EntityId4" minOccurs="0"></xs:element>
<xs:element ref="pc:EntityId5" minOccurs="0"></xs:element>
</xs:sequence>
</xs:complexType>
</xs:element>
<xs:element name="EntityDisplayName" type="xs:string"></xs:element>
<xs:element name="EntityInstanceReference" type="xs:string"></xs:element>
<xs:element name="EntityId1" type="xs:string"></xs:element>
<xs:element name="EntityId2" type="xs:string"></xs:element>
<xs:element name="EntityId3" type="xs:string"></xs:element>
<xs:element name="EntityId4" type="xs:string"></xs:element>
<xs:element name="EntityId5" type="xs:string"></xs:element>
<xs:element name="Terms">
<xs:complexType>
<xs:sequence>
<xs:element ref="pc:TermInfo" minOccurs="0" maxOccurs="unbounded"></xs:element>
</xs:sequence>
</xs:complexType>
</xs:element>
<xs:element name="TermInfo">
<xs:complexType>
<xs:sequence>
<xs:element ref="pc:TermName" minOccurs="0"></xs:element>
<xs:element ref="pc:TermId" minOccurs="0"></xs:element>
</xs:sequence>
</xs:complexType>
</xs:element>
<xs:element name="TermName" type="xs:string"></xs:element>
<xs:element name="TermId" type="xs:string"></xs:element>
</xs:schema>
</ct:contentTypeSchema>

==> anc/customXml/item2.xml <==
<?mso-contentType?><FormTemplates xmlns="http://schemas.microsoft.com/sharepoint/v3/contenttype/forms"><Display>DocumentLibraryForm</Display><Edit>DocumentLibraryForm</Edit><New>DocumentLibraryForm</New></FormTemplates>

==> anc/customXml/item3.xml <==
<?xml version="1.0" encoding="utf-8"?><p:properties xmlns:p="http://schemas.microsoft.com/office/2006/metadata/properties" xmlns:xsi="http://www.w3.org/2001/XMLSchema-instance" xmlns:pc="http://schemas.microsoft.com/office/infopath/2007/PartnerControls"><documentManagement><_activity xmlns="9643b48f-dc3a-4e5b-a3c3-3c86963e269c" xsi:nil="true"/></documentManagement></p:properties>

==> anc/customXml/itemProps1.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="no"?>
<ds:datastoreItem ds:itemID="{1BA37FE8-61C3-4B82-930F-A603560B963A}" xmlns:ds="http://schemas.openxmlformats.org/officeDocument/2006/customXml"><ds:schemaRefs><ds:schemaRef ds:uri="http://schemas.microsoft.com/office/2006/metadata/contentType"/><ds:schemaRef ds:uri="http://schemas.microsoft.com/office/2006/metadata/properties/metaAttributes"/><ds:schemaRef ds:uri="http://www.w3.org/2001/XMLSchema"/><ds:schemaRef ds:uri="http://schemas.microsoft.com/office/2006/metadata/properties"/><ds:schemaRef ds:uri="9643b48f-dc3a-4e5b-a3c3-3c86963e269c"/><ds:schemaRef ds:uri="3193e07c-abbf-40e7-b82f-a463116cf057"/><ds:schemaRef ds:uri="http://schemas.microsoft.com/office/2006/documentManagement/types"/><ds:schemaRef ds:uri="http://schemas.microsoft.com/office/infopath/2007/PartnerControls"/><ds:schemaRef ds:uri="http://schemas.openxmlformats.org/package/2006/metadata/core-properties"/><ds:schemaRef ds:uri="http://purl.org/dc/elements/1.1/"/><ds:schemaRef ds:uri="http://purl.org/dc/terms/"/><ds:schemaRef ds:uri="http://schemas.microsoft.com/internal/obd"/></ds:schemaRefs></ds:datastoreItem>

==> anc/customXml/itemProps2.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="no"?>
<ds:datastoreItem ds:itemID="{C4311A87-9D57-43C6-825D-794DED8C8503}" xmlns:ds="http://schemas.openxmlformats.org/officeDocument/2006/customXml"><ds:schemaRefs><ds:schemaRef ds:uri="http://schemas.microsoft.com/sharepoint/v3/contenttype/forms"/></ds:schemaRefs></ds:datastoreItem>

==> anc/customXml/itemProps3.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="no"?>
<ds:datastoreItem ds:itemID="{29D11406-1B4E-4992-9BDF-C75C9987299D}" xmlns:ds="http://schemas.openxmlformats.org/officeDocument/2006/customXml"><ds:schemaRefs><ds:schemaRef ds:uri="http://purl.org/dc/elements/1.1/"/><ds:schemaRef ds:uri="http://purl.org/dc/dcmitype/"/><ds:schemaRef ds:uri="http://www.w3.org/XML/1998/namespace"/><ds:schemaRef ds:uri="9643b48f-dc3a-4e5b-a3c3-3c86963e269c"/><ds:schemaRef ds:uri="http://purl.org/dc/terms/"/><ds:schemaRef ds:uri="http://schemas.microsoft.com/office/2006/metadata/properties"/><ds:schemaRef ds:uri="http://schemas.microsoft.com/office/2006/documentManagement/types"/><ds:schemaRef ds:uri="http://schemas.microsoft.com/office/infopath/2007/PartnerControls"/><ds:schemaRef ds:uri="http://schemas.openxmlformats.org/package/2006/metadata/core-properties"/><ds:schemaRef ds:uri="3193e07c-abbf-40e7-b82f-a463116cf057"/></ds:schemaRefs></ds:datastoreItem>

==> anc/docProps/app.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<Properties xmlns="http://schemas.openxmlformats.org/officeDocument/2006/extended-properties" xmlns:vt="http://schemas.openxmlformats.org/officeDocument/2006/docPropsVTypes"><Template>Office Theme</Template><TotalTime>4302</TotalTime><Words>674</Words><Application>Microsoft Office PowerPoint</Application><PresentationFormat>A3 (297 x 420 mm)</PresentationFormat><Paragraphs>50</Paragraphs><Slides>7</Slides><Notes>0</Notes><HiddenSlides>0</HiddenSlides><MMClips>1</MMClips><ScaleCrop>false</ScaleCrop><HeadingPairs><vt:vector size="6" baseType="variant"><vt:variant><vt:lpstr>Polices utilisées</vt:lpstr></vt:variant><vt:variant><vt:i4>5</vt:i4></vt:variant><vt:variant><vt:lpstr>Thème</vt:lpstr></vt:variant><vt:variant><vt:i4>1</vt:i4></vt:variant><vt:variant><vt:lpstr>Titres des diapositives</vt:lpstr></vt:variant><vt:variant><vt:i4>7</vt:i4></vt:variant></vt:vector></HeadingPairs><TitlesOfParts><vt:vector size="13" baseType="lpstr"><vt:lpstr>Arial</vt:lpstr><vt:lpstr>Calibri</vt:lpstr><vt:lpstr>Calibri Light</vt:lpstr><vt:lpstr>Cambria Math</vt:lpstr><vt:lpstr>Wingdings 2</vt:lpstr><vt:lpstr>Thème Office</vt:lpstr><vt:lpstr>Upper-body free-breathing MRF applied to the quantification of water T1 and fat fraction</vt:lpstr><vt:lpstr>Présentation PowerPoint</vt:lpstr><vt:lpstr>Fig. S2: Influence of echo time (TE) and slice thickness on navigator images sharpness. In this study, a slice thickness of 3 cm and TE of 2.39 ms were employed. Increasing the slice thickness reveals a reduction in contrast at the lung/liver interface. Employing a TE of 3.45 ms, where fat and water are out of phase, results in decreased sharpness at the interface due to diminished liver signal, accompanied by an increase in scan time. </vt:lpstr><vt:lpstr>S3: Performance comparison of VoxelMorph registration results on motion scan images and on the first singular MRF volumes (as proposed in the study of Cruz et al., 2022 (https://doi.org/10.1002/mrm.29027) for a single subject. The cost function corresponds to the sum of normalized cross-correlation and deformation field regularization between reference and moving volumes across all imaged slices for the subject. Firstly, the marginal decrease in cost functions after 1500 epochs justifies halting training thereafter. Secondly, substituting the optimized motion scan with the first singular MRF volume (as proposed by Cruz et al.) leads to degraded registration performance, evident from the increased cost function values.</vt:lpstr><vt:lpstr>Fig. S4: Representative parametric B0, B1 and T1fat maps obtained at one slice level in a healthy volunteer derived from both the uncorrected and motion-corrected (MoCo) MRF T1-FF reconstructions. T1fat map were masked for pixels with fat fraction &lt; 0.3.</vt:lpstr><vt:lpstr>Fig.S5: Visualization of motion scan images across all respiratory phases before and after registration with VoxelMorph, depicted at a single sagittal slice level. The high quality of reconstructed volumes across motion phases, along with optimized contrast, enhances the convergence of the registration algorithm. Notably, the delineation of the diaphragm is clearly evident, indicated by the white arrow. </vt:lpstr><vt:lpstr>Fig. S6: Visualization of motion scan volumes, FF maps, and T1H2O maps across all respiratory phases at different slice levels in the sagittal orientation. The dynamic motion sequence starts at the level of the liver and progresses towards the diaphragm, which delineates the boundary between the stomach and heart.</vt:lpstr></vt:vector></TitlesOfParts><Company></Company><LinksUpToDate>false</LinksUpToDate><SharedDoc>false</SharedDoc><HyperlinksChanged>false</HyperlinksChanged><AppVersion>16.0000</AppVersion></Properties>

==> anc/docProps/core.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<cp:coreProperties xmlns:cp="http://schemas.openxmlformats.org/package/2006/metadata/core-properties" xmlns:dc="http://purl.org/dc/elements/1.1/" xmlns:dcterms="http://purl.org/dc/terms/" xmlns:dcmitype="http://purl.org/dc/dcmitype/" xmlns:xsi="http://www.w3.org/2001/XMLSchema-instance"><dc:title>Upper-body free-breathing MRF applied to the quantification of water T1 and fat fraction</dc:title><dc:creator>Constantin SLIOUSSARENKO</dc:creator><cp:lastModifiedBy>Constantin SLIOUSSARENKO</cp:lastModifiedBy><cp:revision>29</cp:revision><dcterms:created xsi:type="dcterms:W3CDTF">2024-04-15T13:51:47Z</dcterms:created><dcterms:modified xsi:type="dcterms:W3CDTF">2024-05-03T10:38:15Z</dcterms:modified></cp:coreProperties>

==> anc/docProps/custom.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<Properties xmlns="http://schemas.openxmlformats.org/officeDocument/2006/custom-properties" xmlns:vt="http://schemas.openxmlformats.org/officeDocument/2006/docPropsVTypes"><property fmtid="{D5CDD505-2E9C-101B-9397-08002B2CF9AE}" pid="2" name="ContentTypeId"><vt:lpwstr>0x0101005017008CF7DB7347B0E5C4D21BB3C65F</vt:lpwstr></property></Properties>

==> anc/ppt/_rels/presentation.xml.rels <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships"><Relationship Id="rId8" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slide" Target="slides/slide4.xml"/><Relationship Id="rId13" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/viewProps" Target="viewProps.xml"/><Relationship Id="rId3" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/customXml" Target="../customXml/item3.xml"/><Relationship Id="rId7" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slide" Target="slides/slide3.xml"/><Relationship Id="rId12" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/presProps" Target="presProps.xml"/><Relationship Id="rId2" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/customXml" Target="../customXml/item2.xml"/><Relationship Id="rId16" Type="http://schemas.microsoft.com/office/2018/10/relationships/authors" Target="authors.xml"/><Relationship Id="rId1" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/customXml" Target="../customXml/item1.xml"/><Relationship Id="rId6" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slide" Target="slides/slide2.xml"/><Relationship Id="rId11" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slide" Target="slides/slide7.xml"/><Relationship Id="rId5" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slide" Target="slides/slide1.xml"/><Relationship Id="rId15" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/tableStyles" Target="tableStyles.xml"/><Relationship Id="rId10" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slide" Target="slides/slide6.xml"/><Relationship Id="rId4" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideMaster" Target="slideMasters/slideMaster1.xml"/><Relationship Id="rId9" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slide" Target="slides/slide5.xml"/><Relationship Id="rId14" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/theme" Target="theme/theme1.xml"/></Relationships>

==> anc/ppt/authors.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<p188:authorLst xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" xmlns:r="http://schemas.openxmlformats.org/officeDocument/2006/relationships" xmlns:p188="http://schemas.microsoft.com/office/powerpoint/2018/8/main"><p188:author id="{37FFE8D7-2A7C-3A2C-B9F4-AA47E580C7F9}" name="Benjamin MARTY" initials="BM" userId="S::b.marty@institut-myologie.org::1b7db2dc-62ed-43e1-a069-17d79d5eaeec" providerId="AD"/></p188:authorLst>

==> anc/ppt/charts/_rels/chart1.xml.rels <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships"><Relationship Id="rId3" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/oleObject" Target="file:///C:\Users\c.slioussarenko\Downloads\wandb_export_2024-04-17T14_07_32.721+02_00.csv" TargetMode="External"/><Relationship Id="rId2" Type="http://schemas.microsoft.com/office/2011/relationships/chartColorStyle" Target="colors1.xml"/><Relationship Id="rId1" Type="http://schemas.microsoft.com/office/2011/relationships/chartStyle" Target="style1.xml"/></Relationships>

==> anc/ppt/charts/chart1.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<c:chartSpace xmlns:c="http://schemas.openxmlformats.org/drawingml/2006/chart" xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" xmlns:r="http://schemas.openxmlformats.org/officeDocument/2006/relationships" xmlns:c16r2="http://schemas.microsoft.com/office/drawing/2015/06/chart"><c:date1904 val="0"/><c:lang val="fr-FR"/><c:roundedCorners val="0"/><mc:AlternateContent xmlns:mc="http://schemas.openxmlformats.org/markup-compatibility/2006"><mc:Choice Requires="c14" xmlns:c14="http://schemas.microsoft.com/office/drawing/2007/8/2/chart"><c14:style val="102"/></mc:Choice><mc:Fallback><c:style val="2"/></mc:Fallback></mc:AlternateContent><c:chart><c:autoTitleDeleted val="1"/><c:plotArea><c:layout/><c:lineChart><c:grouping val="standard"/><c:varyColors val="0"/><c:ser><c:idx val="0"/><c:order val="0"/><c:tx><c:strRef><c:f>'wandb_export_2024-04-17T14_07_3'!$B$1</c:f><c:strCache><c:ptCount val="1"/><c:pt idx="0"><c:v>Motion Scan</c:v></c:pt></c:strCache></c:strRef></c:tx><c:spPr><a:ln w="28575" cap="rnd"><a:solidFill><a:schemeClr val="accent1"/></a:solidFill><a:round/></a:ln><a:effectLst/></c:spPr><c:marker><c:symbol val="none"/></c:marker><c:cat><c:numRef><c:f>'wandb_export_2024-04-17T14_07_3'!$A$2:$A$2001</c:f><c:numCache><c:formatCode>General</c:formatCode><c:ptCount val="2000"/><c:pt idx="0"><c:v>0</c:v></c:pt><c:pt idx="1"><c:v>1</c:v></c:pt><c:pt idx="2"><c:v>2</c:v></c:pt><c:pt idx="3"><c:v>3</c:v></c:pt><c:pt idx="4"><c:v>4</c:v></c:pt><c:pt idx="5"><c:v>5</c:v></c:pt><c:pt idx="6"><c:v>6</c:v></c:pt><c:pt idx="7"><c:v>7</c:v></c:pt><c:pt idx="8"><c:v>8</c:v></c:pt><c:pt idx="9"><c:v>9</c:v></c:pt><c:pt idx="10"><c:v>10</c:v></c:pt><c:pt idx="11"><c:v>11</c:v></c:pt><c:pt idx="12"><c:v>12</c:v></c:pt><c:pt idx="13"><c:v>13</c:v></c:pt><c:pt idx="14"><c:v>14</c:v></c:pt><c:pt idx="15"><c:v>15</c:v></c:pt><c:pt idx="16"><c:v>16</c:v></c:pt><c:pt idx="17"><c:v>17</c:v></c:pt><c:pt idx="18"><c:v>18</c:v></c:pt><c:pt idx="19"><c:v>19</c:v></c:pt><c:pt idx="20"><c:v>20</c:v></c:pt><c:pt idx="21"><c:v>21</c:v></c:pt><c:pt idx="22"><c:v>22</c:v></c:pt><c:pt idx="23"><c:v>23</c:v></c:pt><c:pt idx="24"><c:v>24</c:v></c:pt><c:pt idx="25"><c:v>25</c:v></c:pt><c:pt idx="26"><c:v>26</c:v></c:pt><c:pt idx="27"><c:v>27</c:v></c:pt><c:pt idx="28"><c:v>28</c:v></c:pt><c:pt idx="29"><c:v>29</c:v></c:pt><c:pt idx="30"><c:v>30</c:v></c:pt><c:pt idx="31"><c:v>31</c:v></c:pt><c:pt idx="32"><c:v>32</c:v></c:pt><c:pt idx="33"><c:v>33</c:v></c:pt><c:pt idx="34"><c:v>34</c:v></c:pt><c:pt idx="35"><c:v>35</c:v></c:pt><c:pt idx="36"><c:v>36</c:v></c:pt><c:pt idx="37"><c:v>37</c:v></c:pt><c:pt idx="38"><c:v>38</c:v></c:pt><c:pt idx="39"><c:v>39</c:v></c:pt><c:pt idx="40"><c:v>40</c:v></c:pt><c:pt idx="41"><c:v>41</c:v></c:pt><c:pt idx="42"><c:v>42</c:v></c:pt><c:pt idx="43"><c:v>43</c:v></c:pt><c:pt idx="44"><c:v>44</c:v></c:pt><c:pt idx="45"><c:v>45</c:v></c:pt><c:pt idx="46"><c:v>46</c:v></c:pt><c:pt idx="47"><c:v>47</c:v></c:pt><c:pt idx="48"><c:v>48</c:v></c:pt><c:pt idx="49"><c:v>49</c:v></c:pt><c:pt idx="50"><c:v>50</c:v></c:pt><c:pt idx="51"><c:v>51</c:v></c:pt><c:pt idx="52"><c:v>52</c:v></c:pt><c:pt idx="53"><c:v>53</c:v></c:pt><c:pt idx="54"><c:v>54</c:v></c:pt><c:pt idx="55"><c:v>55</c:v></c:pt><c:pt idx="56"><c:v>56</c:v></c:pt><c:pt idx="57"><c:v>57</c:v></c:pt><c:pt idx="58"><c:v>58</c:v></c:pt><c:pt idx="59"><c:v>59</c:v></c:pt><c:pt idx="60"><c:v>60</c:v></c:pt><c:pt idx="61"><c:v>61</c:v></c:pt><c:pt idx="62"><c:v>62</c:v></c:pt><c:pt idx="63"><c:v>63</c:v></c:pt><c:pt idx="64"><c:v>64</c:v></c:pt><c:pt idx="65"><c:v>65</c:v></c:pt><c:pt idx="66"><c:v>66</c:v></c:pt><c:pt idx="67"><c:v>67</c:v></c:pt><c:pt idx="68"><c:v>68</c:v></c:pt><c:pt idx="69"><c:v>69</c:v></c:pt><c:pt idx="70"><c:v>70</c:v></c:pt><c:pt idx="71"><c:v>71</c:v></c:pt><c:pt idx="72"><c:v>72</c:v></c:pt><c:pt idx="73"><c:v>73</c:v></c:pt><c:pt idx="74"><c:v>74</c:v></c:pt><c:pt idx="75"><c:v>75</c:v></c:pt><c:pt idx="76"><c:v>76</c:v></c:pt><c:pt idx="77"><c:v>77</c:v></c:pt><c:pt idx="78"><c:v>78</c:v></c:pt><c:pt idx="79"><c:v>79</c:v></c:pt><c:pt idx="80"><c:v>80</c:v></c:pt><c:pt idx="81"><c:v>81</c:v></c:pt><c:pt idx="82"><c:v>82</c:v></c:pt><c:pt idx="83"><c:v>83</c:v></c:pt><c:pt idx="84"><c:v>84</c:v></c:pt><c:pt idx="85"><c:v>85</c:v></c:pt><c:pt idx="86"><c:v>86</c:v></c:pt><c:pt idx="87"><c:v>87</c:v></c:pt><c:pt idx="88"><c:v>88</c:v></c:pt><c:pt idx="89"><c:v>89</c:v></c:pt><c:pt idx="90"><c:v>90</c:v></c:pt><c:pt idx="91"><c:v>91</c:v></c:pt><c:pt idx="92"><c:v>92</c:v></c:pt><c:pt idx="93"><c:v>93</c:v></c:pt><c:pt idx="94"><c:v>94</c:v></c:pt><c:pt idx="95"><c:v>95</c:v></c:pt><c:pt idx="96"><c:v>96</c:v></c:pt><c:pt idx="97"><c:v>97</c:v></c:pt><c:pt idx="98"><c:v>98</c:v></c:pt><c:pt idx="99"><c:v>99</c:v></c:pt><c:pt idx="100"><c:v>100</c:v></c:pt><c:pt idx="101"><c:v>101</c:v></c:pt><c:pt idx="102"><c:v>102</c:v></c:pt><c:pt idx="103"><c:v>103</c:v></c:pt><c:pt idx="104"><c:v>104</c:v></c:pt><c:pt idx="105"><c:v>105</c:v></c:pt><c:pt idx="106"><c:v>106</c:v></c:pt><c:pt idx="107"><c:v>107</c:v></c:pt><c:pt idx="108"><c:v>108</c:v></c:pt><c:pt idx="109"><c:v>109</c:v></c:pt><c:pt idx="110"><c:v>110</c:v></c:pt><c:pt idx="111"><c:v>111</c:v></c:pt><c:pt idx="112"><c:v>112</c:v></c:pt><c:pt idx="113"><c:v>113</c:v></c:pt><c:pt idx="114"><c:v>114</c:v></c:pt><c:pt idx="115"><c:v>115</c:v></c:pt><c:pt idx="116"><c:v>116</c:v></c:pt><c:pt idx="117"><c:v>117</c:v></c:pt><c:pt idx="118"><c:v>118</c:v></c:pt><c:pt idx="119"><c:v>119</c:v></c:pt><c:pt idx="120"><c:v>120</c:v></c:pt><c:pt idx="121"><c:v>121</c:v></c:pt><c:pt idx="122"><c:v>122</c:v></c:pt><c:pt idx="123"><c:v>123</c:v></c:pt><c:pt idx="124"><c:v>124</c:v></c:pt><c:pt idx="125"><c:v>125</c:v></c:pt><c:pt idx="126"><c:v>126</c:v></c:pt><c:pt idx="127"><c:v>127</c:v></c:pt><c:pt idx="128"><c:v>128</c:v></c:pt><c:pt idx="129"><c:v>129</c:v></c:pt><c:pt idx="130"><c:v>130</c:v></c:pt><c:pt idx="131"><c:v>131</c:v></c:pt><c:pt idx="132"><c:v>132</c:v></c:pt><c:pt idx="133"><c:v>133</c:v></c:pt><c:pt idx="134"><c:v>134</c:v></c:pt><c:pt idx="135"><c:v>135</c:v></c:pt><c:pt idx="136"><c:v>136</c:v></c:pt><c:pt idx="137"><c:v>137</c:v></c:pt><c:pt idx="138"><c:v>138</c:v></c:pt><c:pt idx="139"><c:v>139</c:v></c:pt><c:pt idx="140"><c:v>140</c:v></c:pt><c:pt idx="141"><c:v>141</c:v></c:pt><c:pt idx="142"><c:v>142</c:v></c:pt><c:pt idx="143"><c:v>143</c:v></c:pt><c:pt idx="144"><c:v>144</c:v></c:pt><c:pt idx="145"><c:v>145</c:v></c:pt><c:pt idx="146"><c:v>146</c:v></c:pt><c:pt idx="147"><c:v>147</c:v></c:pt><c:pt idx="148"><c:v>148</c:v></c:pt><c:pt idx="149"><c:v>149</c:v></c:pt><c:pt idx="150"><c:v>150</c:v></c:pt><c:pt idx="151"><c:v>151</c:v></c:pt><c:pt idx="152"><c:v>152</c:v></c:pt><c:pt idx="153"><c:v>153</c:v></c:pt><c:pt idx="154"><c:v>154</c:v></c:pt><c:pt idx="155"><c:v>155</c:v></c:pt><c:pt idx="156"><c:v>156</c:v></c:pt><c:pt idx="157"><c:v>157</c:v></c:pt><c:pt idx="158"><c:v>158</c:v></c:pt><c:pt idx="159"><c:v>159</c:v></c:pt><c:pt idx="160"><c:v>160</c:v></c:pt><c:pt idx="161"><c:v>161</c:v></c:pt><c:pt idx="162"><c:v>162</c:v></c:pt><c:pt idx="163"><c:v>163</c:v></c:pt><c:pt idx="164"><c:v>164</c:v></c:pt><c:pt idx="165"><c:v>165</c:v></c:pt><c:pt idx="166"><c:v>166</c:v></c:pt><c:pt idx="167"><c:v>167</c:v></c:pt><c:pt idx="168"><c:v>168</c:v></c:pt><c:pt idx="169"><c:v>169</c:v></c:pt><c:pt idx="170"><c:v>170</c:v></c:pt><c:pt idx="171"><c:v>171</c:v></c:pt><c:pt idx="172"><c:v>172</c:v></c:pt><c:pt idx="173"><c:v>173</c:v></c:pt><c:pt idx="174"><c:v>174</c:v></c:pt><c:pt idx="175"><c:v>175</c:v></c:pt><c:pt idx="176"><c:v>176</c:v></c:pt><c:pt idx="177"><c:v>177</c:v></c:pt><c:pt idx="178"><c:v>178</c:v></c:pt><c:pt idx="179"><c:v>179</c:v></c:pt><c:pt idx="180"><c:v>180</c:v></c:pt><c:pt idx="181"><c:v>181</c:v></c:pt><c:pt idx="182"><c:v>182</c:v></c:pt><c:pt idx="183"><c:v>183</c:v></c:pt><c:pt idx="184"><c:v>184</c:v></c:pt><c:pt idx="185"><c:v>185</c:v></c:pt><c:pt idx="186"><c:v>186</c:v></c:pt><c:pt idx="187"><c:v>187</c:v></c:pt><c:pt idx="188"><c:v>188</c:v></c:pt><c:pt idx="189"><c:v>189</c:v></c:pt><c:pt idx="190"><c:v>190</c:v></c:pt><c:pt idx="191"><c:v>191</c:v></c:pt><c:pt idx="192"><c:v>192</c:v></c:pt><c:pt idx="193"><c:v>193</c:v></c:pt><c:pt idx="194"><c:v>194</c:v></c:pt><c:pt idx="195"><c:v>195</c:v></c:pt><c:pt idx="196"><c:v>196</c:v></c:pt><c:pt idx="197"><c:v>197</c:v></c:pt><c:pt idx="198"><c:v>198</c:v></c:pt><c:pt idx="199"><c:v>199</c:v></c:pt><c:pt idx="200"><c:v>200</c:v></c:pt><c:pt idx="201"><c:v>201</c:v></c:pt><c:pt idx="202"><c:v>202</c:v></c:pt><c:pt idx="203"><c:v>203</c:v></c:pt><c:pt idx="204"><c:v>204</c:v></c:pt><c:pt idx="205"><c:v>205</c:v></c:pt><c:pt idx="206"><c:v>206</c:v></c:pt><c:pt idx="207"><c:v>207</c:v></c:pt><c:pt idx="208"><c:v>208</c:v></c:pt><c:pt idx="209"><c:v>209</c:v></c:pt><c:pt idx="210"><c:v>210</c:v></c:pt><c:pt idx="211"><c:v>211</c:v></c:pt><c:pt idx="212"><c:v>212</c:v></c:pt><c:pt idx="213"><c:v>213</c:v></c:pt><c:pt idx="214"><c:v>214</c:v></c:pt><c:pt idx="215"><c:v>215</c:v></c:pt><c:pt idx="216"><c:v>216</c:v></c:pt><c:pt idx="217"><c:v>217</c:v></c:pt><c:pt idx="218"><c:v>218</c:v></c:pt><c:pt idx="219"><c:v>219</c:v></c:pt><c:pt idx="220"><c:v>220</c:v></c:pt><c:pt idx="221"><c:v>221</c:v></c:pt><c:pt idx="222"><c:v>222</c:v></c:pt><c:pt idx="223"><c:v>223</c:v></c:pt><c:pt idx="224"><c:v>224</c:v></c:pt><c:pt idx="225"><c:v>225</c:v></c:pt><c:pt idx="226"><c:v>226</c:v></c:pt><c:pt idx="227"><c:v>227</c:v></c:pt><c:pt idx="228"><c:v>228</c:v></c:pt><c:pt idx="229"><c:v>229</c:v></c:pt><c:pt idx="230"><c:v>230</c:v></c:pt><c:pt idx="231"><c:v>231</c:v></c:pt><c:pt idx="232"><c:v>232</c:v></c:pt><c:pt idx="233"><c:v>233</c:v></c:pt><c:pt idx="234"><c:v>234</c:v></c:pt><c:pt idx="235"><c:v>235</c:v></c:pt><c:pt idx="236"><c:v>236</c:v></c:pt><c:pt idx="237"><c:v>237</c:v></c:pt><c:pt idx="238"><c:v>238</c:v></c:pt><c:pt idx="239"><c:v>239</c:v></c:pt><c:pt idx="240"><c:v>240</c:v></c:pt><c:pt idx="241"><c:v>241</c:v></c:pt><c:pt idx="242"><c:v>242</c:v></c:pt><c:pt idx="243"><c:v>243</c:v></c:pt><c:pt idx="244"><c:v>244</c:v></c:pt><c:pt idx="245"><c:v>245</c:v></c:pt><c:pt idx="246"><c:v>246</c:v></c:pt><c:pt idx="247"><c:v>247</c:v></c:pt><c:pt idx="248"><c:v>248</c:v></c:pt><c:pt idx="249"><c:v>249</c:v></c:pt><c:pt idx="250"><c:v>250</c:v></c:pt><c:pt idx="251"><c:v>251</c:v></c:pt><c:pt idx="252"><c:v>252</c:v></c:pt><c:pt idx="253"><c:v>253</c:v></c:pt><c:pt idx="254"><c:v>254</c:v></c:pt><c:pt idx="255"><c:v>255</c:v></c:pt><c:pt idx="256"><c:v>256</c:v></c:pt><c:pt idx="257"><c:v>257</c:v></c:pt><c:pt idx="258"><c:v>258</c:v></c:pt><c:pt idx="259"><c:v>259</c:v></c:pt><c:pt idx="260"><c:v>260</c:v></c:pt><c:pt idx="261"><c:v>261</c:v></c:pt><c:pt idx="262"><c:v>262</c:v></c:pt><c:pt idx="263"><c:v>263</c:v></c:pt><c:pt idx="264"><c:v>264</c:v></c:pt><c:pt idx="265"><c:v>265</c:v></c:pt><c:pt idx="266"><c:v>266</c:v></c:pt><c:pt idx="267"><c:v>267</c:v></c:pt><c:pt idx="268"><c:v>268</c:v></c:pt><c:pt idx="269"><c:v>269</c:v></c:pt><c:pt idx="270"><c:v>270</c:v></c:pt><c:pt idx="271"><c:v>271</c:v></c:pt><c:pt idx="272"><c:v>272</c:v></c:pt><c:pt idx="273"><c:v>273</c:v></c:pt><c:pt idx="274"><c:v>274</c:v></c:pt><c:pt idx="275"><c:v>275</c:v></c:pt><c:pt idx="276"><c:v>276</c:v></c:pt><c:pt idx="277"><c:v>277</c:v></c:pt><c:pt idx="278"><c:v>278</c:v></c:pt><c:pt idx="279"><c:v>279</c:v></c:pt><c:pt idx="280"><c:v>280</c:v></c:pt><c:pt idx="281"><c:v>281</c:v></c:pt><c:pt idx="282"><c:v>282</c:v></c:pt><c:pt idx="283"><c:v>283</c:v></c:pt><c:pt idx="284"><c:v>284</c:v></c:pt><c:pt idx="285"><c:v>285</c:v></c:pt><c:pt idx="286"><c:v>286</c:v></c:pt><c:pt idx="287"><c:v>287</c:v></c:pt><c:pt idx="288"><c:v>288</c:v></c:pt><c:pt idx="289"><c:v>289</c:v></c:pt><c:pt idx="290"><c:v>290</c:v></c:pt><c:pt idx="291"><c:v>291</c:v></c:pt><c:pt idx="292"><c:v>292</c:v></c:pt><c:pt idx="293"><c:v>293</c:v></c:pt><c:pt idx="294"><c:v>294</c:v></c:pt><c:pt idx="295"><c:v>295</c:v></c:pt><c:pt idx="296"><c:v>296</c:v></c:pt><c:pt idx="297"><c:v>297</c:v></c:pt><c:pt idx="298"><c:v>298</c:v></c:pt><c:pt idx="299"><c:v>299</c:v></c:pt><c:pt idx="300"><c:v>300</c:v></c:pt><c:pt idx="301"><c:v>301</c:v></c:pt><c:pt idx="302"><c:v>302</c:v></c:pt><c:pt idx="303"><c:v>303</c:v></c:pt><c:pt idx="304"><c:v>304</c:v></c:pt><c:pt idx="305"><c:v>305</c:v></c:pt><c:pt idx="306"><c:v>306</c:v></c:pt><c:pt idx="307"><c:v>307</c:v></c:pt><c:pt idx="308"><c:v>308</c:v></c:pt><c:pt idx="309"><c:v>309</c:v></c:pt><c:pt idx="310"><c:v>310</c:v></c:pt><c:pt idx="311"><c:v>311</c:v></c:pt><c:pt idx="312"><c:v>312</c:v></c:pt><c:pt idx="313"><c:v>313</c:v></c:pt><c:pt idx="314"><c:v>314</c:v></c:pt><c:pt idx="315"><c:v>315</c:v></c:pt><c:pt idx="316"><c:v>316</c:v></c:pt><c:pt idx="317"><c:v>317</c:v></c:pt><c:pt idx="318"><c:v>318</c:v></c:pt><c:pt idx="319"><c:v>319</c:v></c:pt><c:pt idx="320"><c:v>320</c:v></c:pt><c:pt idx="321"><c:v>321</c:v></c:pt><c:pt idx="322"><c:v>322</c:v></c:pt><c:pt idx="323"><c:v>323</c:v></c:pt><c:pt idx="324"><c:v>324</c:v></c:pt><c:pt idx="325"><c:v>325</c:v></c:pt><c:pt idx="326"><c:v>326</c:v></c:pt><c:pt idx="327"><c:v>327</c:v></c:pt><c:pt idx="328"><c:v>328</c:v></c:pt><c:pt idx="329"><c:v>329</c:v></c:pt><c:pt idx="330"><c:v>330</c:v></c:pt><c:pt idx="331"><c:v>331</c:v></c:pt><c:pt idx="332"><c:v>332</c:v></c:pt><c:pt idx="333"><c:v>333</c:v></c:pt><c:pt idx="334"><c:v>334</c:v></c:pt><c:pt idx="335"><c:v>335</c:v></c:pt><c:pt idx="336"><c:v>336</c:v></c:pt><c:pt idx="337"><c:v>337</c:v></c:pt><c:pt idx="338"><c:v>338</c:v></c:pt><c:pt idx="339"><c:v>339</c:v></c:pt><c:pt idx="340"><c:v>340</c:v></c:pt><c:pt idx="341"><c:v>341</c:v></c:pt><c:pt idx="342"><c:v>342</c:v></c:pt><c:pt idx="343"><c:v>343</c:v></c:pt><c:pt idx="344"><c:v>344</c:v></c:pt><c:pt idx="345"><c:v>345</c:v></c:pt><c:pt idx="346"><c:v>346</c:v></c:pt><c:pt idx="347"><c:v>347</c:v></c:pt><c:pt idx="348"><c:v>348</c:v></c:pt><c:pt idx="349"><c:v>349</c:v></c:pt><c:pt idx="350"><c:v>350</c:v></c:pt><c:pt idx="351"><c:v>351</c:v></c:pt><c:pt idx="352"><c:v>352</c:v></c:pt><c:pt idx="353"><c:v>353</c:v></c:pt><c:pt idx="354"><c:v>354</c:v></c:pt><c:pt idx="355"><c:v>355</c:v></c:pt><c:pt idx="356"><c:v>356</c:v></c:pt><c:pt idx="357"><c:v>357</c:v></c:pt><c:pt idx="358"><c:v>358</c:v></c:pt><c:pt idx="359"><c:v>359</c:v></c:pt><c:pt idx="360"><c:v>360</c:v></c:pt><c:pt idx="361"><c:v>361</c:v></c:pt><c:pt idx="362"><c:v>362</c:v></c:pt><c:pt idx="363"><c:v>363</c:v></c:pt><c:pt idx="364"><c:v>364</c:v></c:pt><c:pt idx="365"><c:v>365</c:v></c:pt><c:pt idx="366"><c:v>366</c:v></c:pt><c:pt idx="367"><c:v>367</c:v></c:pt><c:pt idx="368"><c:v>368</c:v></c:pt><c:pt idx="369"><c:v>369</c:v></c:pt><c:pt idx="370"><c:v>370</c:v></c:pt><c:pt idx="371"><c:v>371</c:v></c:pt><c:pt idx="372"><c:v>372</c:v></c:pt><c:pt idx="373"><c:v>373</c:v></c:pt><c:pt idx="374"><c:v>374</c:v></c:pt><c:pt idx="375"><c:v>375</c:v></c:pt><c:pt idx="376"><c:v>376</c:v></c:pt><c:pt idx="377"><c:v>377</c:v></c:pt><c:pt idx="378"><c:v>378</c:v></c:pt><c:pt idx="379"><c:v>379</c:v></c:pt><c:pt idx="380"><c:v>380</c:v></c:pt><c:pt idx="381"><c:v>381</c:v></c:pt><c:pt idx="382"><c:v>382</c:v></c:pt><c:pt idx="383"><c:v>383</c:v></c:pt><c:pt idx="384"><c:v>384</c:v></c:pt><c:pt idx="385"><c:v>385</c:v></c:pt><c:pt idx="386"><c:v>386</c:v></c:pt><c:pt idx="387"><c:v>387</c:v></c:pt><c:pt idx="388"><c:v>388</c:v></c:pt><c:pt idx="389"><c:v>389</c:v></c:pt><c:pt idx="390"><c:v>390</c:v></c:pt><c:pt idx="391"><c:v>391</c:v></c:pt><c:pt idx="392"><c:v>392</c:v></c:pt><c:pt idx="393"><c:v>393</c:v></c:pt><c:pt idx="394"><c:v>394</c:v></c:pt><c:pt idx="395"><c:v>395</c:v></c:pt><c:pt idx="396"><c:v>396</c:v></c:pt><c:pt idx="397"><c:v>397</c:v></c:pt><c:pt idx="398"><c:v>398</c:v></c:pt><c:pt idx="399"><c:v>399</c:v></c:pt><c:pt idx="400"><c:v>400</c:v></c:pt><c:pt idx="401"><c:v>401</c:v></c:pt><c:pt idx="402"><c:v>402</c:v></c:pt><c:pt idx="403"><c:v>403</c:v></c:pt><c:pt idx="404"><c:v>404</c:v></c:pt><c:pt idx="405"><c:v>405</c:v></c:pt><c:pt idx="406"><c:v>406</c:v></c:pt><c:pt idx="407"><c:v>407</c:v></c:pt><c:pt idx="408"><c:v>408</c:v></c:pt><c:pt idx="409"><c:v>409</c:v></c:pt><c:pt idx="410"><c:v>410</c:v></c:pt><c:pt idx="411"><c:v>411</c:v></c:pt><c:pt idx="412"><c:v>412</c:v></c:pt><c:pt idx="413"><c:v>413</c:v></c:pt><c:pt idx="414"><c:v>414</c:v></c:pt><c:pt idx="415"><c:v>415</c:v></c:pt><c:pt idx="416"><c:v>416</c:v></c:pt><c:pt idx="417"><c:v>417</c:v></c:pt><c:pt idx="418"><c:v>418</c:v></c:pt><c:pt idx="419"><c:v>419</c:v></c:pt><c:pt idx="420"><c:v>420</c:v></c:pt><c:pt idx="421"><c:v>421</c:v></c:pt><c:pt idx="422"><c:v>422</c:v></c:pt><c:pt idx="423"><c:v>423</c:v></c:pt><c:pt idx="424"><c:v>424</c:v></c:pt><c:pt idx="425"><c:v>425</c:v></c:pt><c:pt idx="426"><c:v>426</c:v></c:pt><c:pt idx="427"><c:v>427</c:v></c:pt><c:pt idx="428"><c:v>428</c:v></c:pt><c:pt idx="429"><c:v>429</c:v></c:pt><c:pt idx="430"><c:v>430</c:v></c:pt><c:pt idx="431"><c:v>431</c:v></c:pt><c:pt idx="432"><c:v>432</c:v></c:pt><c:pt idx="433"><c:v>433</c:v></c:pt><c:pt idx="434"><c:v>434</c:v></c:pt><c:pt idx="435"><c:v>435</c:v></c:pt><c:pt idx="436"><c:v>436</c:v></c:pt><c:pt idx="437"><c:v>437</c:v></c:pt><c:pt idx="438"><c:v>438</c:v></c:pt><c:pt idx="439"><c:v>439</c:v></c:pt><c:pt idx="440"><c:v>440</c:v></c:pt><c:pt idx="441"><c:v>441</c:v></c:pt><c:pt idx="442"><c:v>442</c:v></c:pt><c:pt idx="443"><c:v>443</c:v></c:pt><c:pt idx="444"><c:v>444</c:v></c:pt><c:pt idx="445"><c:v>445</c:v></c:pt><c:pt idx="446"><c:v>446</c:v></c:pt><c:pt idx="447"><c:v>447</c:v></c:pt><c:pt idx="448"><c:v>448</c:v></c:pt><c:pt idx="449"><c:v>449</c:v></c:pt><c:pt idx="450"><c:v>450</c:v></c:pt><c:pt idx="451"><c:v>451</c:v></c:pt><c:pt idx="452"><c:v>452</c:v></c:pt><c:pt idx="453"><c:v>453</c:v></c:pt><c:pt idx="454"><c:v>454</c:v></c:pt><c:pt idx="455"><c:v>455</c:v></c:pt><c:pt idx="456"><c:v>456</c:v></c:pt><c:pt idx="457"><c:v>457</c:v></c:pt><c:pt idx="458"><c:v>458</c:v></c:pt><c:pt idx="459"><c:v>459</c:v></c:pt><c:pt idx="460"><c:v>460</c:v></c:pt><c:pt idx="461"><c:v>461</c:v></c:pt><c:pt idx="462"><c:v>462</c:v></c:pt><c:pt idx="463"><c:v>463</c:v></c:pt><c:pt idx="464"><c:v>464</c:v></c:pt><c:pt idx="465"><c:v>465</c:v></c:pt><c:pt idx="466"><c:v>466</c:v></c:pt><c:pt idx="467"><c:v>467</c:v></c:pt><c:pt idx="468"><c:v>468</c:v></c:pt><c:pt idx="469"><c:v>469</c:v></c:pt><c:pt idx="470"><c:v>470</c:v></c:pt><c:pt idx="471"><c:v>471</c:v></c:pt><c:pt idx="472"><c:v>472</c:v></c:pt><c:pt idx="473"><c:v>473</c:v></c:pt><c:pt idx="474"><c:v>474</c:v></c:pt><c:pt idx="475"><c:v>475</c:v></c:pt><c:pt idx="476"><c:v>476</c:v></c:pt><c:pt idx="477"><c:v>477</c:v></c:pt><c:pt idx="478"><c:v>478</c:v></c:pt><c:pt idx="479"><c:v>479</c:v></c:pt><c:pt idx="480"><c:v>480</c:v></c:pt><c:pt idx="481"><c:v>481</c:v></c:pt><c:pt idx="482"><c:v>482</c:v></c:pt><c:pt idx="483"><c:v>483</c:v></c:pt><c:pt idx="484"><c:v>484</c:v></c:pt><c:pt idx="485"><c:v>485</c:v></c:pt><c:pt idx="486"><c:v>486</c:v></c:pt><c:pt idx="487"><c:v>487</c:v></c:pt><c:pt idx="488"><c:v>488</c:v></c:pt><c:pt idx="489"><c:v>489</c:v></c:pt><c:pt idx="490"><c:v>490</c:v></c:pt><c:pt idx="491"><c:v>491</c:v></c:pt><c:pt idx="492"><c:v>492</c:v></c:pt><c:pt idx="493"><c:v>493</c:v></c:pt><c:pt idx="494"><c:v>494</c:v></c:pt><c:pt idx="495"><c:v>495</c:v></c:pt><c:pt idx="496"><c:v>496</c:v></c:pt><c:pt idx="497"><c:v>497</c:v></c:pt><c:pt idx="498"><c:v>498</c:v></c:pt><c:pt idx="499"><c:v>499</c:v></c:pt><c:pt idx="500"><c:v>500</c:v></c:pt><c:pt idx="501"><c:v>501</c:v></c:pt><c:pt idx="502"><c:v>502</c:v></c:pt><c:pt idx="503"><c:v>503</c:v></c:pt><c:pt idx="504"><c:v>504</c:v></c:pt><c:pt idx="505"><c:v>505</c:v></c:pt><c:pt idx="506"><c:v>506</c:v></c:pt><c:pt idx="507"><c:v>507</c:v></c:pt><c:pt idx="508"><c:v>508</c:v></c:pt><c:pt idx="509"><c:v>509</c:v></c:pt><c:pt idx="510"><c:v>510</c:v></c:pt><c:pt idx="511"><c:v>511</c:v></c:pt><c:pt idx="512"><c:v>512</c:v></c:pt><c:pt idx="513"><c:v>513</c:v></c:pt><c:pt idx="514"><c:v>514</c:v></c:pt><c:pt idx="515"><c:v>515</c:v></c:pt><c:pt idx="516"><c:v>516</c:v></c:pt><c:pt idx="517"><c:v>517</c:v></c:pt><c:pt idx="518"><c:v>518</c:v></c:pt><c:pt idx="519"><c:v>519</c:v></c:pt><c:pt idx="520"><c:v>520</c:v></c:pt><c:pt idx="521"><c:v>521</c:v></c:pt><c:pt idx="522"><c:v>522</c:v></c:pt><c:pt idx="523"><c:v>523</c:v></c:pt><c:pt idx="524"><c:v>524</c:v></c:pt><c:pt idx="525"><c:v>525</c:v></c:pt><c:pt idx="526"><c:v>526</c:v></c:pt><c:pt idx="527"><c:v>527</c:v></c:pt><c:pt idx="528"><c:v>528</c:v></c:pt><c:pt idx="529"><c:v>529</c:v></c:pt><c:pt idx="530"><c:v>530</c:v></c:pt><c:pt idx="531"><c:v>531</c:v></c:pt><c:pt idx="532"><c:v>532</c:v></c:pt><c:pt idx="533"><c:v>533</c:v></c:pt><c:pt idx="534"><c:v>534</c:v></c:pt><c:pt idx="535"><c:v>535</c:v></c:pt><c:pt idx="536"><c:v>536</c:v></c:pt><c:pt idx="537"><c:v>537</c:v></c:pt><c:pt idx="538"><c:v>538</c:v></c:pt><c:pt idx="539"><c:v>539</c:v></c:pt><c:pt idx="540"><c:v>540</c:v></c:pt><c:pt idx="541"><c:v>541</c:v></c:pt><c:pt idx="542"><c:v>542</c:v></c:pt><c:pt idx="543"><c:v>543</c:v></c:pt><c:pt idx="544"><c:v>544</c:v></c:pt><c:pt idx="545"><c:v>545</c:v></c:pt><c:pt idx="546"><c:v>546</c:v></c:pt><c:pt idx="547"><c:v>547</c:v></c:pt><c:pt idx="548"><c:v>548</c:v></c:pt><c:pt idx="549"><c:v>549</c:v></c:pt><c:pt idx="550"><c:v>550</c:v></c:pt><c:pt idx="551"><c:v>551</c:v></c:pt><c:pt idx="552"><c:v>552</c:v></c:pt><c:pt idx="553"><c:v>553</c:v></c:pt><c:pt idx="554"><c:v>554</c:v></c:pt><c:pt idx="555"><c:v>555</c:v></c:pt><c:pt idx="556"><c:v>556</c:v></c:pt><c:pt idx="557"><c:v>557</c:v></c:pt><c:pt idx="558"><c:v>558</c:v></c:pt><c:pt idx="559"><c:v>559</c:v></c:pt><c:pt idx="560"><c:v>560</c:v></c:pt><c:pt idx="561"><c:v>561</c:v></c:pt><c:pt idx="562"><c:v>562</c:v></c:pt><c:pt idx="563"><c:v>563</c:v></c:pt><c:pt idx="564"><c:v>564</c:v></c:pt><c:pt idx="565"><c:v>565</c:v></c:pt><c:pt idx="566"><c:v>566</c:v></c:pt><c:pt idx="567"><c:v>567</c:v></c:pt><c:pt idx="568"><c:v>568</c:v></c:pt><c:pt idx="569"><c:v>569</c:v></c:pt><c:pt idx="570"><c:v>570</c:v></c:pt><c:pt idx="571"><c:v>571</c:v></c:pt><c:pt idx="572"><c:v>572</c:v></c:pt><c:pt idx="573"><c:v>573</c:v></c:pt><c:pt idx="574"><c:v>574</c:v></c:pt><c:pt idx="575"><c:v>575</c:v></c:pt><c:pt idx="576"><c:v>576</c:v></c:pt><c:pt idx="577"><c:v>577</c:v></c:pt><c:pt idx="578"><c:v>578</c:v></c:pt><c:pt idx="579"><c:v>579</c:v></c:pt><c:pt idx="580"><c:v>580</c:v></c:pt><c:pt idx="581"><c:v>581</c:v></c:pt><c:pt idx="582"><c:v>582</c:v></c:pt><c:pt idx="583"><c:v>583</c:v></c:pt><c:pt idx="584"><c:v>584</c:v></c:pt><c:pt idx="585"><c:v>585</c:v></c:pt><c:pt idx="586"><c:v>586</c:v></c:pt><c:pt idx="587"><c:v>587</c:v></c:pt><c:pt idx="588"><c:v>588</c:v></c:pt><c:pt idx="589"><c:v>589</c:v></c:pt><c:pt idx="590"><c:v>590</c:v></c:pt><c:pt idx="591"><c:v>591</c:v></c:pt><c:pt idx="592"><c:v>592</c:v></c:pt><c:pt idx="593"><c:v>593</c:v></c:pt><c:pt idx="594"><c:v>594</c:v></c:pt><c:pt idx="595"><c:v>595</c:v></c:pt><c:pt idx="596"><c:v>596</c:v></c:pt><c:pt idx="597"><c:v>597</c:v></c:pt><c:pt idx="598"><c:v>598</c:v></c:pt><c:pt idx="599"><c:v>599</c:v></c:pt><c:pt idx="600"><c:v>600</c:v></c:pt><c:pt idx="601"><c:v>601</c:v></c:pt><c:pt idx="602"><c:v>602</c:v></c:pt><c:pt idx="603"><c:v>603</c:v></c:pt><c:pt idx="604"><c:v>604</c:v></c:pt><c:pt idx="605"><c:v>605</c:v></c:pt><c:pt idx="606"><c:v>606</c:v></c:pt><c:pt idx="607"><c:v>607</c:v></c:pt><c:pt idx="608"><c:v>608</c:v></c:pt><c:pt idx="609"><c:v>609</c:v></c:pt><c:pt idx="610"><c:v>610</c:v></c:pt><c:pt idx="611"><c:v>611</c:v></c:pt><c:pt idx="612"><c:v>612</c:v></c:pt><c:pt idx="613"><c:v>613</c:v></c:pt><c:pt idx="614"><c:v>614</c:v></c:pt><c:pt idx="615"><c:v>615</c:v></c:pt><c:pt idx="616"><c:v>616</c:v></c:pt><c:pt idx="617"><c:v>617</c:v></c:pt><c:pt idx="618"><c:v>618</c:v></c:pt><c:pt idx="619"><c:v>619</c:v></c:pt><c:pt idx="620"><c:v>620</c:v></c:pt><c:pt idx="621"><c:v>621</c:v></c:pt><c:pt idx="622"><c:v>622</c:v></c:pt><c:pt idx="623"><c:v>623</c:v></c:pt><c:pt idx="624"><c:v>624</c:v></c:pt><c:pt idx="625"><c:v>625</c:v></c:pt><c:pt idx="626"><c:v>626</c:v></c:pt><c:pt idx="627"><c:v>627</c:v></c:pt><c:pt idx="628"><c:v>628</c:v></c:pt><c:pt idx="629"><c:v>629</c:v></c:pt><c:pt idx="630"><c:v>630</c:v></c:pt><c:pt idx="631"><c:v>631</c:v></c:pt><c:pt idx="632"><c:v>632</c:v></c:pt><c:pt idx="633"><c:v>633</c:v></c:pt><c:pt idx="634"><c:v>634</c:v></c:pt><c:pt idx="635"><c:v>635</c:v></c:pt><c:pt idx="636"><c:v>636</c:v></c:pt><c:pt idx="637"><c:v>637</c:v></c:pt><c:pt idx="638"><c:v>638</c:v></c:pt><c:pt idx="639"><c:v>639</c:v></c:pt><c:pt idx="640"><c:v>640</c:v></c:pt><c:pt idx="641"><c:v>641</c:v></c:pt><c:pt idx="642"><c:v>642</c:v></c:pt><c:pt idx="643"><c:v>643</c:v></c:pt><c:pt idx="644"><c:v>644</c:v></c:pt><c:pt idx="645"><c:v>645</c:v></c:pt><c:pt idx="646"><c:v>646</c:v></c:pt><c:pt idx="647"><c:v>647</c:v></c:pt><c:pt idx="648"><c:v>648</c:v></c:pt><c:pt idx="649"><c:v>649</c:v></c:pt><c:pt idx="650"><c:v>650</c:v></c:pt><c:pt idx="651"><c:v>651</c:v></c:pt><c:pt idx="652"><c:v>652</c:v></c:pt><c:pt idx="653"><c:v>653</c:v></c:pt><c:pt idx="654"><c:v>654</c:v></c:pt><c:pt idx="655"><c:v>655</c:v></c:pt><c:pt idx="656"><c:v>656</c:v></c:pt><c:pt idx="657"><c:v>657</c:v></c:pt><c:pt idx="658"><c:v>658</c:v></c:pt><c:pt idx="659"><c:v>659</c:v></c:pt><c:pt idx="660"><c:v>660</c:v></c:pt><c:pt idx="661"><c:v>661</c:v></c:pt><c:pt idx="662"><c:v>662</c:v></c:pt><c:pt idx="663"><c:v>663</c:v></c:pt><c:pt idx="664"><c:v>664</c:v></c:pt><c:pt idx="665"><c:v>665</c:v></c:pt><c:pt idx="666"><c:v>666</c:v></c:pt><c:pt idx="667"><c:v>667</c:v></c:pt><c:pt idx="668"><c:v>668</c:v></c:pt><c:pt idx="669"><c:v>669</c:v></c:pt><c:pt idx="670"><c:v>670</c:v></c:pt><c:pt idx="671"><c:v>671</c:v></c:pt><c:pt idx="672"><c:v>672</c:v></c:pt><c:pt idx="673"><c:v>673</c:v></c:pt><c:pt idx="674"><c:v>674</c:v></c:pt><c:pt idx="675"><c:v>675</c:v></c:pt><c:pt idx="676"><c:v>676</c:v></c:pt><c:pt idx="677"><c:v>677</c:v></c:pt><c:pt idx="678"><c:v>678</c:v></c:pt><c:pt idx="679"><c:v>679</c:v></c:pt><c:pt idx="680"><c:v>680</c:v></c:pt><c:pt idx="681"><c:v>681</c:v></c:pt><c:pt idx="682"><c:v>682</c:v></c:pt><c:pt idx="683"><c:v>683</c:v></c:pt><c:pt idx="684"><c:v>684</c:v></c:pt><c:pt idx="685"><c:v>685</c:v></c:pt><c:pt idx="686"><c:v>686</c:v></c:pt><c:pt idx="687"><c:v>687</c:v></c:pt><c:pt idx="688"><c:v>688</c:v></c:pt><c:pt idx="689"><c:v>689</c:v></c:pt><c:pt idx="690"><c:v>690</c:v></c:pt><c:pt idx="691"><c:v>691</c:v></c:pt><c:pt idx="692"><c:v>692</c:v></c:pt><c:pt idx="693"><c:v>693</c:v></c:pt><c:pt idx="694"><c:v>694</c:v></c:pt><c:pt idx="695"><c:v>695</c:v></c:pt><c:pt idx="696"><c:v>696</c:v></c:pt><c:pt idx="697"><c:v>697</c:v></c:pt><c:pt idx="698"><c:v>698</c:v></c:pt><c:pt idx="699"><c:v>699</c:v></c:pt><c:pt idx="700"><c:v>700</c:v></c:pt><c:pt idx="701"><c:v>701</c:v></c:pt><c:pt idx="702"><c:v>702</c:v></c:pt><c:pt idx="703"><c:v>703</c:v></c:pt><c:pt idx="704"><c:v>704</c:v></c:pt><c:pt idx="705"><c:v>705</c:v></c:pt><c:pt idx="706"><c:v>706</c:v></c:pt><c:pt idx="707"><c:v>707</c:v></c:pt><c:pt idx="708"><c:v>708</c:v></c:pt><c:pt idx="709"><c:v>709</c:v></c:pt><c:pt idx="710"><c:v>710</c:v></c:pt><c:pt idx="711"><c:v>711</c:v></c:pt><c:pt idx="712"><c:v>712</c:v></c:pt><c:pt idx="713"><c:v>713</c:v></c:pt><c:pt idx="714"><c:v>714</c:v></c:pt><c:pt idx="715"><c:v>715</c:v></c:pt><c:pt idx="716"><c:v>716</c:v></c:pt><c:pt idx="717"><c:v>717</c:v></c:pt><c:pt idx="718"><c:v>718</c:v></c:pt><c:pt idx="719"><c:v>719</c:v></c:pt><c:pt idx="720"><c:v>720</c:v></c:pt><c:pt idx="721"><c:v>721</c:v></c:pt><c:pt idx="722"><c:v>722</c:v></c:pt><c:pt idx="723"><c:v>723</c:v></c:pt><c:pt idx="724"><c:v>724</c:v></c:pt><c:pt idx="725"><c:v>725</c:v></c:pt><c:pt idx="726"><c:v>726</c:v></c:pt><c:pt idx="727"><c:v>727</c:v></c:pt><c:pt idx="728"><c:v>728</c:v></c:pt><c:pt idx="729"><c:v>729</c:v></c:pt><c:pt idx="730"><c:v>730</c:v></c:pt><c:pt idx="731"><c:v>731</c:v></c:pt><c:pt idx="732"><c:v>732</c:v></c:pt><c:pt idx="733"><c:v>733</c:v></c:pt><c:pt idx="734"><c:v>734</c:v></c:pt><c:pt idx="735"><c:v>735</c:v></c:pt><c:pt idx="736"><c:v>736</c:v></c:pt><c:pt idx="737"><c:v>737</c:v></c:pt><c:pt idx="738"><c:v>738</c:v></c:pt><c:pt idx="739"><c:v>739</c:v></c:pt><c:pt idx="740"><c:v>740</c:v></c:pt><c:pt idx="741"><c:v>741</c:v></c:pt><c:pt idx="742"><c:v>742</c:v></c:pt><c:pt idx="743"><c:v>743</c:v></c:pt><c:pt idx="744"><c:v>744</c:v></c:pt><c:pt idx="745"><c:v>745</c:v></c:pt><c:pt idx="746"><c:v>746</c:v></c:pt><c:pt idx="747"><c:v>747</c:v></c:pt><c:pt idx="748"><c:v>748</c:v></c:pt><c:pt idx="749"><c:v>749</c:v></c:pt><c:pt idx="750"><c:v>750</c:v></c:pt><c:pt idx="751"><c:v>751</c:v></c:pt><c:pt idx="752"><c:v>752</c:v></c:pt><c:pt idx="753"><c:v>753</c:v></c:pt><c:pt idx="754"><c:v>754</c:v></c:pt><c:pt idx="755"><c:v>755</c:v></c:pt><c:pt idx="756"><c:v>756</c:v></c:pt><c:pt idx="757"><c:v>757</c:v></c:pt><c:pt idx="758"><c:v>758</c:v></c:pt><c:pt idx="759"><c:v>759</c:v></c:pt><c:pt idx="760"><c:v>760</c:v></c:pt><c:pt idx="761"><c:v>761</c:v></c:pt><c:pt idx="762"><c:v>762</c:v></c:pt><c:pt idx="763"><c:v>763</c:v></c:pt><c:pt idx="764"><c:v>764</c:v></c:pt><c:pt idx="765"><c:v>765</c:v></c:pt><c:pt idx="766"><c:v>766</c:v></c:pt><c:pt idx="767"><c:v>767</c:v></c:pt><c:pt idx="768"><c:v>768</c:v></c:pt><c:pt idx="769"><c:v>769</c:v></c:pt><c:pt idx="770"><c:v>770</c:v></c:pt><c:pt idx="771"><c:v>771</c:v></c:pt><c:pt idx="772"><c:v>772</c:v></c:pt><c:pt idx="773"><c:v>773</c:v></c:pt><c:pt idx="774"><c:v>774</c:v></c:pt><c:pt idx="775"><c:v>775</c:v></c:pt><c:pt idx="776"><c:v>776</c:v></c:pt><c:pt idx="777"><c:v>777</c:v></c:pt><c:pt idx="778"><c:v>778</c:v></c:pt><c:pt idx="779"><c:v>779</c:v></c:pt><c:pt idx="780"><c:v>780</c:v></c:pt><c:pt idx="781"><c:v>781</c:v></c:pt><c:pt idx="782"><c:v>782</c:v></c:pt><c:pt idx="783"><c:v>783</c:v></c:pt><c:pt idx="784"><c:v>784</c:v></c:pt><c:pt idx="785"><c:v>785</c:v></c:pt><c:pt idx="786"><c:v>786</c:v></c:pt><c:pt idx="787"><c:v>787</c:v></c:pt><c:pt idx="788"><c:v>788</c:v></c:pt><c:pt idx="789"><c:v>789</c:v></c:pt><c:pt idx="790"><c:v>790</c:v></c:pt><c:pt idx="791"><c:v>791</c:v></c:pt><c:pt idx="792"><c:v>792</c:v></c:pt><c:pt idx="793"><c:v>793</c:v></c:pt><c:pt idx="794"><c:v>794</c:v></c:pt><c:pt idx="795"><c:v>795</c:v></c:pt><c:pt idx="796"><c:v>796</c:v></c:pt><c:pt idx="797"><c:v>797</c:v></c:pt><c:pt idx="798"><c:v>798</c:v></c:pt><c:pt idx="799"><c:v>799</c:v></c:pt><c:pt idx="800"><c:v>800</c:v></c:pt><c:pt idx="801"><c:v>801</c:v></c:pt><c:pt idx="802"><c:v>802</c:v></c:pt><c:pt idx="803"><c:v>803</c:v></c:pt><c:pt idx="804"><c:v>804</c:v></c:pt><c:pt idx="805"><c:v>805</c:v></c:pt><c:pt idx="806"><c:v>806</c:v></c:pt><c:pt idx="807"><c:v>807</c:v></c:pt><c:pt idx="808"><c:v>808</c:v></c:pt><c:pt idx="809"><c:v>809</c:v></c:pt><c:pt idx="810"><c:v>810</c:v></c:pt><c:pt idx="811"><c:v>811</c:v></c:pt><c:pt idx="812"><c:v>812</c:v></c:pt><c:pt idx="813"><c:v>813</c:v></c:pt><c:pt idx="814"><c:v>814</c:v></c:pt><c:pt idx="815"><c:v>815</c:v></c:pt><c:pt idx="816"><c:v>816</c:v></c:pt><c:pt idx="817"><c:v>817</c:v></c:pt><c:pt idx="818"><c:v>818</c:v></c:pt><c:pt idx="819"><c:v>819</c:v></c:pt><c:pt idx="820"><c:v>820</c:v></c:pt><c:pt idx="821"><c:v>821</c:v></c:pt><c:pt idx="822"><c:v>822</c:v></c:pt><c:pt idx="823"><c:v>823</c:v></c:pt><c:pt idx="824"><c:v>824</c:v></c:pt><c:pt idx="825"><c:v>825</c:v></c:pt><c:pt idx="826"><c:v>826</c:v></c:pt><c:pt idx="827"><c:v>827</c:v></c:pt><c:pt idx="828"><c:v>828</c:v></c:pt><c:pt idx="829"><c:v>829</c:v></c:pt><c:pt idx="830"><c:v>830</c:v></c:pt><c:pt idx="831"><c:v>831</c:v></c:pt><c:pt idx="832"><c:v>832</c:v></c:pt><c:pt idx="833"><c:v>833</c:v></c:pt><c:pt idx="834"><c:v>834</c:v></c:pt><c:pt idx="835"><c:v>835</c:v></c:pt><c:pt idx="836"><c:v>836</c:v></c:pt><c:pt idx="837"><c:v>837</c:v></c:pt><c:pt idx="838"><c:v>838</c:v></c:pt><c:pt idx="839"><c:v>839</c:v></c:pt><c:pt idx="840"><c:v>840</c:v></c:pt><c:pt idx="841"><c:v>841</c:v></c:pt><c:pt idx="842"><c:v>842</c:v></c:pt><c:pt idx="843"><c:v>843</c:v></c:pt><c:pt idx="844"><c:v>844</c:v></c:pt><c:pt idx="845"><c:v>845</c:v></c:pt><c:pt idx="846"><c:v>846</c:v></c:pt><c:pt idx="847"><c:v>847</c:v></c:pt><c:pt idx="848"><c:v>848</c:v></c:pt><c:pt idx="849"><c:v>849</c:v></c:pt><c:pt idx="850"><c:v>850</c:v></c:pt><c:pt idx="851"><c:v>851</c:v></c:pt><c:pt idx="852"><c:v>852</c:v></c:pt><c:pt idx="853"><c:v>853</c:v></c:pt><c:pt idx="854"><c:v>854</c:v></c:pt><c:pt idx="855"><c:v>855</c:v></c:pt><c:pt idx="856"><c:v>856</c:v></c:pt><c:pt idx="857"><c:v>857</c:v></c:pt><c:pt idx="858"><c:v>858</c:v></c:pt><c:pt idx="859"><c:v>859</c:v></c:pt><c:pt idx="860"><c:v>860</c:v></c:pt><c:pt idx="861"><c:v>861</c:v></c:pt><c:pt idx="862"><c:v>862</c:v></c:pt><c:pt idx="863"><c:v>863</c:v></c:pt><c:pt idx="864"><c:v>864</c:v></c:pt><c:pt idx="865"><c:v>865</c:v></c:pt><c:pt idx="866"><c:v>866</c:v></c:pt><c:pt idx="867"><c:v>867</c:v></c:pt><c:pt idx="868"><c:v>868</c:v></c:pt><c:pt idx="869"><c:v>869</c:v></c:pt><c:pt idx="870"><c:v>870</c:v></c:pt><c:pt idx="871"><c:v>871</c:v></c:pt><c:pt idx="872"><c:v>872</c:v></c:pt><c:pt idx="873"><c:v>873</c:v></c:pt><c:pt idx="874"><c:v>874</c:v></c:pt><c:pt idx="875"><c:v>875</c:v></c:pt><c:pt idx="876"><c:v>876</c:v></c:pt><c:pt idx="877"><c:v>877</c:v></c:pt><c:pt idx="878"><c:v>878</c:v></c:pt><c:pt idx="879"><c:v>879</c:v></c:pt><c:pt idx="880"><c:v>880</c:v></c:pt><c:pt idx="881"><c:v>881</c:v></c:pt><c:pt idx="882"><c:v>882</c:v></c:pt><c:pt idx="883"><c:v>883</c:v></c:pt><c:pt idx="884"><c:v>884</c:v></c:pt><c:pt idx="885"><c:v>885</c:v></c:pt><c:pt idx="886"><c:v>886</c:v></c:pt><c:pt idx="887"><c:v>887</c:v></c:pt><c:pt idx="888"><c:v>888</c:v></c:pt><c:pt idx="889"><c:v>889</c:v></c:pt><c:pt idx="890"><c:v>890</c:v></c:pt><c:pt idx="891"><c:v>891</c:v></c:pt><c:pt idx="892"><c:v>892</c:v></c:pt><c:pt idx="893"><c:v>893</c:v></c:pt><c:pt idx="894"><c:v>894</c:v></c:pt><c:pt idx="895"><c:v>895</c:v></c:pt><c:pt idx="896"><c:v>896</c:v></c:pt><c:pt idx="897"><c:v>897</c:v></c:pt><c:pt idx="898"><c:v>898</c:v></c:pt><c:pt idx="899"><c:v>899</c:v></c:pt><c:pt idx="900"><c:v>900</c:v></c:pt><c:pt idx="901"><c:v>901</c:v></c:pt><c:pt idx="902"><c:v>902</c:v></c:pt><c:pt idx="903"><c:v>903</c:v></c:pt><c:pt idx="904"><c:v>904</c:v></c:pt><c:pt idx="905"><c:v>905</c:v></c:pt><c:pt idx="906"><c:v>906</c:v></c:pt><c:pt idx="907"><c:v>907</c:v></c:pt><c:pt idx="908"><c:v>908</c:v></c:pt><c:pt idx="909"><c:v>909</c:v></c:pt><c:pt idx="910"><c:v>910</c:v></c:pt><c:pt idx="911"><c:v>911</c:v></c:pt><c:pt idx="912"><c:v>912</c:v></c:pt><c:pt idx="913"><c:v>913</c:v></c:pt><c:pt idx="914"><c:v>914</c:v></c:pt><c:pt idx="915"><c:v>915</c:v></c:pt><c:pt idx="916"><c:v>916</c:v></c:pt><c:pt idx="917"><c:v>917</c:v></c:pt><c:pt idx="918"><c:v>918</c:v></c:pt><c:pt idx="919"><c:v>919</c:v></c:pt><c:pt idx="920"><c:v>920</c:v></c:pt><c:pt idx="921"><c:v>921</c:v></c:pt><c:pt idx="922"><c:v>922</c:v></c:pt><c:pt idx="923"><c:v>923</c:v></c:pt><c:pt idx="924"><c:v>924</c:v></c:pt><c:pt idx="925"><c:v>925</c:v></c:pt><c:pt idx="926"><c:v>926</c:v></c:pt><c:pt idx="927"><c:v>927</c:v></c:pt><c:pt idx="928"><c:v>928</c:v></c:pt><c:pt idx="929"><c:v>929</c:v></c:pt><c:pt idx="930"><c:v>930</c:v></c:pt><c:pt idx="931"><c:v>931</c:v></c:pt><c:pt idx="932"><c:v>932</c:v></c:pt><c:pt idx="933"><c:v>933</c:v></c:pt><c:pt idx="934"><c:v>934</c:v></c:pt><c:pt idx="935"><c:v>935</c:v></c:pt><c:pt idx="936"><c:v>936</c:v></c:pt><c:pt idx="937"><c:v>937</c:v></c:pt><c:pt idx="938"><c:v>938</c:v></c:pt><c:pt idx="939"><c:v>939</c:v></c:pt><c:pt idx="940"><c:v>940</c:v></c:pt><c:pt idx="941"><c:v>941</c:v></c:pt><c:pt idx="942"><c:v>942</c:v></c:pt><c:pt idx="943"><c:v>943</c:v></c:pt><c:pt idx="944"><c:v>944</c:v></c:pt><c:pt idx="945"><c:v>945</c:v></c:pt><c:pt idx="946"><c:v>946</c:v></c:pt><c:pt idx="947"><c:v>947</c:v></c:pt><c:pt idx="948"><c:v>948</c:v></c:pt><c:pt idx="949"><c:v>949</c:v></c:pt><c:pt idx="950"><c:v>950</c:v></c:pt><c:pt idx="951"><c:v>951</c:v></c:pt><c:pt idx="952"><c:v>952</c:v></c:pt><c:pt idx="953"><c:v>953</c:v></c:pt><c:pt idx="954"><c:v>954</c:v></c:pt><c:pt idx="955"><c:v>955</c:v></c:pt><c:pt idx="956"><c:v>956</c:v></c:pt><c:pt idx="957"><c:v>957</c:v></c:pt><c:pt idx="958"><c:v>958</c:v></c:pt><c:pt idx="959"><c:v>959</c:v></c:pt><c:pt idx="960"><c:v>960</c:v></c:pt><c:pt idx="961"><c:v>961</c:v></c:pt><c:pt idx="962"><c:v>962</c:v></c:pt><c:pt idx="963"><c:v>963</c:v></c:pt><c:pt idx="964"><c:v>964</c:v></c:pt><c:pt idx="965"><c:v>965</c:v></c:pt><c:pt idx="966"><c:v>966</c:v></c:pt><c:pt idx="967"><c:v>967</c:v></c:pt><c:pt idx="968"><c:v>968</c:v></c:pt><c:pt idx="969"><c:v>969</c:v></c:pt><c:pt idx="970"><c:v>970</c:v></c:pt><c:pt idx="971"><c:v>971</c:v></c:pt><c:pt idx="972"><c:v>972</c:v></c:pt><c:pt idx="973"><c:v>973</c:v></c:pt><c:pt idx="974"><c:v>974</c:v></c:pt><c:pt idx="975"><c:v>975</c:v></c:pt><c:pt idx="976"><c:v>976</c:v></c:pt><c:pt idx="977"><c:v>977</c:v></c:pt><c:pt idx="978"><c:v>978</c:v></c:pt><c:pt idx="979"><c:v>979</c:v></c:pt><c:pt idx="980"><c:v>980</c:v></c:pt><c:pt idx="981"><c:v>981</c:v></c:pt><c:pt idx="982"><c:v>982</c:v></c:pt><c:pt idx="983"><c:v>983</c:v></c:pt><c:pt idx="984"><c:v>984</c:v></c:pt><c:pt idx="985"><c:v>985</c:v></c:pt><c:pt idx="986"><c:v>986</c:v></c:pt><c:pt idx="987"><c:v>987</c:v></c:pt><c:pt idx="988"><c:v>988</c:v></c:pt><c:pt idx="989"><c:v>989</c:v></c:pt><c:pt idx="990"><c:v>990</c:v></c:pt><c:pt idx="991"><c:v>991</c:v></c:pt><c:pt idx="992"><c:v>992</c:v></c:pt><c:pt idx="993"><c:v>993</c:v></c:pt><c:pt idx="994"><c:v>994</c:v></c:pt><c:pt idx="995"><c:v>995</c:v></c:pt><c:pt idx="996"><c:v>996</c:v></c:pt><c:pt idx="997"><c:v>997</c:v></c:pt><c:pt idx="998"><c:v>998</c:v></c:pt><c:pt idx="999"><c:v>999</c:v></c:pt><c:pt idx="1000"><c:v>1000</c:v></c:pt><c:pt idx="1001"><c:v>1001</c:v></c:pt><c:pt idx="1002"><c:v>1002</c:v></c:pt><c:pt idx="1003"><c:v>1003</c:v></c:pt><c:pt idx="1004"><c:v>1004</c:v></c:pt><c:pt idx="1005"><c:v>1005</c:v></c:pt><c:pt idx="1006"><c:v>1006</c:v></c:pt><c:pt idx="1007"><c:v>1007</c:v></c:pt><c:pt idx="1008"><c:v>1008</c:v></c:pt><c:pt idx="1009"><c:v>1009</c:v></c:pt><c:pt idx="1010"><c:v>1010</c:v></c:pt><c:pt idx="1011"><c:v>1011</c:v></c:pt><c:pt idx="1012"><c:v>1012</c:v></c:pt><c:pt idx="1013"><c:v>1013</c:v></c:pt><c:pt idx="1014"><c:v>1014</c:v></c:pt><c:pt idx="1015"><c:v>1015</c:v></c:pt><c:pt idx="1016"><c:v>1016</c:v></c:pt><c:pt idx="1017"><c:v>1017</c:v></c:pt><c:pt idx="1018"><c:v>1018</c:v></c:pt><c:pt idx="1019"><c:v>1019</c:v></c:pt><c:pt idx="1020"><c:v>1020</c:v></c:pt><c:pt idx="1021"><c:v>1021</c:v></c:pt><c:pt idx="1022"><c:v>1022</c:v></c:pt><c:pt idx="1023"><c:v>1023</c:v></c:pt><c:pt idx="1024"><c:v>1024</c:v></c:pt><c:pt idx="1025"><c:v>1025</c:v></c:pt><c:pt idx="1026"><c:v>1026</c:v></c:pt><c:pt idx="1027"><c:v>1027</c:v></c:pt><c:pt idx="1028"><c:v>1028</c:v></c:pt><c:pt idx="1029"><c:v>1029</c:v></c:pt><c:pt idx="1030"><c:v>1030</c:v></c:pt><c:pt idx="1031"><c:v>1031</c:v></c:pt><c:pt idx="1032"><c:v>1032</c:v></c:pt><c:pt idx="1033"><c:v>1033</c:v></c:pt><c:pt idx="1034"><c:v>1034</c:v></c:pt><c:pt idx="1035"><c:v>1035</c:v></c:pt><c:pt idx="1036"><c:v>1036</c:v></c:pt><c:pt idx="1037"><c:v>1037</c:v></c:pt><c:pt idx="1038"><c:v>1038</c:v></c:pt><c:pt idx="1039"><c:v>1039</c:v></c:pt><c:pt idx="1040"><c:v>1040</c:v></c:pt><c:pt idx="1041"><c:v>1041</c:v></c:pt><c:pt idx="1042"><c:v>1042</c:v></c:pt><c:pt idx="1043"><c:v>1043</c:v></c:pt><c:pt idx="1044"><c:v>1044</c:v></c:pt><c:pt idx="1045"><c:v>1045</c:v></c:pt><c:pt idx="1046"><c:v>1046</c:v></c:pt><c:pt idx="1047"><c:v>1047</c:v></c:pt><c:pt idx="1048"><c:v>1048</c:v></c:pt><c:pt idx="1049"><c:v>1049</c:v></c:pt><c:pt idx="1050"><c:v>1050</c:v></c:pt><c:pt idx="1051"><c:v>1051</c:v></c:pt><c:pt idx="1052"><c:v>1052</c:v></c:pt><c:pt idx="1053"><c:v>1053</c:v></c:pt><c:pt idx="1054"><c:v>1054</c:v></c:pt><c:pt idx="1055"><c:v>1055</c:v></c:pt><c:pt idx="1056"><c:v>1056</c:v></c:pt><c:pt idx="1057"><c:v>1057</c:v></c:pt><c:pt idx="1058"><c:v>1058</c:v></c:pt><c:pt idx="1059"><c:v>1059</c:v></c:pt><c:pt idx="1060"><c:v>1060</c:v></c:pt><c:pt idx="1061"><c:v>1061</c:v></c:pt><c:pt idx="1062"><c:v>1062</c:v></c:pt><c:pt idx="1063"><c:v>1063</c:v></c:pt><c:pt idx="1064"><c:v>1064</c:v></c:pt><c:pt idx="1065"><c:v>1065</c:v></c:pt><c:pt idx="1066"><c:v>1066</c:v></c:pt><c:pt idx="1067"><c:v>1067</c:v></c:pt><c:pt idx="1068"><c:v>1068</c:v></c:pt><c:pt idx="1069"><c:v>1069</c:v></c:pt><c:pt idx="1070"><c:v>1070</c:v></c:pt><c:pt idx="1071"><c:v>1071</c:v></c:pt><c:pt idx="1072"><c:v>1072</c:v></c:pt><c:pt idx="1073"><c:v>1073</c:v></c:pt><c:pt idx="1074"><c:v>1074</c:v></c:pt><c:pt idx="1075"><c:v>1075</c:v></c:pt><c:pt idx="1076"><c:v>1076</c:v></c:pt><c:pt idx="1077"><c:v>1077</c:v></c:pt><c:pt idx="1078"><c:v>1078</c:v></c:pt><c:pt idx="1079"><c:v>1079</c:v></c:pt><c:pt idx="1080"><c:v>1080</c:v></c:pt><c:pt idx="1081"><c:v>1081</c:v></c:pt><c:pt idx="1082"><c:v>1082</c:v></c:pt><c:pt idx="1083"><c:v>1083</c:v></c:pt><c:pt idx="1084"><c:v>1084</c:v></c:pt><c:pt idx="1085"><c:v>1085</c:v></c:pt><c:pt idx="1086"><c:v>1086</c:v></c:pt><c:pt idx="1087"><c:v>1087</c:v></c:pt><c:pt idx="1088"><c:v>1088</c:v></c:pt><c:pt idx="1089"><c:v>1089</c:v></c:pt><c:pt idx="1090"><c:v>1090</c:v></c:pt><c:pt idx="1091"><c:v>1091</c:v></c:pt><c:pt idx="1092"><c:v>1092</c:v></c:pt><c:pt idx="1093"><c:v>1093</c:v></c:pt><c:pt idx="1094"><c:v>1094</c:v></c:pt><c:pt idx="1095"><c:v>1095</c:v></c:pt><c:pt idx="1096"><c:v>1096</c:v></c:pt><c:pt idx="1097"><c:v>1097</c:v></c:pt><c:pt idx="1098"><c:v>1098</c:v></c:pt><c:pt idx="1099"><c:v>1099</c:v></c:pt><c:pt idx="1100"><c:v>1100</c:v></c:pt><c:pt idx="1101"><c:v>1101</c:v></c:pt><c:pt idx="1102"><c:v>1102</c:v></c:pt><c:pt idx="1103"><c:v>1103</c:v></c:pt><c:pt idx="1104"><c:v>1104</c:v></c:pt><c:pt idx="1105"><c:v>1105</c:v></c:pt><c:pt idx="1106"><c:v>1106</c:v></c:pt><c:pt idx="1107"><c:v>1107</c:v></c:pt><c:pt idx="1108"><c:v>1108</c:v></c:pt><c:pt idx="1109"><c:v>1109</c:v></c:pt><c:pt idx="1110"><c:v>1110</c:v></c:pt><c:pt idx="1111"><c:v>1111</c:v></c:pt><c:pt idx="1112"><c:v>1112</c:v></c:pt><c:pt idx="1113"><c:v>1113</c:v></c:pt><c:pt idx="1114"><c:v>1114</c:v></c:pt><c:pt idx="1115"><c:v>1115</c:v></c:pt><c:pt idx="1116"><c:v>1116</c:v></c:pt><c:pt idx="1117"><c:v>1117</c:v></c:pt><c:pt idx="1118"><c:v>1118</c:v></c:pt><c:pt idx="1119"><c:v>1119</c:v></c:pt><c:pt idx="1120"><c:v>1120</c:v></c:pt><c:pt idx="1121"><c:v>1121</c:v></c:pt><c:pt idx="1122"><c:v>1122</c:v></c:pt><c:pt idx="1123"><c:v>1123</c:v></c:pt><c:pt idx="1124"><c:v>1124</c:v></c:pt><c:pt idx="1125"><c:v>1125</c:v></c:pt><c:pt idx="1126"><c:v>1126</c:v></c:pt><c:pt idx="1127"><c:v>1127</c:v></c:pt><c:pt idx="1128"><c:v>1128</c:v></c:pt><c:pt idx="1129"><c:v>1129</c:v></c:pt><c:pt idx="1130"><c:v>1130</c:v></c:pt><c:pt idx="1131"><c:v>1131</c:v></c:pt><c:pt idx="1132"><c:v>1132</c:v></c:pt><c:pt idx="1133"><c:v>1133</c:v></c:pt><c:pt idx="1134"><c:v>1134</c:v></c:pt><c:pt idx="1135"><c:v>1135</c:v></c:pt><c:pt idx="1136"><c:v>1136</c:v></c:pt><c:pt idx="1137"><c:v>1137</c:v></c:pt><c:pt idx="1138"><c:v>1138</c:v></c:pt><c:pt idx="1139"><c:v>1139</c:v></c:pt><c:pt idx="1140"><c:v>1140</c:v></c:pt><c:pt idx="1141"><c:v>1141</c:v></c:pt><c:pt idx="1142"><c:v>1142</c:v></c:pt><c:pt idx="1143"><c:v>1143</c:v></c:pt><c:pt idx="1144"><c:v>1144</c:v></c:pt><c:pt idx="1145"><c:v>1145</c:v></c:pt><c:pt idx="1146"><c:v>1146</c:v></c:pt><c:pt idx="1147"><c:v>1147</c:v></c:pt><c:pt idx="1148"><c:v>1148</c:v></c:pt><c:pt idx="1149"><c:v>1149</c:v></c:pt><c:pt idx="1150"><c:v>1150</c:v></c:pt><c:pt idx="1151"><c:v>1151</c:v></c:pt><c:pt idx="1152"><c:v>1152</c:v></c:pt><c:pt idx="1153"><c:v>1153</c:v></c:pt><c:pt idx="1154"><c:v>1154</c:v></c:pt><c:pt idx="1155"><c:v>1155</c:v></c:pt><c:pt idx="1156"><c:v>1156</c:v></c:pt><c:pt idx="1157"><c:v>1157</c:v></c:pt><c:pt idx="1158"><c:v>1158</c:v></c:pt><c:pt idx="1159"><c:v>1159</c:v></c:pt><c:pt idx="1160"><c:v>1160</c:v></c:pt><c:pt idx="1161"><c:v>1161</c:v></c:pt><c:pt idx="1162"><c:v>1162</c:v></c:pt><c:pt idx="1163"><c:v>1163</c:v></c:pt><c:pt idx="1164"><c:v>1164</c:v></c:pt><c:pt idx="1165"><c:v>1165</c:v></c:pt><c:pt idx="1166"><c:v>1166</c:v></c:pt><c:pt idx="1167"><c:v>1167</c:v></c:pt><c:pt idx="1168"><c:v>1168</c:v></c:pt><c:pt idx="1169"><c:v>1169</c:v></c:pt><c:pt idx="1170"><c:v>1170</c:v></c:pt><c:pt idx="1171"><c:v>1171</c:v></c:pt><c:pt idx="1172"><c:v>1172</c:v></c:pt><c:pt idx="1173"><c:v>1173</c:v></c:pt><c:pt idx="1174"><c:v>1174</c:v></c:pt><c:pt idx="1175"><c:v>1175</c:v></c:pt><c:pt idx="1176"><c:v>1176</c:v></c:pt><c:pt idx="1177"><c:v>1177</c:v></c:pt><c:pt idx="1178"><c:v>1178</c:v></c:pt><c:pt idx="1179"><c:v>1179</c:v></c:pt><c:pt idx="1180"><c:v>1180</c:v></c:pt><c:pt idx="1181"><c:v>1181</c:v></c:pt><c:pt idx="1182"><c:v>1182</c:v></c:pt><c:pt idx="1183"><c:v>1183</c:v></c:pt><c:pt idx="1184"><c:v>1184</c:v></c:pt><c:pt idx="1185"><c:v>1185</c:v></c:pt><c:pt idx="1186"><c:v>1186</c:v></c:pt><c:pt idx="1187"><c:v>1187</c:v></c:pt><c:pt idx="1188"><c:v>1188</c:v></c:pt><c:pt idx="1189"><c:v>1189</c:v></c:pt><c:pt idx="1190"><c:v>1190</c:v></c:pt><c:pt idx="1191"><c:v>1191</c:v></c:pt><c:pt idx="1192"><c:v>1192</c:v></c:pt><c:pt idx="1193"><c:v>1193</c:v></c:pt><c:pt idx="1194"><c:v>1194</c:v></c:pt><c:pt idx="1195"><c:v>1195</c:v></c:pt><c:pt idx="1196"><c:v>1196</c:v></c:pt><c:pt idx="1197"><c:v>1197</c:v></c:pt><c:pt idx="1198"><c:v>1198</c:v></c:pt><c:pt idx="1199"><c:v>1199</c:v></c:pt><c:pt idx="1200"><c:v>1200</c:v></c:pt><c:pt idx="1201"><c:v>1201</c:v></c:pt><c:pt idx="1202"><c:v>1202</c:v></c:pt><c:pt idx="1203"><c:v>1203</c:v></c:pt><c:pt idx="1204"><c:v>1204</c:v></c:pt><c:pt idx="1205"><c:v>1205</c:v></c:pt><c:pt idx="1206"><c:v>1206</c:v></c:pt><c:pt idx="1207"><c:v>1207</c:v></c:pt><c:pt idx="1208"><c:v>1208</c:v></c:pt><c:pt idx="1209"><c:v>1209</c:v></c:pt><c:pt idx="1210"><c:v>1210</c:v></c:pt><c:pt idx="1211"><c:v>1211</c:v></c:pt><c:pt idx="1212"><c:v>1212</c:v></c:pt><c:pt idx="1213"><c:v>1213</c:v></c:pt><c:pt idx="1214"><c:v>1214</c:v></c:pt><c:pt idx="1215"><c:v>1215</c:v></c:pt><c:pt idx="1216"><c:v>1216</c:v></c:pt><c:pt idx="1217"><c:v>1217</c:v></c:pt><c:pt idx="1218"><c:v>1218</c:v></c:pt><c:pt idx="1219"><c:v>1219</c:v></c:pt><c:pt idx="1220"><c:v>1220</c:v></c:pt><c:pt idx="1221"><c:v>1221</c:v></c:pt><c:pt idx="1222"><c:v>1222</c:v></c:pt><c:pt idx="1223"><c:v>1223</c:v></c:pt><c:pt idx="1224"><c:v>1224</c:v></c:pt><c:pt idx="1225"><c:v>1225</c:v></c:pt><c:pt idx="1226"><c:v>1226</c:v></c:pt><c:pt idx="1227"><c:v>1227</c:v></c:pt><c:pt idx="1228"><c:v>1228</c:v></c:pt><c:pt idx="1229"><c:v>1229</c:v></c:pt><c:pt idx="1230"><c:v>1230</c:v></c:pt><c:pt idx="1231"><c:v>1231</c:v></c:pt><c:pt idx="1232"><c:v>1232</c:v></c:pt><c:pt idx="1233"><c:v>1233</c:v></c:pt><c:pt idx="1234"><c:v>1234</c:v></c:pt><c:pt idx="1235"><c:v>1235</c:v></c:pt><c:pt idx="1236"><c:v>1236</c:v></c:pt><c:pt idx="1237"><c:v>1237</c:v></c:pt><c:pt idx="1238"><c:v>1238</c:v></c:pt><c:pt idx="1239"><c:v>1239</c:v></c:pt><c:pt idx="1240"><c:v>1240</c:v></c:pt><c:pt idx="1241"><c:v>1241</c:v></c:pt><c:pt idx="1242"><c:v>1242</c:v></c:pt><c:pt idx="1243"><c:v>1243</c:v></c:pt><c:pt idx="1244"><c:v>1244</c:v></c:pt><c:pt idx="1245"><c:v>1245</c:v></c:pt><c:pt idx="1246"><c:v>1246</c:v></c:pt><c:pt idx="1247"><c:v>1247</c:v></c:pt><c:pt idx="1248"><c:v>1248</c:v></c:pt><c:pt idx="1249"><c:v>1249</c:v></c:pt><c:pt idx="1250"><c:v>1250</c:v></c:pt><c:pt idx="1251"><c:v>1251</c:v></c:pt><c:pt idx="1252"><c:v>1252</c:v></c:pt><c:pt idx="1253"><c:v>1253</c:v></c:pt><c:pt idx="1254"><c:v>1254</c:v></c:pt><c:pt idx="1255"><c:v>1255</c:v></c:pt><c:pt idx="1256"><c:v>1256</c:v></c:pt><c:pt idx="1257"><c:v>1257</c:v></c:pt><c:pt idx="1258"><c:v>1258</c:v></c:pt><c:pt idx="1259"><c:v>1259</c:v></c:pt><c:pt idx="1260"><c:v>1260</c:v></c:pt><c:pt idx="1261"><c:v>1261</c:v></c:pt><c:pt idx="1262"><c:v>1262</c:v></c:pt><c:pt idx="1263"><c:v>1263</c:v></c:pt><c:pt idx="1264"><c:v>1264</c:v></c:pt><c:pt idx="1265"><c:v>1265</c:v></c:pt><c:pt idx="1266"><c:v>1266</c:v></c:pt><c:pt idx="1267"><c:v>1267</c:v></c:pt><c:pt idx="1268"><c:v>1268</c:v></c:pt><c:pt idx="1269"><c:v>1269</c:v></c:pt><c:pt idx="1270"><c:v>1270</c:v></c:pt><c:pt idx="1271"><c:v>1271</c:v></c:pt><c:pt idx="1272"><c:v>1272</c:v></c:pt><c:pt idx="1273"><c:v>1273</c:v></c:pt><c:pt idx="1274"><c:v>1274</c:v></c:pt><c:pt idx="1275"><c:v>1275</c:v></c:pt><c:pt idx="1276"><c:v>1276</c:v></c:pt><c:pt idx="1277"><c:v>1277</c:v></c:pt><c:pt idx="1278"><c:v>1278</c:v></c:pt><c:pt idx="1279"><c:v>1279</c:v></c:pt><c:pt idx="1280"><c:v>1280</c:v></c:pt><c:pt idx="1281"><c:v>1281</c:v></c:pt><c:pt idx="1282"><c:v>1282</c:v></c:pt><c:pt idx="1283"><c:v>1283</c:v></c:pt><c:pt idx="1284"><c:v>1284</c:v></c:pt><c:pt idx="1285"><c:v>1285</c:v></c:pt><c:pt idx="1286"><c:v>1286</c:v></c:pt><c:pt idx="1287"><c:v>1287</c:v></c:pt><c:pt idx="1288"><c:v>1288</c:v></c:pt><c:pt idx="1289"><c:v>1289</c:v></c:pt><c:pt idx="1290"><c:v>1290</c:v></c:pt><c:pt idx="1291"><c:v>1291</c:v></c:pt><c:pt idx="1292"><c:v>1292</c:v></c:pt><c:pt idx="1293"><c:v>1293</c:v></c:pt><c:pt idx="1294"><c:v>1294</c:v></c:pt><c:pt idx="1295"><c:v>1295</c:v></c:pt><c:pt idx="1296"><c:v>1296</c:v></c:pt><c:pt idx="1297"><c:v>1297</c:v></c:pt><c:pt idx="1298"><c:v>1298</c:v></c:pt><c:pt idx="1299"><c:v>1299</c:v></c:pt><c:pt idx="1300"><c:v>1300</c:v></c:pt><c:pt idx="1301"><c:v>1301</c:v></c:pt><c:pt idx="1302"><c:v>1302</c:v></c:pt><c:pt idx="1303"><c:v>1303</c:v></c:pt><c:pt idx="1304"><c:v>1304</c:v></c:pt><c:pt idx="1305"><c:v>1305</c:v></c:pt><c:pt idx="1306"><c:v>1306</c:v></c:pt><c:pt idx="1307"><c:v>1307</c:v></c:pt><c:pt idx="1308"><c:v>1308</c:v></c:pt><c:pt idx="1309"><c:v>1309</c:v></c:pt><c:pt idx="1310"><c:v>1310</c:v></c:pt><c:pt idx="1311"><c:v>1311</c:v></c:pt><c:pt idx="1312"><c:v>1312</c:v></c:pt><c:pt idx="1313"><c:v>1313</c:v></c:pt><c:pt idx="1314"><c:v>1314</c:v></c:pt><c:pt idx="1315"><c:v>1315</c:v></c:pt><c:pt idx="1316"><c:v>1316</c:v></c:pt><c:pt idx="1317"><c:v>1317</c:v></c:pt><c:pt idx="1318"><c:v>1318</c:v></c:pt><c:pt idx="1319"><c:v>1319</c:v></c:pt><c:pt idx="1320"><c:v>1320</c:v></c:pt><c:pt idx="1321"><c:v>1321</c:v></c:pt><c:pt idx="1322"><c:v>1322</c:v></c:pt><c:pt idx="1323"><c:v>1323</c:v></c:pt><c:pt idx="1324"><c:v>1324</c:v></c:pt><c:pt idx="1325"><c:v>1325</c:v></c:pt><c:pt idx="1326"><c:v>1326</c:v></c:pt><c:pt idx="1327"><c:v>1327</c:v></c:pt><c:pt idx="1328"><c:v>1328</c:v></c:pt><c:pt idx="1329"><c:v>1329</c:v></c:pt><c:pt idx="1330"><c:v>1330</c:v></c:pt><c:pt idx="1331"><c:v>1331</c:v></c:pt><c:pt idx="1332"><c:v>1332</c:v></c:pt><c:pt idx="1333"><c:v>1333</c:v></c:pt><c:pt idx="1334"><c:v>1334</c:v></c:pt><c:pt idx="1335"><c:v>1335</c:v></c:pt><c:pt idx="1336"><c:v>1336</c:v></c:pt><c:pt idx="1337"><c:v>1337</c:v></c:pt><c:pt idx="1338"><c:v>1338</c:v></c:pt><c:pt idx="1339"><c:v>1339</c:v></c:pt><c:pt idx="1340"><c:v>1340</c:v></c:pt><c:pt idx="1341"><c:v>1341</c:v></c:pt><c:pt idx="1342"><c:v>1342</c:v></c:pt><c:pt idx="1343"><c:v>1343</c:v></c:pt><c:pt idx="1344"><c:v>1344</c:v></c:pt><c:pt idx="1345"><c:v>1345</c:v></c:pt><c:pt idx="1346"><c:v>1346</c:v></c:pt><c:pt idx="1347"><c:v>1347</c:v></c:pt><c:pt idx="1348"><c:v>1348</c:v></c:pt><c:pt idx="1349"><c:v>1349</c:v></c:pt><c:pt idx="1350"><c:v>1350</c:v></c:pt><c:pt idx="1351"><c:v>1351</c:v></c:pt><c:pt idx="1352"><c:v>1352</c:v></c:pt><c:pt idx="1353"><c:v>1353</c:v></c:pt><c:pt idx="1354"><c:v>1354</c:v></c:pt><c:pt idx="1355"><c:v>1355</c:v></c:pt><c:pt idx="1356"><c:v>1356</c:v></c:pt><c:pt idx="1357"><c:v>1357</c:v></c:pt><c:pt idx="1358"><c:v>1358</c:v></c:pt><c:pt idx="1359"><c:v>1359</c:v></c:pt><c:pt idx="1360"><c:v>1360</c:v></c:pt><c:pt idx="1361"><c:v>1361</c:v></c:pt><c:pt idx="1362"><c:v>1362</c:v></c:pt><c:pt idx="1363"><c:v>1363</c:v></c:pt><c:pt idx="1364"><c:v>1364</c:v></c:pt><c:pt idx="1365"><c:v>1365</c:v></c:pt><c:pt idx="1366"><c:v>1366</c:v></c:pt><c:pt idx="1367"><c:v>1367</c:v></c:pt><c:pt idx="1368"><c:v>1368</c:v></c:pt><c:pt idx="1369"><c:v>1369</c:v></c:pt><c:pt idx="1370"><c:v>1370</c:v></c:pt><c:pt idx="1371"><c:v>1371</c:v></c:pt><c:pt idx="1372"><c:v>1372</c:v></c:pt><c:pt idx="1373"><c:v>1373</c:v></c:pt><c:pt idx="1374"><c:v>1374</c:v></c:pt><c:pt idx="1375"><c:v>1375</c:v></c:pt><c:pt idx="1376"><c:v>1376</c:v></c:pt><c:pt idx="1377"><c:v>1377</c:v></c:pt><c:pt idx="1378"><c:v>1378</c:v></c:pt><c:pt idx="1379"><c:v>1379</c:v></c:pt><c:pt idx="1380"><c:v>1380</c:v></c:pt><c:pt idx="1381"><c:v>1381</c:v></c:pt><c:pt idx="1382"><c:v>1382</c:v></c:pt><c:pt idx="1383"><c:v>1383</c:v></c:pt><c:pt idx="1384"><c:v>1384</c:v></c:pt><c:pt idx="1385"><c:v>1385</c:v></c:pt><c:pt idx="1386"><c:v>1386</c:v></c:pt><c:pt idx="1387"><c:v>1387</c:v></c:pt><c:pt idx="1388"><c:v>1388</c:v></c:pt><c:pt idx="1389"><c:v>1389</c:v></c:pt><c:pt idx="1390"><c:v>1390</c:v></c:pt><c:pt idx="1391"><c:v>1391</c:v></c:pt><c:pt idx="1392"><c:v>1392</c:v></c:pt><c:pt idx="1393"><c:v>1393</c:v></c:pt><c:pt idx="1394"><c:v>1394</c:v></c:pt><c:pt idx="1395"><c:v>1395</c:v></c:pt><c:pt idx="1396"><c:v>1396</c:v></c:pt><c:pt idx="1397"><c:v>1397</c:v></c:pt><c:pt idx="1398"><c:v>1398</c:v></c:pt><c:pt idx="1399"><c:v>1399</c:v></c:pt><c:pt idx="1400"><c:v>1400</c:v></c:pt><c:pt idx="1401"><c:v>1401</c:v></c:pt><c:pt idx="1402"><c:v>1402</c:v></c:pt><c:pt idx="1403"><c:v>1403</c:v></c:pt><c:pt idx="1404"><c:v>1404</c:v></c:pt><c:pt idx="1405"><c:v>1405</c:v></c:pt><c:pt idx="1406"><c:v>1406</c:v></c:pt><c:pt idx="1407"><c:v>1407</c:v></c:pt><c:pt idx="1408"><c:v>1408</c:v></c:pt><c:pt idx="1409"><c:v>1409</c:v></c:pt><c:pt idx="1410"><c:v>1410</c:v></c:pt><c:pt idx="1411"><c:v>1411</c:v></c:pt><c:pt idx="1412"><c:v>1412</c:v></c:pt><c:pt idx="1413"><c:v>1413</c:v></c:pt><c:pt idx="1414"><c:v>1414</c:v></c:pt><c:pt idx="1415"><c:v>1415</c:v></c:pt><c:pt idx="1416"><c:v>1416</c:v></c:pt><c:pt idx="1417"><c:v>1417</c:v></c:pt><c:pt idx="1418"><c:v>1418</c:v></c:pt><c:pt idx="1419"><c:v>1419</c:v></c:pt><c:pt idx="1420"><c:v>1420</c:v></c:pt><c:pt idx="1421"><c:v>1421</c:v></c:pt><c:pt idx="1422"><c:v>1422</c:v></c:pt><c:pt idx="1423"><c:v>1423</c:v></c:pt><c:pt idx="1424"><c:v>1424</c:v></c:pt><c:pt idx="1425"><c:v>1425</c:v></c:pt><c:pt idx="1426"><c:v>1426</c:v></c:pt><c:pt idx="1427"><c:v>1427</c:v></c:pt><c:pt idx="1428"><c:v>1428</c:v></c:pt><c:pt idx="1429"><c:v>1429</c:v></c:pt><c:pt idx="1430"><c:v>1430</c:v></c:pt><c:pt idx="1431"><c:v>1431</c:v></c:pt><c:pt idx="1432"><c:v>1432</c:v></c:pt><c:pt idx="1433"><c:v>1433</c:v></c:pt><c:pt idx="1434"><c:v>1434</c:v></c:pt><c:pt idx="1435"><c:v>1435</c:v></c:pt><c:pt idx="1436"><c:v>1436</c:v></c:pt><c:pt idx="1437"><c:v>1437</c:v></c:pt><c:pt idx="1438"><c:v>1438</c:v></c:pt><c:pt idx="1439"><c:v>1439</c:v></c:pt><c:pt idx="1440"><c:v>1440</c:v></c:pt><c:pt idx="1441"><c:v>1441</c:v></c:pt><c:pt idx="1442"><c:v>1442</c:v></c:pt><c:pt idx="1443"><c:v>1443</c:v></c:pt><c:pt idx="1444"><c:v>1444</c:v></c:pt><c:pt idx="1445"><c:v>1445</c:v></c:pt><c:pt idx="1446"><c:v>1446</c:v></c:pt><c:pt idx="1447"><c:v>1447</c:v></c:pt><c:pt idx="1448"><c:v>1448</c:v></c:pt><c:pt idx="1449"><c:v>1449</c:v></c:pt><c:pt idx="1450"><c:v>1450</c:v></c:pt><c:pt idx="1451"><c:v>1451</c:v></c:pt><c:pt idx="1452"><c:v>1452</c:v></c:pt><c:pt idx="1453"><c:v>1453</c:v></c:pt><c:pt idx="1454"><c:v>1454</c:v></c:pt><c:pt idx="1455"><c:v>1455</c:v></c:pt><c:pt idx="1456"><c:v>1456</c:v></c:pt><c:pt idx="1457"><c:v>1457</c:v></c:pt><c:pt idx="1458"><c:v>1458</c:v></c:pt><c:pt idx="1459"><c:v>1459</c:v></c:pt><c:pt idx="1460"><c:v>1460</c:v></c:pt><c:pt idx="1461"><c:v>1461</c:v></c:pt><c:pt idx="1462"><c:v>1462</c:v></c:pt><c:pt idx="1463"><c:v>1463</c:v></c:pt><c:pt idx="1464"><c:v>1464</c:v></c:pt><c:pt idx="1465"><c:v>1465</c:v></c:pt><c:pt idx="1466"><c:v>1466</c:v></c:pt><c:pt idx="1467"><c:v>1467</c:v></c:pt><c:pt idx="1468"><c:v>1468</c:v></c:pt><c:pt idx="1469"><c:v>1469</c:v></c:pt><c:pt idx="1470"><c:v>1470</c:v></c:pt><c:pt idx="1471"><c:v>1471</c:v></c:pt><c:pt idx="1472"><c:v>1472</c:v></c:pt><c:pt idx="1473"><c:v>1473</c:v></c:pt><c:pt idx="1474"><c:v>1474</c:v></c:pt><c:pt idx="1475"><c:v>1475</c:v></c:pt><c:pt idx="1476"><c:v>1476</c:v></c:pt><c:pt idx="1477"><c:v>1477</c:v></c:pt><c:pt idx="1478"><c:v>1478</c:v></c:pt><c:pt idx="1479"><c:v>1479</c:v></c:pt><c:pt idx="1480"><c:v>1480</c:v></c:pt><c:pt idx="1481"><c:v>1481</c:v></c:pt><c:pt idx="1482"><c:v>1482</c:v></c:pt><c:pt idx="1483"><c:v>1483</c:v></c:pt><c:pt idx="1484"><c:v>1484</c:v></c:pt><c:pt idx="1485"><c:v>1485</c:v></c:pt><c:pt idx="1486"><c:v>1486</c:v></c:pt><c:pt idx="1487"><c:v>1487</c:v></c:pt><c:pt idx="1488"><c:v>1488</c:v></c:pt><c:pt idx="1489"><c:v>1489</c:v></c:pt><c:pt idx="1490"><c:v>1490</c:v></c:pt><c:pt idx="1491"><c:v>1491</c:v></c:pt><c:pt idx="1492"><c:v>1492</c:v></c:pt><c:pt idx="1493"><c:v>1493</c:v></c:pt><c:pt idx="1494"><c:v>1494</c:v></c:pt><c:pt idx="1495"><c:v>1495</c:v></c:pt><c:pt idx="1496"><c:v>1496</c:v></c:pt><c:pt idx="1497"><c:v>1497</c:v></c:pt><c:pt idx="1498"><c:v>1498</c:v></c:pt><c:pt idx="1499"><c:v>1499</c:v></c:pt><c:pt idx="1500"><c:v>1500</c:v></c:pt><c:pt idx="1501"><c:v>1501</c:v></c:pt><c:pt idx="1502"><c:v>1502</c:v></c:pt><c:pt idx="1503"><c:v>1503</c:v></c:pt><c:pt idx="1504"><c:v>1504</c:v></c:pt><c:pt idx="1505"><c:v>1505</c:v></c:pt><c:pt idx="1506"><c:v>1506</c:v></c:pt><c:pt idx="1507"><c:v>1507</c:v></c:pt><c:pt idx="1508"><c:v>1508</c:v></c:pt><c:pt idx="1509"><c:v>1509</c:v></c:pt><c:pt idx="1510"><c:v>1510</c:v></c:pt><c:pt idx="1511"><c:v>1511</c:v></c:pt><c:pt idx="1512"><c:v>1512</c:v></c:pt><c:pt idx="1513"><c:v>1513</c:v></c:pt><c:pt idx="1514"><c:v>1514</c:v></c:pt><c:pt idx="1515"><c:v>1515</c:v></c:pt><c:pt idx="1516"><c:v>1516</c:v></c:pt><c:pt idx="1517"><c:v>1517</c:v></c:pt><c:pt idx="1518"><c:v>1518</c:v></c:pt><c:pt idx="1519"><c:v>1519</c:v></c:pt><c:pt idx="1520"><c:v>1520</c:v></c:pt><c:pt idx="1521"><c:v>1521</c:v></c:pt><c:pt idx="1522"><c:v>1522</c:v></c:pt><c:pt idx="1523"><c:v>1523</c:v></c:pt><c:pt idx="1524"><c:v>1524</c:v></c:pt><c:pt idx="1525"><c:v>1525</c:v></c:pt><c:pt idx="1526"><c:v>1526</c:v></c:pt><c:pt idx="1527"><c:v>1527</c:v></c:pt><c:pt idx="1528"><c:v>1528</c:v></c:pt><c:pt idx="1529"><c:v>1529</c:v></c:pt><c:pt idx="1530"><c:v>1530</c:v></c:pt><c:pt idx="1531"><c:v>1531</c:v></c:pt><c:pt idx="1532"><c:v>1532</c:v></c:pt><c:pt idx="1533"><c:v>1533</c:v></c:pt><c:pt idx="1534"><c:v>1534</c:v></c:pt><c:pt idx="1535"><c:v>1535</c:v></c:pt><c:pt idx="1536"><c:v>1536</c:v></c:pt><c:pt idx="1537"><c:v>1537</c:v></c:pt><c:pt idx="1538"><c:v>1538</c:v></c:pt><c:pt idx="1539"><c:v>1539</c:v></c:pt><c:pt idx="1540"><c:v>1540</c:v></c:pt><c:pt idx="1541"><c:v>1541</c:v></c:pt><c:pt idx="1542"><c:v>1542</c:v></c:pt><c:pt idx="1543"><c:v>1543</c:v></c:pt><c:pt idx="1544"><c:v>1544</c:v></c:pt><c:pt idx="1545"><c:v>1545</c:v></c:pt><c:pt idx="1546"><c:v>1546</c:v></c:pt><c:pt idx="1547"><c:v>1547</c:v></c:pt><c:pt idx="1548"><c:v>1548</c:v></c:pt><c:pt idx="1549"><c:v>1549</c:v></c:pt><c:pt idx="1550"><c:v>1550</c:v></c:pt><c:pt idx="1551"><c:v>1551</c:v></c:pt><c:pt idx="1552"><c:v>1552</c:v></c:pt><c:pt idx="1553"><c:v>1553</c:v></c:pt><c:pt idx="1554"><c:v>1554</c:v></c:pt><c:pt idx="1555"><c:v>1555</c:v></c:pt><c:pt idx="1556"><c:v>1556</c:v></c:pt><c:pt idx="1557"><c:v>1557</c:v></c:pt><c:pt idx="1558"><c:v>1558</c:v></c:pt><c:pt idx="1559"><c:v>1559</c:v></c:pt><c:pt idx="1560"><c:v>1560</c:v></c:pt><c:pt idx="1561"><c:v>1561</c:v></c:pt><c:pt idx="1562"><c:v>1562</c:v></c:pt><c:pt idx="1563"><c:v>1563</c:v></c:pt><c:pt idx="1564"><c:v>1564</c:v></c:pt><c:pt idx="1565"><c:v>1565</c:v></c:pt><c:pt idx="1566"><c:v>1566</c:v></c:pt><c:pt idx="1567"><c:v>1567</c:v></c:pt><c:pt idx="1568"><c:v>1568</c:v></c:pt><c:pt idx="1569"><c:v>1569</c:v></c:pt><c:pt idx="1570"><c:v>1570</c:v></c:pt><c:pt idx="1571"><c:v>1571</c:v></c:pt><c:pt idx="1572"><c:v>1572</c:v></c:pt><c:pt idx="1573"><c:v>1573</c:v></c:pt><c:pt idx="1574"><c:v>1574</c:v></c:pt><c:pt idx="1575"><c:v>1575</c:v></c:pt><c:pt idx="1576"><c:v>1576</c:v></c:pt><c:pt idx="1577"><c:v>1577</c:v></c:pt><c:pt idx="1578"><c:v>1578</c:v></c:pt><c:pt idx="1579"><c:v>1579</c:v></c:pt><c:pt idx="1580"><c:v>1580</c:v></c:pt><c:pt idx="1581"><c:v>1581</c:v></c:pt><c:pt idx="1582"><c:v>1582</c:v></c:pt><c:pt idx="1583"><c:v>1583</c:v></c:pt><c:pt idx="1584"><c:v>1584</c:v></c:pt><c:pt idx="1585"><c:v>1585</c:v></c:pt><c:pt idx="1586"><c:v>1586</c:v></c:pt><c:pt idx="1587"><c:v>1587</c:v></c:pt><c:pt idx="1588"><c:v>1588</c:v></c:pt><c:pt idx="1589"><c:v>1589</c:v></c:pt><c:pt idx="1590"><c:v>1590</c:v></c:pt><c:pt idx="1591"><c:v>1591</c:v></c:pt><c:pt idx="1592"><c:v>1592</c:v></c:pt><c:pt idx="1593"><c:v>1593</c:v></c:pt><c:pt idx="1594"><c:v>1594</c:v></c:pt><c:pt idx="1595"><c:v>1595</c:v></c:pt><c:pt idx="1596"><c:v>1596</c:v></c:pt><c:pt idx="1597"><c:v>1597</c:v></c:pt><c:pt idx="1598"><c:v>1598</c:v></c:pt><c:pt idx="1599"><c:v>1599</c:v></c:pt><c:pt idx="1600"><c:v>1600</c:v></c:pt><c:pt idx="1601"><c:v>1601</c:v></c:pt><c:pt idx="1602"><c:v>1602</c:v></c:pt><c:pt idx="1603"><c:v>1603</c:v></c:pt><c:pt idx="1604"><c:v>1604</c:v></c:pt><c:pt idx="1605"><c:v>1605</c:v></c:pt><c:pt idx="1606"><c:v>1606</c:v></c:pt><c:pt idx="1607"><c:v>1607</c:v></c:pt><c:pt idx="1608"><c:v>1608</c:v></c:pt><c:pt idx="1609"><c:v>1609</c:v></c:pt><c:pt idx="1610"><c:v>1610</c:v></c:pt><c:pt idx="1611"><c:v>1611</c:v></c:pt><c:pt idx="1612"><c:v>1612</c:v></c:pt><c:pt idx="1613"><c:v>1613</c:v></c:pt><c:pt idx="1614"><c:v>1614</c:v></c:pt><c:pt idx="1615"><c:v>1615</c:v></c:pt><c:pt idx="1616"><c:v>1616</c:v></c:pt><c:pt idx="1617"><c:v>1617</c:v></c:pt><c:pt idx="1618"><c:v>1618</c:v></c:pt><c:pt idx="1619"><c:v>1619</c:v></c:pt><c:pt idx="1620"><c:v>1620</c:v></c:pt><c:pt idx="1621"><c:v>1621</c:v></c:pt><c:pt idx="1622"><c:v>1622</c:v></c:pt><c:pt idx="1623"><c:v>1623</c:v></c:pt><c:pt idx="1624"><c:v>1624</c:v></c:pt><c:pt idx="1625"><c:v>1625</c:v></c:pt><c:pt idx="1626"><c:v>1626</c:v></c:pt><c:pt idx="1627"><c:v>1627</c:v></c:pt><c:pt idx="1628"><c:v>1628</c:v></c:pt><c:pt idx="1629"><c:v>1629</c:v></c:pt><c:pt idx="1630"><c:v>1630</c:v></c:pt><c:pt idx="1631"><c:v>1631</c:v></c:pt><c:pt idx="1632"><c:v>1632</c:v></c:pt><c:pt idx="1633"><c:v>1633</c:v></c:pt><c:pt idx="1634"><c:v>1634</c:v></c:pt><c:pt idx="1635"><c:v>1635</c:v></c:pt><c:pt idx="1636"><c:v>1636</c:v></c:pt><c:pt idx="1637"><c:v>1637</c:v></c:pt><c:pt idx="1638"><c:v>1638</c:v></c:pt><c:pt idx="1639"><c:v>1639</c:v></c:pt><c:pt idx="1640"><c:v>1640</c:v></c:pt><c:pt idx="1641"><c:v>1641</c:v></c:pt><c:pt idx="1642"><c:v>1642</c:v></c:pt><c:pt idx="1643"><c:v>1643</c:v></c:pt><c:pt idx="1644"><c:v>1644</c:v></c:pt><c:pt idx="1645"><c:v>1645</c:v></c:pt><c:pt idx="1646"><c:v>1646</c:v></c:pt><c:pt idx="1647"><c:v>1647</c:v></c:pt><c:pt idx="1648"><c:v>1648</c:v></c:pt><c:pt idx="1649"><c:v>1649</c:v></c:pt><c:pt idx="1650"><c:v>1650</c:v></c:pt><c:pt idx="1651"><c:v>1651</c:v></c:pt><c:pt idx="1652"><c:v>1652</c:v></c:pt><c:pt idx="1653"><c:v>1653</c:v></c:pt><c:pt idx="1654"><c:v>1654</c:v></c:pt><c:pt idx="1655"><c:v>1655</c:v></c:pt><c:pt idx="1656"><c:v>1656</c:v></c:pt><c:pt idx="1657"><c:v>1657</c:v></c:pt><c:pt idx="1658"><c:v>1658</c:v></c:pt><c:pt idx="1659"><c:v>1659</c:v></c:pt><c:pt idx="1660"><c:v>1660</c:v></c:pt><c:pt idx="1661"><c:v>1661</c:v></c:pt><c:pt idx="1662"><c:v>1662</c:v></c:pt><c:pt idx="1663"><c:v>1663</c:v></c:pt><c:pt idx="1664"><c:v>1664</c:v></c:pt><c:pt idx="1665"><c:v>1665</c:v></c:pt><c:pt idx="1666"><c:v>1666</c:v></c:pt><c:pt idx="1667"><c:v>1667</c:v></c:pt><c:pt idx="1668"><c:v>1668</c:v></c:pt><c:pt idx="1669"><c:v>1669</c:v></c:pt><c:pt idx="1670"><c:v>1670</c:v></c:pt><c:pt idx="1671"><c:v>1671</c:v></c:pt><c:pt idx="1672"><c:v>1672</c:v></c:pt><c:pt idx="1673"><c:v>1673</c:v></c:pt><c:pt idx="1674"><c:v>1674</c:v></c:pt><c:pt idx="1675"><c:v>1675</c:v></c:pt><c:pt idx="1676"><c:v>1676</c:v></c:pt><c:pt idx="1677"><c:v>1677</c:v></c:pt><c:pt idx="1678"><c:v>1678</c:v></c:pt><c:pt idx="1679"><c:v>1679</c:v></c:pt><c:pt idx="1680"><c:v>1680</c:v></c:pt><c:pt idx="1681"><c:v>1681</c:v></c:pt><c:pt idx="1682"><c:v>1682</c:v></c:pt><c:pt idx="1683"><c:v>1683</c:v></c:pt><c:pt idx="1684"><c:v>1684</c:v></c:pt><c:pt idx="1685"><c:v>1685</c:v></c:pt><c:pt idx="1686"><c:v>1686</c:v></c:pt><c:pt idx="1687"><c:v>1687</c:v></c:pt><c:pt idx="1688"><c:v>1688</c:v></c:pt><c:pt idx="1689"><c:v>1689</c:v></c:pt><c:pt idx="1690"><c:v>1690</c:v></c:pt><c:pt idx="1691"><c:v>1691</c:v></c:pt><c:pt idx="1692"><c:v>1692</c:v></c:pt><c:pt idx="1693"><c:v>1693</c:v></c:pt><c:pt idx="1694"><c:v>1694</c:v></c:pt><c:pt idx="1695"><c:v>1695</c:v></c:pt><c:pt idx="1696"><c:v>1696</c:v></c:pt><c:pt idx="1697"><c:v>1697</c:v></c:pt><c:pt idx="1698"><c:v>1698</c:v></c:pt><c:pt idx="1699"><c:v>1699</c:v></c:pt><c:pt idx="1700"><c:v>1700</c:v></c:pt><c:pt idx="1701"><c:v>1701</c:v></c:pt><c:pt idx="1702"><c:v>1702</c:v></c:pt><c:pt idx="1703"><c:v>1703</c:v></c:pt><c:pt idx="1704"><c:v>1704</c:v></c:pt><c:pt idx="1705"><c:v>1705</c:v></c:pt><c:pt idx="1706"><c:v>1706</c:v></c:pt><c:pt idx="1707"><c:v>1707</c:v></c:pt><c:pt idx="1708"><c:v>1708</c:v></c:pt><c:pt idx="1709"><c:v>1709</c:v></c:pt><c:pt idx="1710"><c:v>1710</c:v></c:pt><c:pt idx="1711"><c:v>1711</c:v></c:pt><c:pt idx="1712"><c:v>1712</c:v></c:pt><c:pt idx="1713"><c:v>1713</c:v></c:pt><c:pt idx="1714"><c:v>1714</c:v></c:pt><c:pt idx="1715"><c:v>1715</c:v></c:pt><c:pt idx="1716"><c:v>1716</c:v></c:pt><c:pt idx="1717"><c:v>1717</c:v></c:pt><c:pt idx="1718"><c:v>1718</c:v></c:pt><c:pt idx="1719"><c:v>1719</c:v></c:pt><c:pt idx="1720"><c:v>1720</c:v></c:pt><c:pt idx="1721"><c:v>1721</c:v></c:pt><c:pt idx="1722"><c:v>1722</c:v></c:pt><c:pt idx="1723"><c:v>1723</c:v></c:pt><c:pt idx="1724"><c:v>1724</c:v></c:pt><c:pt idx="1725"><c:v>1725</c:v></c:pt><c:pt idx="1726"><c:v>1726</c:v></c:pt><c:pt idx="1727"><c:v>1727</c:v></c:pt><c:pt idx="1728"><c:v>1728</c:v></c:pt><c:pt idx="1729"><c:v>1729</c:v></c:pt><c:pt idx="1730"><c:v>1730</c:v></c:pt><c:pt idx="1731"><c:v>1731</c:v></c:pt><c:pt idx="1732"><c:v>1732</c:v></c:pt><c:pt idx="1733"><c:v>1733</c:v></c:pt><c:pt idx="1734"><c:v>1734</c:v></c:pt><c:pt idx="1735"><c:v>1735</c:v></c:pt><c:pt idx="1736"><c:v>1736</c:v></c:pt><c:pt idx="1737"><c:v>1737</c:v></c:pt><c:pt idx="1738"><c:v>1738</c:v></c:pt><c:pt idx="1739"><c:v>1739</c:v></c:pt><c:pt idx="1740"><c:v>1740</c:v></c:pt><c:pt idx="1741"><c:v>1741</c:v></c:pt><c:pt idx="1742"><c:v>1742</c:v></c:pt><c:pt idx="1743"><c:v>1743</c:v></c:pt><c:pt idx="1744"><c:v>1744</c:v></c:pt><c:pt idx="1745"><c:v>1745</c:v></c:pt><c:pt idx="1746"><c:v>1746</c:v></c:pt><c:pt idx="1747"><c:v>1747</c:v></c:pt><c:pt idx="1748"><c:v>1748</c:v></c:pt><c:pt idx="1749"><c:v>1749</c:v></c:pt><c:pt idx="1750"><c:v>1750</c:v></c:pt><c:pt idx="1751"><c:v>1751</c:v></c:pt><c:pt idx="1752"><c:v>1752</c:v></c:pt><c:pt idx="1753"><c:v>1753</c:v></c:pt><c:pt idx="1754"><c:v>1754</c:v></c:pt><c:pt idx="1755"><c:v>1755</c:v></c:pt><c:pt idx="1756"><c:v>1756</c:v></c:pt><c:pt idx="1757"><c:v>1757</c:v></c:pt><c:pt idx="1758"><c:v>1758</c:v></c:pt><c:pt idx="1759"><c:v>1759</c:v></c:pt><c:pt idx="1760"><c:v>1760</c:v></c:pt><c:pt idx="1761"><c:v>1761</c:v></c:pt><c:pt idx="1762"><c:v>1762</c:v></c:pt><c:pt idx="1763"><c:v>1763</c:v></c:pt><c:pt idx="1764"><c:v>1764</c:v></c:pt><c:pt idx="1765"><c:v>1765</c:v></c:pt><c:pt idx="1766"><c:v>1766</c:v></c:pt><c:pt idx="1767"><c:v>1767</c:v></c:pt><c:pt idx="1768"><c:v>1768</c:v></c:pt><c:pt idx="1769"><c:v>1769</c:v></c:pt><c:pt idx="1770"><c:v>1770</c:v></c:pt><c:pt idx="1771"><c:v>1771</c:v></c:pt><c:pt idx="1772"><c:v>1772</c:v></c:pt><c:pt idx="1773"><c:v>1773</c:v></c:pt><c:pt idx="1774"><c:v>1774</c:v></c:pt><c:pt idx="1775"><c:v>1775</c:v></c:pt><c:pt idx="1776"><c:v>1776</c:v></c:pt><c:pt idx="1777"><c:v>1777</c:v></c:pt><c:pt idx="1778"><c:v>1778</c:v></c:pt><c:pt idx="1779"><c:v>1779</c:v></c:pt><c:pt idx="1780"><c:v>1780</c:v></c:pt><c:pt idx="1781"><c:v>1781</c:v></c:pt><c:pt idx="1782"><c:v>1782</c:v></c:pt><c:pt idx="1783"><c:v>1783</c:v></c:pt><c:pt idx="1784"><c:v>1784</c:v></c:pt><c:pt idx="1785"><c:v>1785</c:v></c:pt><c:pt idx="1786"><c:v>1786</c:v></c:pt><c:pt idx="1787"><c:v>1787</c:v></c:pt><c:pt idx="1788"><c:v>1788</c:v></c:pt><c:pt idx="1789"><c:v>1789</c:v></c:pt><c:pt idx="1790"><c:v>1790</c:v></c:pt><c:pt idx="1791"><c:v>1791</c:v></c:pt><c:pt idx="1792"><c:v>1792</c:v></c:pt><c:pt idx="1793"><c:v>1793</c:v></c:pt><c:pt idx="1794"><c:v>1794</c:v></c:pt><c:pt idx="1795"><c:v>1795</c:v></c:pt><c:pt idx="1796"><c:v>1796</c:v></c:pt><c:pt idx="1797"><c:v>1797</c:v></c:pt><c:pt idx="1798"><c:v>1798</c:v></c:pt><c:pt idx="1799"><c:v>1799</c:v></c:pt><c:pt idx="1800"><c:v>1800</c:v></c:pt><c:pt idx="1801"><c:v>1801</c:v></c:pt><c:pt idx="1802"><c:v>1802</c:v></c:pt><c:pt idx="1803"><c:v>1803</c:v></c:pt><c:pt idx="1804"><c:v>1804</c:v></c:pt><c:pt idx="1805"><c:v>1805</c:v></c:pt><c:pt idx="1806"><c:v>1806</c:v></c:pt><c:pt idx="1807"><c:v>1807</c:v></c:pt><c:pt idx="1808"><c:v>1808</c:v></c:pt><c:pt idx="1809"><c:v>1809</c:v></c:pt><c:pt idx="1810"><c:v>1810</c:v></c:pt><c:pt idx="1811"><c:v>1811</c:v></c:pt><c:pt idx="1812"><c:v>1812</c:v></c:pt><c:pt idx="1813"><c:v>1813</c:v></c:pt><c:pt idx="1814"><c:v>1814</c:v></c:pt><c:pt idx="1815"><c:v>1815</c:v></c:pt><c:pt idx="1816"><c:v>1816</c:v></c:pt><c:pt idx="1817"><c:v>1817</c:v></c:pt><c:pt idx="1818"><c:v>1818</c:v></c:pt><c:pt idx="1819"><c:v>1819</c:v></c:pt><c:pt idx="1820"><c:v>1820</c:v></c:pt><c:pt idx="1821"><c:v>1821</c:v></c:pt><c:pt idx="1822"><c:v>1822</c:v></c:pt><c:pt idx="1823"><c:v>1823</c:v></c:pt><c:pt idx="1824"><c:v>1824</c:v></c:pt><c:pt idx="1825"><c:v>1825</c:v></c:pt><c:pt idx="1826"><c:v>1826</c:v></c:pt><c:pt idx="1827"><c:v>1827</c:v></c:pt><c:pt idx="1828"><c:v>1828</c:v></c:pt><c:pt idx="1829"><c:v>1829</c:v></c:pt><c:pt idx="1830"><c:v>1830</c:v></c:pt><c:pt idx="1831"><c:v>1831</c:v></c:pt><c:pt idx="1832"><c:v>1832</c:v></c:pt><c:pt idx="1833"><c:v>1833</c:v></c:pt><c:pt idx="1834"><c:v>1834</c:v></c:pt><c:pt idx="1835"><c:v>1835</c:v></c:pt><c:pt idx="1836"><c:v>1836</c:v></c:pt><c:pt idx="1837"><c:v>1837</c:v></c:pt><c:pt idx="1838"><c:v>1838</c:v></c:pt><c:pt idx="1839"><c:v>1839</c:v></c:pt><c:pt idx="1840"><c:v>1840</c:v></c:pt><c:pt idx="1841"><c:v>1841</c:v></c:pt><c:pt idx="1842"><c:v>1842</c:v></c:pt><c:pt idx="1843"><c:v>1843</c:v></c:pt><c:pt idx="1844"><c:v>1844</c:v></c:pt><c:pt idx="1845"><c:v>1845</c:v></c:pt><c:pt idx="1846"><c:v>1846</c:v></c:pt><c:pt idx="1847"><c:v>1847</c:v></c:pt><c:pt idx="1848"><c:v>1848</c:v></c:pt><c:pt idx="1849"><c:v>1849</c:v></c:pt><c:pt idx="1850"><c:v>1850</c:v></c:pt><c:pt idx="1851"><c:v>1851</c:v></c:pt><c:pt idx="1852"><c:v>1852</c:v></c:pt><c:pt idx="1853"><c:v>1853</c:v></c:pt><c:pt idx="1854"><c:v>1854</c:v></c:pt><c:pt idx="1855"><c:v>1855</c:v></c:pt><c:pt idx="1856"><c:v>1856</c:v></c:pt><c:pt idx="1857"><c:v>1857</c:v></c:pt><c:pt idx="1858"><c:v>1858</c:v></c:pt><c:pt idx="1859"><c:v>1859</c:v></c:pt><c:pt idx="1860"><c:v>1860</c:v></c:pt><c:pt idx="1861"><c:v>1861</c:v></c:pt><c:pt idx="1862"><c:v>1862</c:v></c:pt><c:pt idx="1863"><c:v>1863</c:v></c:pt><c:pt idx="1864"><c:v>1864</c:v></c:pt><c:pt idx="1865"><c:v>1865</c:v></c:pt><c:pt idx="1866"><c:v>1866</c:v></c:pt><c:pt idx="1867"><c:v>1867</c:v></c:pt><c:pt idx="1868"><c:v>1868</c:v></c:pt><c:pt idx="1869"><c:v>1869</c:v></c:pt><c:pt idx="1870"><c:v>1870</c:v></c:pt><c:pt idx="1871"><c:v>1871</c:v></c:pt><c:pt idx="1872"><c:v>1872</c:v></c:pt><c:pt idx="1873"><c:v>1873</c:v></c:pt><c:pt idx="1874"><c:v>1874</c:v></c:pt><c:pt idx="1875"><c:v>1875</c:v></c:pt><c:pt idx="1876"><c:v>1876</c:v></c:pt><c:pt idx="1877"><c:v>1877</c:v></c:pt><c:pt idx="1878"><c:v>1878</c:v></c:pt><c:pt idx="1879"><c:v>1879</c:v></c:pt><c:pt idx="1880"><c:v>1880</c:v></c:pt><c:pt idx="1881"><c:v>1881</c:v></c:pt><c:pt idx="1882"><c:v>1882</c:v></c:pt><c:pt idx="1883"><c:v>1883</c:v></c:pt><c:pt idx="1884"><c:v>1884</c:v></c:pt><c:pt idx="1885"><c:v>1885</c:v></c:pt><c:pt idx="1886"><c:v>1886</c:v></c:pt><c:pt idx="1887"><c:v>1887</c:v></c:pt><c:pt idx="1888"><c:v>1888</c:v></c:pt><c:pt idx="1889"><c:v>1889</c:v></c:pt><c:pt idx="1890"><c:v>1890</c:v></c:pt><c:pt idx="1891"><c:v>1891</c:v></c:pt><c:pt idx="1892"><c:v>1892</c:v></c:pt><c:pt idx="1893"><c:v>1893</c:v></c:pt><c:pt idx="1894"><c:v>1894</c:v></c:pt><c:pt idx="1895"><c:v>1895</c:v></c:pt><c:pt idx="1896"><c:v>1896</c:v></c:pt><c:pt idx="1897"><c:v>1897</c:v></c:pt><c:pt idx="1898"><c:v>1898</c:v></c:pt><c:pt idx="1899"><c:v>1899</c:v></c:pt><c:pt idx="1900"><c:v>1900</c:v></c:pt><c:pt idx="1901"><c:v>1901</c:v></c:pt><c:pt idx="1902"><c:v>1902</c:v></c:pt><c:pt idx="1903"><c:v>1903</c:v></c:pt><c:pt idx="1904"><c:v>1904</c:v></c:pt><c:pt idx="1905"><c:v>1905</c:v></c:pt><c:pt idx="1906"><c:v>1906</c:v></c:pt><c:pt idx="1907"><c:v>1907</c:v></c:pt><c:pt idx="1908"><c:v>1908</c:v></c:pt><c:pt idx="1909"><c:v>1909</c:v></c:pt><c:pt idx="1910"><c:v>1910</c:v></c:pt><c:pt idx="1911"><c:v>1911</c:v></c:pt><c:pt idx="1912"><c:v>1912</c:v></c:pt><c:pt idx="1913"><c:v>1913</c:v></c:pt><c:pt idx="1914"><c:v>1914</c:v></c:pt><c:pt idx="1915"><c:v>1915</c:v></c:pt><c:pt idx="1916"><c:v>1916</c:v></c:pt><c:pt idx="1917"><c:v>1917</c:v></c:pt><c:pt idx="1918"><c:v>1918</c:v></c:pt><c:pt idx="1919"><c:v>1919</c:v></c:pt><c:pt idx="1920"><c:v>1920</c:v></c:pt><c:pt idx="1921"><c:v>1921</c:v></c:pt><c:pt idx="1922"><c:v>1922</c:v></c:pt><c:pt idx="1923"><c:v>1923</c:v></c:pt><c:pt idx="1924"><c:v>1924</c:v></c:pt><c:pt idx="1925"><c:v>1925</c:v></c:pt><c:pt idx="1926"><c:v>1926</c:v></c:pt><c:pt idx="1927"><c:v>1927</c:v></c:pt><c:pt idx="1928"><c:v>1928</c:v></c:pt><c:pt idx="1929"><c:v>1929</c:v></c:pt><c:pt idx="1930"><c:v>1930</c:v></c:pt><c:pt idx="1931"><c:v>1931</c:v></c:pt><c:pt idx="1932"><c:v>1932</c:v></c:pt><c:pt idx="1933"><c:v>1933</c:v></c:pt><c:pt idx="1934"><c:v>1934</c:v></c:pt><c:pt idx="1935"><c:v>1935</c:v></c:pt><c:pt idx="1936"><c:v>1936</c:v></c:pt><c:pt idx="1937"><c:v>1937</c:v></c:pt><c:pt idx="1938"><c:v>1938</c:v></c:pt><c:pt idx="1939"><c:v>1939</c:v></c:pt><c:pt idx="1940"><c:v>1940</c:v></c:pt><c:pt idx="1941"><c:v>1941</c:v></c:pt><c:pt idx="1942"><c:v>1942</c:v></c:pt><c:pt idx="1943"><c:v>1943</c:v></c:pt><c:pt idx="1944"><c:v>1944</c:v></c:pt><c:pt idx="1945"><c:v>1945</c:v></c:pt><c:pt idx="1946"><c:v>1946</c:v></c:pt><c:pt idx="1947"><c:v>1947</c:v></c:pt><c:pt idx="1948"><c:v>1948</c:v></c:pt><c:pt idx="1949"><c:v>1949</c:v></c:pt><c:pt idx="1950"><c:v>1950</c:v></c:pt><c:pt idx="1951"><c:v>1951</c:v></c:pt><c:pt idx="1952"><c:v>1952</c:v></c:pt><c:pt idx="1953"><c:v>1953</c:v></c:pt><c:pt idx="1954"><c:v>1954</c:v></c:pt><c:pt idx="1955"><c:v>1955</c:v></c:pt><c:pt idx="1956"><c:v>1956</c:v></c:pt><c:pt idx="1957"><c:v>1957</c:v></c:pt><c:pt idx="1958"><c:v>1958</c:v></c:pt><c:pt idx="1959"><c:v>1959</c:v></c:pt><c:pt idx="1960"><c:v>1960</c:v></c:pt><c:pt idx="1961"><c:v>1961</c:v></c:pt><c:pt idx="1962"><c:v>1962</c:v></c:pt><c:pt idx="1963"><c:v>1963</c:v></c:pt><c:pt idx="1964"><c:v>1964</c:v></c:pt><c:pt idx="1965"><c:v>1965</c:v></c:pt><c:pt idx="1966"><c:v>1966</c:v></c:pt><c:pt idx="1967"><c:v>1967</c:v></c:pt><c:pt idx="1968"><c:v>1968</c:v></c:pt><c:pt idx="1969"><c:v>1969</c:v></c:pt><c:pt idx="1970"><c:v>1970</c:v></c:pt><c:pt idx="1971"><c:v>1971</c:v></c:pt><c:pt idx="1972"><c:v>1972</c:v></c:pt><c:pt idx="1973"><c:v>1973</c:v></c:pt><c:pt idx="1974"><c:v>1974</c:v></c:pt><c:pt idx="1975"><c:v>1975</c:v></c:pt><c:pt idx="1976"><c:v>1976</c:v></c:pt><c:pt idx="1977"><c:v>1977</c:v></c:pt><c:pt idx="1978"><c:v>1978</c:v></c:pt><c:pt idx="1979"><c:v>1979</c:v></c:pt><c:pt idx="1980"><c:v>1980</c:v></c:pt><c:pt idx="1981"><c:v>1981</c:v></c:pt><c:pt idx="1982"><c:v>1982</c:v></c:pt><c:pt idx="1983"><c:v>1983</c:v></c:pt><c:pt idx="1984"><c:v>1984</c:v></c:pt><c:pt idx="1985"><c:v>1985</c:v></c:pt><c:pt idx="1986"><c:v>1986</c:v></c:pt><c:pt idx="1987"><c:v>1987</c:v></c:pt><c:pt idx="1988"><c:v>1988</c:v></c:pt><c:pt idx="1989"><c:v>1989</c:v></c:pt><c:pt idx="1990"><c:v>1990</c:v></c:pt><c:pt idx="1991"><c:v>1991</c:v></c:pt><c:pt idx="1992"><c:v>1992</c:v></c:pt><c:pt idx="1993"><c:v>1993</c:v></c:pt><c:pt idx="1994"><c:v>1994</c:v></c:pt><c:pt idx="1995"><c:v>1995</c:v></c:pt><c:pt idx="1996"><c:v>1996</c:v></c:pt><c:pt idx="1997"><c:v>1997</c:v></c:pt><c:pt idx="1998"><c:v>1998</c:v></c:pt><c:pt idx="1999"><c:v>1999</c:v></c:pt></c:numCache></c:numRef></c:cat><c:val><c:numRef><c:f>'wandb_export_2024-04-17T14_07_3'!$B$2:$B$2001</c:f><c:numCache><c:formatCode>General</c:formatCode><c:ptCount val="2000"/><c:pt idx="0"><c:v>-0.67296653985977095</c:v></c:pt><c:pt idx="1"><c:v>-0.69658118486404397</c:v></c:pt><c:pt idx="2"><c:v>-0.709178686141967</c:v></c:pt><c:pt idx="3"><c:v>-0.703665971755981</c:v></c:pt><c:pt idx="4"><c:v>-0.70529419183731001</c:v></c:pt><c:pt idx="5"><c:v>-0.71603775024413996</c:v></c:pt><c:pt idx="6"><c:v>-0.71275764703750599</c:v></c:pt><c:pt idx="7"><c:v>-0.71965265274047796</c:v></c:pt><c:pt idx="8"><c:v>-0.71758317947387695</c:v></c:pt><c:pt idx="9"><c:v>-0.72379559278488104</c:v></c:pt><c:pt idx="10"><c:v>-0.72629505395889205</c:v></c:pt><c:pt idx="11"><c:v>-0.71816247701644897</c:v></c:pt><c:pt idx="12"><c:v>-0.72713255882263095</c:v></c:pt><c:pt idx="13"><c:v>-0.73019009828567505</c:v></c:pt><c:pt idx="14"><c:v>-0.73406964540481501</c:v></c:pt><c:pt idx="15"><c:v>-0.73338872194290095</c:v></c:pt><c:pt idx="16"><c:v>-0.73534464836120605</c:v></c:pt><c:pt idx="17"><c:v>-0.73642438650131203</c:v></c:pt><c:pt idx="18"><c:v>-0.72949010133743197</c:v></c:pt><c:pt idx="19"><c:v>-0.73543184995651201</c:v></c:pt><c:pt idx="20"><c:v>-0.740095674991607</c:v></c:pt><c:pt idx="21"><c:v>-0.735040724277496</c:v></c:pt><c:pt idx="22"><c:v>-0.74147343635559004</c:v></c:pt><c:pt idx="23"><c:v>-0.73869925737380904</c:v></c:pt><c:pt idx="24"><c:v>-0.73841601610183705</c:v></c:pt><c:pt idx="25"><c:v>-0.73542112112045199</c:v></c:pt><c:pt idx="26"><c:v>-0.74019575119018499</c:v></c:pt><c:pt idx="27"><c:v>-0.74045687913894598</c:v></c:pt><c:pt idx="28"><c:v>-0.74355363845825195</c:v></c:pt><c:pt idx="29"><c:v>-0.74106508493423395</c:v></c:pt><c:pt idx="30"><c:v>-0.74040418863296498</c:v></c:pt><c:pt idx="31"><c:v>-0.74575048685073797</c:v></c:pt><c:pt idx="32"><c:v>-0.741962909698486</c:v></c:pt><c:pt idx="33"><c:v>-0.74153083562850897</c:v></c:pt><c:pt idx="34"><c:v>-0.74306362867355302</c:v></c:pt><c:pt idx="35"><c:v>-0.74538272619247403</c:v></c:pt><c:pt idx="36"><c:v>-0.74821919202804499</c:v></c:pt><c:pt idx="37"><c:v>-0.74954730272293002</c:v></c:pt><c:pt idx="38"><c:v>-0.75194567441940297</c:v></c:pt><c:pt idx="39"><c:v>-0.74288362264633101</c:v></c:pt><c:pt idx="40"><c:v>-0.74091523885726895</c:v></c:pt><c:pt idx="41"><c:v>-0.748390972614288</c:v></c:pt><c:pt idx="42"><c:v>-0.74555331468582098</c:v></c:pt><c:pt idx="43"><c:v>-0.74783021211624101</c:v></c:pt><c:pt idx="44"><c:v>-0.74737143516540505</c:v></c:pt><c:pt idx="45"><c:v>-0.747447550296783</c:v></c:pt><c:pt idx="46"><c:v>-0.75142377614974898</c:v></c:pt><c:pt idx="47"><c:v>-0.75018674135208097</c:v></c:pt><c:pt idx="48"><c:v>-0.75236076116561801</c:v></c:pt><c:pt idx="49"><c:v>-0.75454401969909601</c:v></c:pt><c:pt idx="50"><c:v>-0.75252038240432695</c:v></c:pt><c:pt idx="51"><c:v>-0.75205039978027299</c:v></c:pt><c:pt idx="52"><c:v>-0.75101226568222001</c:v></c:pt><c:pt idx="53"><c:v>-0.75558233261108398</c:v></c:pt><c:pt idx="54"><c:v>-0.756788730621337</c:v></c:pt><c:pt idx="55"><c:v>-0.751584112644195</c:v></c:pt><c:pt idx="56"><c:v>-0.75905603170394897</c:v></c:pt><c:pt idx="57"><c:v>-0.758683741092681</c:v></c:pt><c:pt idx="58"><c:v>-0.75066286325454701</c:v></c:pt><c:pt idx="59"><c:v>-0.75601506233215299</c:v></c:pt><c:pt idx="60"><c:v>-0.76036286354064897</c:v></c:pt><c:pt idx="61"><c:v>-0.76103138923644997</c:v></c:pt><c:pt idx="62"><c:v>-0.75231552124023404</c:v></c:pt><c:pt idx="63"><c:v>-0.75418758392333896</c:v></c:pt><c:pt idx="64"><c:v>-0.75632333755493097</c:v></c:pt><c:pt idx="65"><c:v>-0.75832724571228005</c:v></c:pt><c:pt idx="66"><c:v>-0.76058882474899203</c:v></c:pt><c:pt idx="67"><c:v>-0.75819689035415605</c:v></c:pt><c:pt idx="68"><c:v>-0.75769931077957098</c:v></c:pt><c:pt idx="69"><c:v>-0.75741368532180697</c:v></c:pt><c:pt idx="70"><c:v>-0.760362088680267</c:v></c:pt><c:pt idx="71"><c:v>-0.75583118200302102</c:v></c:pt><c:pt idx="72"><c:v>-0.75774937868118197</c:v></c:pt><c:pt idx="73"><c:v>-0.761493980884552</c:v></c:pt><c:pt idx="74"><c:v>-0.75959706306457497</c:v></c:pt><c:pt idx="75"><c:v>-0.76094388961791903</c:v></c:pt><c:pt idx="76"><c:v>-0.76031923294067305</c:v></c:pt><c:pt idx="77"><c:v>-0.76284772157669001</c:v></c:pt><c:pt idx="78"><c:v>-0.76022738218307495</c:v></c:pt><c:pt idx="79"><c:v>-0.76150178909301702</c:v></c:pt><c:pt idx="80"><c:v>-0.75955384969711304</c:v></c:pt><c:pt idx="81"><c:v>-0.763166904449462</c:v></c:pt><c:pt idx="82"><c:v>-0.76030355691909701</c:v></c:pt><c:pt idx="83"><c:v>-0.76215559244155795</c:v></c:pt><c:pt idx="84"><c:v>-0.76473551988601596</c:v></c:pt><c:pt idx="85"><c:v>-0.76582854986190796</c:v></c:pt><c:pt idx="86"><c:v>-0.76444172859191895</c:v></c:pt><c:pt idx="87"><c:v>-0.76134896278381303</c:v></c:pt><c:pt idx="88"><c:v>-0.7622931599617</c:v></c:pt><c:pt idx="89"><c:v>-0.76587694883346502</c:v></c:pt><c:pt idx="90"><c:v>-0.76155567169189398</c:v></c:pt><c:pt idx="91"><c:v>-0.76140981912612904</c:v></c:pt><c:pt idx="92"><c:v>-0.76443558931350697</c:v></c:pt><c:pt idx="93"><c:v>-0.76512175798416104</c:v></c:pt><c:pt idx="94"><c:v>-0.76589232683181696</c:v></c:pt><c:pt idx="95"><c:v>-0.76660186052322299</c:v></c:pt><c:pt idx="96"><c:v>-0.76848644018173196</c:v></c:pt><c:pt idx="97"><c:v>-0.76441055536270097</c:v></c:pt><c:pt idx="98"><c:v>-0.771537125110626</c:v></c:pt><c:pt idx="99"><c:v>-0.76759219169616699</c:v></c:pt><c:pt idx="100"><c:v>-0.76711350679397505</c:v></c:pt><c:pt idx="101"><c:v>-0.76665121316909701</c:v></c:pt><c:pt idx="102"><c:v>-0.76161694526672297</c:v></c:pt><c:pt idx="103"><c:v>-0.76507037878036499</c:v></c:pt><c:pt idx="104"><c:v>-0.768379867076873</c:v></c:pt><c:pt idx="105"><c:v>-0.76966196298599199</c:v></c:pt><c:pt idx="106"><c:v>-0.77265077829360895</c:v></c:pt><c:pt idx="107"><c:v>-0.77041667699813798</c:v></c:pt><c:pt idx="108"><c:v>-0.76644724607467596</c:v></c:pt><c:pt idx="109"><c:v>-0.76668530702590898</c:v></c:pt><c:pt idx="110"><c:v>-0.76908487081527699</c:v></c:pt><c:pt idx="111"><c:v>-0.76898771524429299</c:v></c:pt><c:pt idx="112"><c:v>-0.77008247375488204</c:v></c:pt><c:pt idx="113"><c:v>-0.77198952436447099</c:v></c:pt><c:pt idx="114"><c:v>-0.76767086982726995</c:v></c:pt><c:pt idx="115"><c:v>-0.77284544706344604</c:v></c:pt><c:pt idx="116"><c:v>-0.77065783739089899</c:v></c:pt><c:pt idx="117"><c:v>-0.77189618349075295</c:v></c:pt><c:pt idx="118"><c:v>-0.77088826894760099</c:v></c:pt><c:pt idx="119"><c:v>-0.76957768201828003</c:v></c:pt><c:pt idx="120"><c:v>-0.77516651153564398</c:v></c:pt><c:pt idx="121"><c:v>-0.77247643470764105</c:v></c:pt><c:pt idx="122"><c:v>-0.77043062448501498</c:v></c:pt><c:pt idx="123"><c:v>-0.77041554450988703</c:v></c:pt><c:pt idx="124"><c:v>-0.77379155158996504</c:v></c:pt><c:pt idx="125"><c:v>-0.77486413717269897</c:v></c:pt><c:pt idx="126"><c:v>-0.77177709341049106</c:v></c:pt><c:pt idx="127"><c:v>-0.77106100320815996</c:v></c:pt><c:pt idx="128"><c:v>-0.77612382173538197</c:v></c:pt><c:pt idx="129"><c:v>-0.77268171310424805</c:v></c:pt><c:pt idx="130"><c:v>-0.77159196138381902</c:v></c:pt><c:pt idx="131"><c:v>-0.77143031358718805</c:v></c:pt><c:pt idx="132"><c:v>-0.77710753679275502</c:v></c:pt><c:pt idx="133"><c:v>-0.77856945991516102</c:v></c:pt><c:pt idx="134"><c:v>-0.77559024095535201</c:v></c:pt><c:pt idx="135"><c:v>-0.77337664365768399</c:v></c:pt><c:pt idx="136"><c:v>-0.76996165513992298</c:v></c:pt><c:pt idx="137"><c:v>-0.77855628728866499</c:v></c:pt><c:pt idx="138"><c:v>-0.77447122335433904</c:v></c:pt><c:pt idx="139"><c:v>-0.77809524536132801</c:v></c:pt><c:pt idx="140"><c:v>-0.77419346570968595</c:v></c:pt><c:pt idx="141"><c:v>-0.77542454004287698</c:v></c:pt><c:pt idx="142"><c:v>-0.77639031410217196</c:v></c:pt><c:pt idx="143"><c:v>-0.77625751495361295</c:v></c:pt><c:pt idx="144"><c:v>-0.77588075399398804</c:v></c:pt><c:pt idx="145"><c:v>-0.780370652675628</c:v></c:pt><c:pt idx="146"><c:v>-0.78177291154861395</c:v></c:pt><c:pt idx="147"><c:v>-0.77798604965209905</c:v></c:pt><c:pt idx="148"><c:v>-0.77975636720657304</c:v></c:pt><c:pt idx="149"><c:v>-0.77558714151382402</c:v></c:pt><c:pt idx="150"><c:v>-0.78090715408325195</c:v></c:pt><c:pt idx="151"><c:v>-0.77797031402587802</c:v></c:pt><c:pt idx="152"><c:v>-0.77988284826278598</c:v></c:pt><c:pt idx="153"><c:v>-0.78213357925414995</c:v></c:pt><c:pt idx="154"><c:v>-0.78355950117111195</c:v></c:pt><c:pt idx="155"><c:v>-0.77994704246520996</c:v></c:pt><c:pt idx="156"><c:v>-0.77991515398025502</c:v></c:pt><c:pt idx="157"><c:v>-0.78248137235641402</c:v></c:pt><c:pt idx="158"><c:v>-0.774552822113037</c:v></c:pt><c:pt idx="159"><c:v>-0.78407365083694402</c:v></c:pt><c:pt idx="160"><c:v>-0.78309506177902199</c:v></c:pt><c:pt idx="161"><c:v>-0.78289777040481501</c:v></c:pt><c:pt idx="162"><c:v>-0.77048176527023304</c:v></c:pt><c:pt idx="163"><c:v>-0.77653837203979403</c:v></c:pt><c:pt idx="164"><c:v>-0.78259128332137995</c:v></c:pt><c:pt idx="165"><c:v>-0.78323942422866799</c:v></c:pt><c:pt idx="166"><c:v>-0.788163661956787</c:v></c:pt><c:pt idx="167"><c:v>-0.78068238496780396</c:v></c:pt><c:pt idx="168"><c:v>-0.78375107049942005</c:v></c:pt><c:pt idx="169"><c:v>-0.78126573562622004</c:v></c:pt><c:pt idx="170"><c:v>-0.78071337938308705</c:v></c:pt><c:pt idx="171"><c:v>-0.78294348716735795</c:v></c:pt><c:pt idx="172"><c:v>-0.78223013877868597</c:v></c:pt><c:pt idx="173"><c:v>-0.78536242246627797</c:v></c:pt><c:pt idx="174"><c:v>-0.78151184320449796</c:v></c:pt><c:pt idx="175"><c:v>-0.78558272123336703</c:v></c:pt><c:pt idx="176"><c:v>-0.787922203540802</c:v></c:pt><c:pt idx="177"><c:v>-0.78810232877731301</c:v></c:pt><c:pt idx="178"><c:v>-0.784892797470092</c:v></c:pt><c:pt idx="179"><c:v>-0.78421944379806496</c:v></c:pt><c:pt idx="180"><c:v>-0.78561586141586304</c:v></c:pt><c:pt idx="181"><c:v>-0.78262263536453203</c:v></c:pt><c:pt idx="182"><c:v>-0.789581298828125</c:v></c:pt><c:pt idx="183"><c:v>-0.78391426801681496</c:v></c:pt><c:pt idx="184"><c:v>-0.78565216064453103</c:v></c:pt><c:pt idx="185"><c:v>-0.78995537757873502</c:v></c:pt><c:pt idx="186"><c:v>-0.78503209352493197</c:v></c:pt><c:pt idx="187"><c:v>-0.78475397825241</c:v></c:pt><c:pt idx="188"><c:v>-0.78602296113967896</c:v></c:pt><c:pt idx="189"><c:v>-0.78815275430679299</c:v></c:pt><c:pt idx="190"><c:v>-0.78705543279647805</c:v></c:pt><c:pt idx="191"><c:v>-0.78561943769454901</c:v></c:pt><c:pt idx="192"><c:v>-0.78630441427230802</c:v></c:pt><c:pt idx="193"><c:v>-0.78720211982726995</c:v></c:pt><c:pt idx="194"><c:v>-0.78970485925674405</c:v></c:pt><c:pt idx="195"><c:v>-0.78946167230606001</c:v></c:pt><c:pt idx="196"><c:v>-0.79166096448898304</c:v></c:pt><c:pt idx="197"><c:v>-0.78978061676025302</c:v></c:pt><c:pt idx="198"><c:v>-0.78898817300796498</c:v></c:pt><c:pt idx="199"><c:v>-0.78914809226989702</c:v></c:pt><c:pt idx="200"><c:v>-0.79417651891708296</c:v></c:pt><c:pt idx="201"><c:v>-0.78951358795166005</c:v></c:pt><c:pt idx="202"><c:v>-0.79141658544540405</c:v></c:pt><c:pt idx="203"><c:v>-0.78679746389389005</c:v></c:pt><c:pt idx="204"><c:v>-0.78978139162063599</c:v></c:pt><c:pt idx="205"><c:v>-0.78687006235122603</c:v></c:pt><c:pt idx="206"><c:v>-0.79033535718917802</c:v></c:pt><c:pt idx="207"><c:v>-0.78763985633850098</c:v></c:pt><c:pt idx="208"><c:v>-0.78881096839904696</c:v></c:pt><c:pt idx="209"><c:v>-0.79200011491775502</c:v></c:pt><c:pt idx="210"><c:v>-0.79002881050109797</c:v></c:pt><c:pt idx="211"><c:v>-0.78711956739425604</c:v></c:pt><c:pt idx="212"><c:v>-0.78667426109313898</c:v></c:pt><c:pt idx="213"><c:v>-0.78893160820007302</c:v></c:pt><c:pt idx="214"><c:v>-0.792927265167236</c:v></c:pt><c:pt idx="215"><c:v>-0.79618471860885598</c:v></c:pt><c:pt idx="216"><c:v>-0.79038906097412098</c:v></c:pt><c:pt idx="217"><c:v>-0.79168027639389005</c:v></c:pt><c:pt idx="218"><c:v>-0.79012632369995095</c:v></c:pt><c:pt idx="219"><c:v>-0.79160124063491799</c:v></c:pt><c:pt idx="220"><c:v>-0.79129815101623502</c:v></c:pt><c:pt idx="221"><c:v>-0.78935569524765004</c:v></c:pt><c:pt idx="222"><c:v>-0.79160404205322199</c:v></c:pt><c:pt idx="223"><c:v>-0.79166907072067205</c:v></c:pt><c:pt idx="224"><c:v>-0.78672879934310902</c:v></c:pt><c:pt idx="225"><c:v>-0.79476624727249101</c:v></c:pt><c:pt idx="226"><c:v>-0.79478907585143999</c:v></c:pt><c:pt idx="227"><c:v>-0.79149574041366499</c:v></c:pt><c:pt idx="228"><c:v>-0.79637074470519997</c:v></c:pt><c:pt idx="229"><c:v>-0.79868453741073597</c:v></c:pt><c:pt idx="230"><c:v>-0.79294437170028598</c:v></c:pt><c:pt idx="231"><c:v>-0.79577326774597101</c:v></c:pt><c:pt idx="232"><c:v>-0.79311639070510798</c:v></c:pt><c:pt idx="233"><c:v>-0.79361540079116799</c:v></c:pt><c:pt idx="234"><c:v>-0.79148364067077603</c:v></c:pt><c:pt idx="235"><c:v>-0.800026714801788</c:v></c:pt><c:pt idx="236"><c:v>-0.79502105712890603</c:v></c:pt><c:pt idx="237"><c:v>-0.79419606924056996</c:v></c:pt><c:pt idx="238"><c:v>-0.79482966661453203</c:v></c:pt><c:pt idx="239"><c:v>-0.79876899719238204</c:v></c:pt><c:pt idx="240"><c:v>-0.79656934738159102</c:v></c:pt><c:pt idx="241"><c:v>-0.79798597097396795</c:v></c:pt><c:pt idx="242"><c:v>-0.79153293371200495</c:v></c:pt><c:pt idx="243"><c:v>-0.79959005117416304</c:v></c:pt><c:pt idx="244"><c:v>-0.796209156513214</c:v></c:pt><c:pt idx="245"><c:v>-0.79862958192825295</c:v></c:pt><c:pt idx="246"><c:v>-0.79382902383804299</c:v></c:pt><c:pt idx="247"><c:v>-0.79274845123291005</c:v></c:pt><c:pt idx="248"><c:v>-0.79957300424575795</c:v></c:pt><c:pt idx="249"><c:v>-0.79684370756149203</c:v></c:pt><c:pt idx="250"><c:v>-0.796037137508392</c:v></c:pt><c:pt idx="251"><c:v>-0.79753702878952004</c:v></c:pt><c:pt idx="252"><c:v>-0.79540067911148005</c:v></c:pt><c:pt idx="253"><c:v>-0.79481792449951105</c:v></c:pt><c:pt idx="254"><c:v>-0.79250770807266202</c:v></c:pt><c:pt idx="255"><c:v>-0.79641515016555697</c:v></c:pt><c:pt idx="256"><c:v>-0.80037313699722201</c:v></c:pt><c:pt idx="257"><c:v>-0.794267177581787</c:v></c:pt><c:pt idx="258"><c:v>-0.798500776290893</c:v></c:pt><c:pt idx="259"><c:v>-0.80048507452011097</c:v></c:pt><c:pt idx="260"><c:v>-0.79128384590148904</c:v></c:pt><c:pt idx="261"><c:v>-0.80306261777877797</c:v></c:pt><c:pt idx="262"><c:v>-0.80014014244079501</c:v></c:pt><c:pt idx="263"><c:v>-0.79960685968399003</c:v></c:pt><c:pt idx="264"><c:v>-0.80279421806335405</c:v></c:pt><c:pt idx="265"><c:v>-0.79662317037582397</c:v></c:pt><c:pt idx="266"><c:v>-0.80110543966293302</c:v></c:pt><c:pt idx="267"><c:v>-0.799188911914825</c:v></c:pt><c:pt idx="268"><c:v>-0.79927849769592196</c:v></c:pt><c:pt idx="269"><c:v>-0.79841417074203402</c:v></c:pt><c:pt idx="270"><c:v>-0.798750460147857</c:v></c:pt><c:pt idx="271"><c:v>-0.79897791147232</c:v></c:pt><c:pt idx="272"><c:v>-0.79681056737899703</c:v></c:pt><c:pt idx="273"><c:v>-0.80686789751052801</c:v></c:pt><c:pt idx="274"><c:v>-0.80161112546920699</c:v></c:pt><c:pt idx="275"><c:v>-0.80117696523666304</c:v></c:pt><c:pt idx="276"><c:v>-0.80498343706130904</c:v></c:pt><c:pt idx="277"><c:v>-0.79895240068435602</c:v></c:pt><c:pt idx="278"><c:v>-0.79994410276412897</c:v></c:pt><c:pt idx="279"><c:v>-0.80222249031066895</c:v></c:pt><c:pt idx="280"><c:v>-0.79956561326980502</c:v></c:pt><c:pt idx="281"><c:v>-0.80135887861251798</c:v></c:pt><c:pt idx="282"><c:v>-0.80242449045181197</c:v></c:pt><c:pt idx="283"><c:v>-0.79656237363815297</c:v></c:pt><c:pt idx="284"><c:v>-0.80275815725326505</c:v></c:pt><c:pt idx="285"><c:v>-0.80311393737792902</c:v></c:pt><c:pt idx="286"><c:v>-0.80186480283737105</c:v></c:pt><c:pt idx="287"><c:v>-0.80413657426834095</c:v></c:pt><c:pt idx="288"><c:v>-0.80320501327514604</c:v></c:pt><c:pt idx="289"><c:v>-0.80045914649963301</c:v></c:pt><c:pt idx="290"><c:v>-0.80523633956909102</c:v></c:pt><c:pt idx="291"><c:v>-0.80069303512573198</c:v></c:pt><c:pt idx="292"><c:v>-0.79588890075683505</c:v></c:pt><c:pt idx="293"><c:v>-0.79905408620834295</c:v></c:pt><c:pt idx="294"><c:v>-0.80109286308288497</c:v></c:pt><c:pt idx="295"><c:v>-0.80330294370651201</c:v></c:pt><c:pt idx="296"><c:v>-0.80780339241027799</c:v></c:pt><c:pt idx="297"><c:v>-0.802168428897857</c:v></c:pt><c:pt idx="298"><c:v>-0.80332916975021296</c:v></c:pt><c:pt idx="299"><c:v>-0.80417853593826205</c:v></c:pt><c:pt idx="300"><c:v>-0.80570334196090698</c:v></c:pt><c:pt idx="301"><c:v>-0.80248397588729803</c:v></c:pt><c:pt idx="302"><c:v>-0.80430990457534701</c:v></c:pt><c:pt idx="303"><c:v>-0.803841292858123</c:v></c:pt><c:pt idx="304"><c:v>-0.80082798004150302</c:v></c:pt><c:pt idx="305"><c:v>-0.80615311861038197</c:v></c:pt><c:pt idx="306"><c:v>-0.80423283576965299</c:v></c:pt><c:pt idx="307"><c:v>-0.80134844779968195</c:v></c:pt><c:pt idx="308"><c:v>-0.80231857299804599</c:v></c:pt><c:pt idx="309"><c:v>-0.80875110626220703</c:v></c:pt><c:pt idx="310"><c:v>-0.80160468816757202</c:v></c:pt><c:pt idx="311"><c:v>-0.803658306598663</c:v></c:pt><c:pt idx="312"><c:v>-0.80834102630615201</c:v></c:pt><c:pt idx="313"><c:v>-0.80490058660507202</c:v></c:pt><c:pt idx="314"><c:v>-0.80737090110778797</c:v></c:pt><c:pt idx="315"><c:v>-0.80987024307250899</c:v></c:pt><c:pt idx="316"><c:v>-0.80725044012069702</c:v></c:pt><c:pt idx="317"><c:v>-0.80582410097122104</c:v></c:pt><c:pt idx="318"><c:v>-0.80484771728515603</c:v></c:pt><c:pt idx="319"><c:v>-0.80847668647766102</c:v></c:pt><c:pt idx="320"><c:v>-0.80362910032272294</c:v></c:pt><c:pt idx="321"><c:v>-0.80728942155838002</c:v></c:pt><c:pt idx="322"><c:v>-0.80019444227218595</c:v></c:pt><c:pt idx="323"><c:v>-0.80612677335739102</c:v></c:pt><c:pt idx="324"><c:v>-0.80570966005325295</c:v></c:pt><c:pt idx="325"><c:v>-0.80452203750610296</c:v></c:pt><c:pt idx="326"><c:v>-0.80453568696975697</c:v></c:pt><c:pt idx="327"><c:v>-0.80376821756362904</c:v></c:pt><c:pt idx="328"><c:v>-0.80351716279983498</c:v></c:pt><c:pt idx="329"><c:v>-0.80850166082382202</c:v></c:pt><c:pt idx="330"><c:v>-0.80804556608199996</c:v></c:pt><c:pt idx="331"><c:v>-0.802898108959198</c:v></c:pt><c:pt idx="332"><c:v>-0.80964732170104903</c:v></c:pt><c:pt idx="333"><c:v>-0.80862998962402299</c:v></c:pt><c:pt idx="334"><c:v>-0.80564522743225098</c:v></c:pt><c:pt idx="335"><c:v>-0.80762380361556996</c:v></c:pt><c:pt idx="336"><c:v>-0.81111997365951505</c:v></c:pt><c:pt idx="337"><c:v>-0.80871820449829102</c:v></c:pt><c:pt idx="338"><c:v>-0.81325870752334595</c:v></c:pt><c:pt idx="339"><c:v>-0.80784827470779397</c:v></c:pt><c:pt idx="340"><c:v>-0.80758047103881803</c:v></c:pt><c:pt idx="341"><c:v>-0.80797868967056197</c:v></c:pt><c:pt idx="342"><c:v>-0.80295729637145996</c:v></c:pt><c:pt idx="343"><c:v>-0.80556887388229304</c:v></c:pt><c:pt idx="344"><c:v>-0.81017750501632602</c:v></c:pt><c:pt idx="345"><c:v>-0.80939632654189997</c:v></c:pt><c:pt idx="346"><c:v>-0.80963283777236905</c:v></c:pt><c:pt idx="347"><c:v>-0.80952692031860296</c:v></c:pt><c:pt idx="348"><c:v>-0.80998730659484797</c:v></c:pt><c:pt idx="349"><c:v>-0.80587869882583596</c:v></c:pt><c:pt idx="350"><c:v>-0.80967879295349099</c:v></c:pt><c:pt idx="351"><c:v>-0.80574035644531194</c:v></c:pt><c:pt idx="352"><c:v>-0.80890941619873002</c:v></c:pt><c:pt idx="353"><c:v>-0.81056123971938998</c:v></c:pt><c:pt idx="354"><c:v>-0.80899506807327204</c:v></c:pt><c:pt idx="355"><c:v>-0.81065291166305498</c:v></c:pt><c:pt idx="356"><c:v>-0.80706834793090798</c:v></c:pt><c:pt idx="357"><c:v>-0.81126207113265902</c:v></c:pt><c:pt idx="358"><c:v>-0.81040412187576205</c:v></c:pt><c:pt idx="359"><c:v>-0.80653935670852595</c:v></c:pt><c:pt idx="360"><c:v>-0.80834412574768</c:v></c:pt><c:pt idx="361"><c:v>-0.81108069419860795</c:v></c:pt><c:pt idx="362"><c:v>-0.80949300527572599</c:v></c:pt><c:pt idx="363"><c:v>-0.81039088964462203</c:v></c:pt><c:pt idx="364"><c:v>-0.80858916044235196</c:v></c:pt><c:pt idx="365"><c:v>-0.80582195520401001</c:v></c:pt><c:pt idx="366"><c:v>-0.81051784753799405</c:v></c:pt><c:pt idx="367"><c:v>-0.81413477659225397</c:v></c:pt><c:pt idx="368"><c:v>-0.80946397781372004</c:v></c:pt><c:pt idx="369"><c:v>-0.80837750434875399</c:v></c:pt><c:pt idx="370"><c:v>-0.80917716026306097</c:v></c:pt><c:pt idx="371"><c:v>-0.80928701162338201</c:v></c:pt><c:pt idx="372"><c:v>-0.81087487936019897</c:v></c:pt><c:pt idx="373"><c:v>-0.81135779619216897</c:v></c:pt><c:pt idx="374"><c:v>-0.80574113130569402</c:v></c:pt><c:pt idx="375"><c:v>-0.81057524681091297</c:v></c:pt><c:pt idx="376"><c:v>-0.80772566795349099</c:v></c:pt><c:pt idx="377"><c:v>-0.80891889333724898</c:v></c:pt><c:pt idx="378"><c:v>-0.80969971418380704</c:v></c:pt><c:pt idx="379"><c:v>-0.80826205015182495</c:v></c:pt><c:pt idx="380"><c:v>-0.81176155805587702</c:v></c:pt><c:pt idx="381"><c:v>-0.81148153543472201</c:v></c:pt><c:pt idx="382"><c:v>-0.81234383583068803</c:v></c:pt><c:pt idx="383"><c:v>-0.80664557218551602</c:v></c:pt><c:pt idx="384"><c:v>-0.80895066261291504</c:v></c:pt><c:pt idx="385"><c:v>-0.81156879663467396</c:v></c:pt><c:pt idx="386"><c:v>-0.81175833940505904</c:v></c:pt><c:pt idx="387"><c:v>-0.81323021650314298</c:v></c:pt><c:pt idx="388"><c:v>-0.80556982755661</c:v></c:pt><c:pt idx="389"><c:v>-0.81155920028686501</c:v></c:pt><c:pt idx="390"><c:v>-0.80824166536331099</c:v></c:pt><c:pt idx="391"><c:v>-0.80743080377578702</c:v></c:pt><c:pt idx="392"><c:v>-0.80631035566329901</c:v></c:pt><c:pt idx="393"><c:v>-0.80843216180801303</c:v></c:pt><c:pt idx="394"><c:v>-0.81032556295394897</c:v></c:pt><c:pt idx="395"><c:v>-0.80899125337600697</c:v></c:pt><c:pt idx="396"><c:v>-0.81027007102966297</c:v></c:pt><c:pt idx="397"><c:v>-0.811906397342681</c:v></c:pt><c:pt idx="398"><c:v>-0.80984681844711304</c:v></c:pt><c:pt idx="399"><c:v>-0.80907511711120605</c:v></c:pt><c:pt idx="400"><c:v>-0.81359523534774703</c:v></c:pt><c:pt idx="401"><c:v>-0.81091403961181596</c:v></c:pt><c:pt idx="402"><c:v>-0.81234854459762496</c:v></c:pt><c:pt idx="403"><c:v>-0.81091141700744596</c:v></c:pt><c:pt idx="404"><c:v>-0.814136922359466</c:v></c:pt><c:pt idx="405"><c:v>-0.81549221277236905</c:v></c:pt><c:pt idx="406"><c:v>-0.81368970870971602</c:v></c:pt><c:pt idx="407"><c:v>-0.80950117111205999</c:v></c:pt><c:pt idx="408"><c:v>-0.81337040662765503</c:v></c:pt><c:pt idx="409"><c:v>-0.80881732702255205</c:v></c:pt><c:pt idx="410"><c:v>-0.81225484609603804</c:v></c:pt><c:pt idx="411"><c:v>-0.81651383638381902</c:v></c:pt><c:pt idx="412"><c:v>-0.81371062994003296</c:v></c:pt><c:pt idx="413"><c:v>-0.81472307443618697</c:v></c:pt><c:pt idx="414"><c:v>-0.81601428985595703</c:v></c:pt><c:pt idx="415"><c:v>-0.81510370969772294</c:v></c:pt><c:pt idx="416"><c:v>-0.816242516040802</c:v></c:pt><c:pt idx="417"><c:v>-0.81118530035018899</c:v></c:pt><c:pt idx="418"><c:v>-0.81230974197387695</c:v></c:pt><c:pt idx="419"><c:v>-0.81217044591903598</c:v></c:pt><c:pt idx="420"><c:v>-0.81156617403030396</c:v></c:pt><c:pt idx="421"><c:v>-0.80945533514022805</c:v></c:pt><c:pt idx="422"><c:v>-0.81225425004959095</c:v></c:pt><c:pt idx="423"><c:v>-0.81802326440811102</c:v></c:pt><c:pt idx="424"><c:v>-0.81380802392959595</c:v></c:pt><c:pt idx="425"><c:v>-0.81157177686691195</c:v></c:pt><c:pt idx="426"><c:v>-0.81725621223449696</c:v></c:pt><c:pt idx="427"><c:v>-0.81249874830245905</c:v></c:pt><c:pt idx="428"><c:v>-0.81574892997741699</c:v></c:pt><c:pt idx="429"><c:v>-0.81100946664810103</c:v></c:pt><c:pt idx="430"><c:v>-0.81179910898208596</c:v></c:pt><c:pt idx="431"><c:v>-0.81597393751144398</c:v></c:pt><c:pt idx="432"><c:v>-0.81667733192443803</c:v></c:pt><c:pt idx="433"><c:v>-0.81703466176986606</c:v></c:pt><c:pt idx="434"><c:v>-0.81518220901489202</c:v></c:pt><c:pt idx="435"><c:v>-0.81188160181045499</c:v></c:pt><c:pt idx="436"><c:v>-0.81106591224670399</c:v></c:pt><c:pt idx="437"><c:v>-0.81558650732040405</c:v></c:pt><c:pt idx="438"><c:v>-0.81520175933837802</c:v></c:pt><c:pt idx="439"><c:v>-0.81503885984420699</c:v></c:pt><c:pt idx="440"><c:v>-0.81064701080322199</c:v></c:pt><c:pt idx="441"><c:v>-0.81287479400634699</c:v></c:pt><c:pt idx="442"><c:v>-0.81268423795699996</c:v></c:pt><c:pt idx="443"><c:v>-0.81657481193542403</c:v></c:pt><c:pt idx="444"><c:v>-0.81413334608078003</c:v></c:pt><c:pt idx="445"><c:v>-0.81866437196731501</c:v></c:pt><c:pt idx="446"><c:v>-0.81741660833358698</c:v></c:pt><c:pt idx="447"><c:v>-0.81729054450988703</c:v></c:pt><c:pt idx="448"><c:v>-0.81120401620864802</c:v></c:pt><c:pt idx="449"><c:v>-0.816811382770538</c:v></c:pt><c:pt idx="450"><c:v>-0.81451207399368197</c:v></c:pt><c:pt idx="451"><c:v>-0.81175488233566195</c:v></c:pt><c:pt idx="452"><c:v>-0.81834143400192205</c:v></c:pt><c:pt idx="453"><c:v>-0.817832291126251</c:v></c:pt><c:pt idx="454"><c:v>-0.81583434343338002</c:v></c:pt><c:pt idx="455"><c:v>-0.81517076492309504</c:v></c:pt><c:pt idx="456"><c:v>-0.81299185752868597</c:v></c:pt><c:pt idx="457"><c:v>-0.81260246038436801</c:v></c:pt><c:pt idx="458"><c:v>-0.81832545995712203</c:v></c:pt><c:pt idx="459"><c:v>-0.81681275367736805</c:v></c:pt><c:pt idx="460"><c:v>-0.81921988725662198</c:v></c:pt><c:pt idx="461"><c:v>-0.81429940462112405</c:v></c:pt><c:pt idx="462"><c:v>-0.81215363740920998</c:v></c:pt><c:pt idx="463"><c:v>-0.81466197967529297</c:v></c:pt><c:pt idx="464"><c:v>-0.81788516044616699</c:v></c:pt><c:pt idx="465"><c:v>-0.81130272150039595</c:v></c:pt><c:pt idx="466"><c:v>-0.81258398294448797</c:v></c:pt><c:pt idx="467"><c:v>-0.81095248460769598</c:v></c:pt><c:pt idx="468"><c:v>-0.81435829401016202</c:v></c:pt><c:pt idx="469"><c:v>-0.81625133752822798</c:v></c:pt><c:pt idx="470"><c:v>-0.81345510482787997</c:v></c:pt><c:pt idx="471"><c:v>-0.81753510236740101</c:v></c:pt><c:pt idx="472"><c:v>-0.82058447599411</c:v></c:pt><c:pt idx="473"><c:v>-0.81271672248840299</c:v></c:pt><c:pt idx="474"><c:v>-0.81120651960372903</c:v></c:pt><c:pt idx="475"><c:v>-0.81200480461120605</c:v></c:pt><c:pt idx="476"><c:v>-0.81921052932739202</c:v></c:pt><c:pt idx="477"><c:v>-0.81864404678344704</c:v></c:pt><c:pt idx="478"><c:v>-0.81466031074523904</c:v></c:pt><c:pt idx="479"><c:v>-0.81666094064712502</c:v></c:pt><c:pt idx="480"><c:v>-0.81729769706725997</c:v></c:pt><c:pt idx="481"><c:v>-0.81737393140792802</c:v></c:pt><c:pt idx="482"><c:v>-0.81617480516433705</c:v></c:pt><c:pt idx="483"><c:v>-0.81240934133529596</c:v></c:pt><c:pt idx="484"><c:v>-0.81389689445495605</c:v></c:pt><c:pt idx="485"><c:v>-0.81961172819137496</c:v></c:pt><c:pt idx="486"><c:v>-0.81834179162979104</c:v></c:pt><c:pt idx="487"><c:v>-0.81209540367126398</c:v></c:pt><c:pt idx="488"><c:v>-0.81948494911193803</c:v></c:pt><c:pt idx="489"><c:v>-0.81701737642288197</c:v></c:pt><c:pt idx="490"><c:v>-0.8180513381958</c:v></c:pt><c:pt idx="491"><c:v>-0.81229931116104104</c:v></c:pt><c:pt idx="492"><c:v>-0.81562191247939997</c:v></c:pt><c:pt idx="493"><c:v>-0.81687194108963002</c:v></c:pt><c:pt idx="494"><c:v>-0.81824678182601895</c:v></c:pt><c:pt idx="495"><c:v>-0.81750160455703702</c:v></c:pt><c:pt idx="496"><c:v>-0.81946521997451705</c:v></c:pt><c:pt idx="497"><c:v>-0.81412607431411699</c:v></c:pt><c:pt idx="498"><c:v>-0.81777685880661</c:v></c:pt><c:pt idx="499"><c:v>-0.82302266359329201</c:v></c:pt><c:pt idx="500"><c:v>-0.81882506608963002</c:v></c:pt><c:pt idx="501"><c:v>-0.81484770774841297</c:v></c:pt><c:pt idx="502"><c:v>-0.82037395238876298</c:v></c:pt><c:pt idx="503"><c:v>-0.81571143865585305</c:v></c:pt><c:pt idx="504"><c:v>-0.81722426414489702</c:v></c:pt><c:pt idx="505"><c:v>-0.81887984275817804</c:v></c:pt><c:pt idx="506"><c:v>-0.81926161050796498</c:v></c:pt><c:pt idx="507"><c:v>-0.81382030248641901</c:v></c:pt><c:pt idx="508"><c:v>-0.81522846221923795</c:v></c:pt><c:pt idx="509"><c:v>-0.82036262750625599</c:v></c:pt><c:pt idx="510"><c:v>-0.81986373662948597</c:v></c:pt><c:pt idx="511"><c:v>-0.82038718461990301</c:v></c:pt><c:pt idx="512"><c:v>-0.81456178426742498</c:v></c:pt><c:pt idx="513"><c:v>-0.81633657217025701</c:v></c:pt><c:pt idx="514"><c:v>-0.81732493638992298</c:v></c:pt><c:pt idx="515"><c:v>-0.81591176986694303</c:v></c:pt><c:pt idx="516"><c:v>-0.82017201185226396</c:v></c:pt><c:pt idx="517"><c:v>-0.81992095708847001</c:v></c:pt><c:pt idx="518"><c:v>-0.81911331415176303</c:v></c:pt><c:pt idx="519"><c:v>-0.818342685699462</c:v></c:pt><c:pt idx="520"><c:v>-0.81937533617019598</c:v></c:pt><c:pt idx="521"><c:v>-0.81530022621154696</c:v></c:pt><c:pt idx="522"><c:v>-0.81706172227859497</c:v></c:pt><c:pt idx="523"><c:v>-0.809134781360626</c:v></c:pt><c:pt idx="524"><c:v>-0.81947928667068404</c:v></c:pt><c:pt idx="525"><c:v>-0.81949800252914395</c:v></c:pt><c:pt idx="526"><c:v>-0.81634950637817305</c:v></c:pt><c:pt idx="527"><c:v>-0.81775385141372603</c:v></c:pt><c:pt idx="528"><c:v>-0.81644028425216597</c:v></c:pt><c:pt idx="529"><c:v>-0.816458880901336</c:v></c:pt><c:pt idx="530"><c:v>-0.81868690252303999</c:v></c:pt><c:pt idx="531"><c:v>-0.82089161872863703</c:v></c:pt><c:pt idx="532"><c:v>-0.81685978174209595</c:v></c:pt><c:pt idx="533"><c:v>-0.81855893135070801</c:v></c:pt><c:pt idx="534"><c:v>-0.81950473785400302</c:v></c:pt><c:pt idx="535"><c:v>-0.81944602727890004</c:v></c:pt><c:pt idx="536"><c:v>-0.81946808099746704</c:v></c:pt><c:pt idx="537"><c:v>-0.81653374433517401</c:v></c:pt><c:pt idx="538"><c:v>-0.81628775596618597</c:v></c:pt><c:pt idx="539"><c:v>-0.82080990076064997</c:v></c:pt><c:pt idx="540"><c:v>-0.81561976671218805</c:v></c:pt><c:pt idx="541"><c:v>-0.81561905145645097</c:v></c:pt><c:pt idx="542"><c:v>-0.81849080324172896</c:v></c:pt><c:pt idx="543"><c:v>-0.81745439767837502</c:v></c:pt><c:pt idx="544"><c:v>-0.82043045759201005</c:v></c:pt><c:pt idx="545"><c:v>-0.81687086820602395</c:v></c:pt><c:pt idx="546"><c:v>-0.81698566675186102</c:v></c:pt><c:pt idx="547"><c:v>-0.81973737478256203</c:v></c:pt><c:pt idx="548"><c:v>-0.81920027732849099</c:v></c:pt><c:pt idx="549"><c:v>-0.81717056035995395</c:v></c:pt><c:pt idx="550"><c:v>-0.81570202112197798</c:v></c:pt><c:pt idx="551"><c:v>-0.82099539041519098</c:v></c:pt><c:pt idx="552"><c:v>-0.81461524963378895</c:v></c:pt><c:pt idx="553"><c:v>-0.81735259294509799</c:v></c:pt><c:pt idx="554"><c:v>-0.821541488170623</c:v></c:pt><c:pt idx="555"><c:v>-0.82095593214035001</c:v></c:pt><c:pt idx="556"><c:v>-0.81821089982986395</c:v></c:pt><c:pt idx="557"><c:v>-0.82059055566787698</c:v></c:pt><c:pt idx="558"><c:v>-0.81967425346374501</c:v></c:pt><c:pt idx="559"><c:v>-0.818592548370361</c:v></c:pt><c:pt idx="560"><c:v>-0.82102650403976396</c:v></c:pt><c:pt idx="561"><c:v>-0.81971997022628695</c:v></c:pt><c:pt idx="562"><c:v>-0.81927365064620905</c:v></c:pt><c:pt idx="563"><c:v>-0.821721971035003</c:v></c:pt><c:pt idx="564"><c:v>-0.81677061319351196</c:v></c:pt><c:pt idx="565"><c:v>-0.81797116994857699</c:v></c:pt><c:pt idx="566"><c:v>-0.82141751050949097</c:v></c:pt><c:pt idx="567"><c:v>-0.82250428199768</c:v></c:pt><c:pt idx="568"><c:v>-0.82083815336227395</c:v></c:pt><c:pt idx="569"><c:v>-0.814145267009735</c:v></c:pt><c:pt idx="570"><c:v>-0.818514645099639</c:v></c:pt><c:pt idx="571"><c:v>-0.81685608625411898</c:v></c:pt><c:pt idx="572"><c:v>-0.81703495979309004</c:v></c:pt><c:pt idx="573"><c:v>-0.82087987661361606</c:v></c:pt><c:pt idx="574"><c:v>-0.81909388303756703</c:v></c:pt><c:pt idx="575"><c:v>-0.82108622789382901</c:v></c:pt><c:pt idx="576"><c:v>-0.82090759277343694</c:v></c:pt><c:pt idx="577"><c:v>-0.81744790077209395</c:v></c:pt><c:pt idx="578"><c:v>-0.81848531961440996</c:v></c:pt><c:pt idx="579"><c:v>-0.82109040021896296</c:v></c:pt><c:pt idx="580"><c:v>-0.81869411468505804</c:v></c:pt><c:pt idx="581"><c:v>-0.81785362958908003</c:v></c:pt><c:pt idx="582"><c:v>-0.816594898700714</c:v></c:pt><c:pt idx="583"><c:v>-0.81848865747451705</c:v></c:pt><c:pt idx="584"><c:v>-0.81826353073120095</c:v></c:pt><c:pt idx="585"><c:v>-0.81465029716491699</c:v></c:pt><c:pt idx="586"><c:v>-0.81663995981216397</c:v></c:pt><c:pt idx="587"><c:v>-0.82398921251296997</c:v></c:pt><c:pt idx="588"><c:v>-0.81927984952926602</c:v></c:pt><c:pt idx="589"><c:v>-0.818964183330535</c:v></c:pt><c:pt idx="590"><c:v>-0.82030183076858498</c:v></c:pt><c:pt idx="591"><c:v>-0.82134819030761697</c:v></c:pt><c:pt idx="592"><c:v>-0.82077336311340299</c:v></c:pt><c:pt idx="593"><c:v>-0.82105582952499301</c:v></c:pt><c:pt idx="594"><c:v>-0.81809610128402699</c:v></c:pt><c:pt idx="595"><c:v>-0.81862729787826505</c:v></c:pt><c:pt idx="596"><c:v>-0.81891804933547896</c:v></c:pt><c:pt idx="597"><c:v>-0.81711274385452204</c:v></c:pt><c:pt idx="598"><c:v>-0.81612545251846302</c:v></c:pt><c:pt idx="599"><c:v>-0.82231116294860795</c:v></c:pt><c:pt idx="600"><c:v>-0.82323831319808904</c:v></c:pt><c:pt idx="601"><c:v>-0.81912708282470703</c:v></c:pt><c:pt idx="602"><c:v>-0.81969267129898005</c:v></c:pt><c:pt idx="603"><c:v>-0.81922173500061002</c:v></c:pt><c:pt idx="604"><c:v>-0.81801444292068404</c:v></c:pt><c:pt idx="605"><c:v>-0.82035785913467396</c:v></c:pt><c:pt idx="606"><c:v>-0.82102465629577603</c:v></c:pt><c:pt idx="607"><c:v>-0.81478184461593595</c:v></c:pt><c:pt idx="608"><c:v>-0.82033395767211903</c:v></c:pt><c:pt idx="609"><c:v>-0.81647253036499001</c:v></c:pt><c:pt idx="610"><c:v>-0.81642192602157504</c:v></c:pt><c:pt idx="611"><c:v>-0.82311940193176203</c:v></c:pt><c:pt idx="612"><c:v>-0.82197695970535201</c:v></c:pt><c:pt idx="613"><c:v>-0.81904429197311401</c:v></c:pt><c:pt idx="614"><c:v>-0.82055014371871904</c:v></c:pt><c:pt idx="615"><c:v>-0.81947922706604004</c:v></c:pt><c:pt idx="616"><c:v>-0.81568306684493996</c:v></c:pt><c:pt idx="617"><c:v>-0.82058209180831898</c:v></c:pt><c:pt idx="618"><c:v>-0.81826835870742798</c:v></c:pt><c:pt idx="619"><c:v>-0.82115507125854403</c:v></c:pt><c:pt idx="620"><c:v>-0.82159084081649703</c:v></c:pt><c:pt idx="621"><c:v>-0.82034653425216597</c:v></c:pt><c:pt idx="622"><c:v>-0.82011038064956598</c:v></c:pt><c:pt idx="623"><c:v>-0.82051259279251099</c:v></c:pt><c:pt idx="624"><c:v>-0.81868702173232999</c:v></c:pt><c:pt idx="625"><c:v>-0.822637379169464</c:v></c:pt><c:pt idx="626"><c:v>-0.82386022806167603</c:v></c:pt><c:pt idx="627"><c:v>-0.81615287065505904</c:v></c:pt><c:pt idx="628"><c:v>-0.82243436574935902</c:v></c:pt><c:pt idx="629"><c:v>-0.81688326597213701</c:v></c:pt><c:pt idx="630"><c:v>-0.82018870115280096</c:v></c:pt><c:pt idx="631"><c:v>-0.81580668687820401</c:v></c:pt><c:pt idx="632"><c:v>-0.819766044616699</c:v></c:pt><c:pt idx="633"><c:v>-0.81964546442031805</c:v></c:pt><c:pt idx="634"><c:v>-0.81938242912292403</c:v></c:pt><c:pt idx="635"><c:v>-0.82450526952743497</c:v></c:pt><c:pt idx="636"><c:v>-0.81905370950698797</c:v></c:pt><c:pt idx="637"><c:v>-0.82175427675247104</c:v></c:pt><c:pt idx="638"><c:v>-0.82642698287963801</c:v></c:pt><c:pt idx="639"><c:v>-0.82114225625991799</c:v></c:pt><c:pt idx="640"><c:v>-0.82754927873611395</c:v></c:pt><c:pt idx="641"><c:v>-0.818364918231964</c:v></c:pt><c:pt idx="642"><c:v>-0.82007700204849199</c:v></c:pt><c:pt idx="643"><c:v>-0.824113309383392</c:v></c:pt><c:pt idx="644"><c:v>-0.82267099618911699</c:v></c:pt><c:pt idx="645"><c:v>-0.82374691963195801</c:v></c:pt><c:pt idx="646"><c:v>-0.81709742546081499</c:v></c:pt><c:pt idx="647"><c:v>-0.82175713777542103</c:v></c:pt><c:pt idx="648"><c:v>-0.82192540168762196</c:v></c:pt><c:pt idx="649"><c:v>-0.82190757989883401</c:v></c:pt><c:pt idx="650"><c:v>-0.82350796461105302</c:v></c:pt><c:pt idx="651"><c:v>-0.82208377122878995</c:v></c:pt><c:pt idx="652"><c:v>-0.82280308008193903</c:v></c:pt><c:pt idx="653"><c:v>-0.822004854679107</c:v></c:pt><c:pt idx="654"><c:v>-0.81964021921157804</c:v></c:pt><c:pt idx="655"><c:v>-0.81879258155822698</c:v></c:pt><c:pt idx="656"><c:v>-0.81966155767440796</c:v></c:pt><c:pt idx="657"><c:v>-0.82136464118957497</c:v></c:pt><c:pt idx="658"><c:v>-0.81970590353011996</c:v></c:pt><c:pt idx="659"><c:v>-0.82223111391067505</c:v></c:pt><c:pt idx="660"><c:v>-0.81940412521362305</c:v></c:pt><c:pt idx="661"><c:v>-0.82346439361572199</c:v></c:pt><c:pt idx="662"><c:v>-0.82287794351577703</c:v></c:pt><c:pt idx="663"><c:v>-0.82206636667251498</c:v></c:pt><c:pt idx="664"><c:v>-0.82106190919876099</c:v></c:pt><c:pt idx="665"><c:v>-0.82296425104141202</c:v></c:pt><c:pt idx="666"><c:v>-0.82051587104797297</c:v></c:pt><c:pt idx="667"><c:v>-0.81655454635620095</c:v></c:pt><c:pt idx="668"><c:v>-0.81701183319091797</c:v></c:pt><c:pt idx="669"><c:v>-0.81820839643478305</c:v></c:pt><c:pt idx="670"><c:v>-0.82129532098770097</c:v></c:pt><c:pt idx="671"><c:v>-0.81867867708206099</c:v></c:pt><c:pt idx="672"><c:v>-0.822193562984466</c:v></c:pt><c:pt idx="673"><c:v>-0.81918764114379805</c:v></c:pt><c:pt idx="674"><c:v>-0.82079106569290095</c:v></c:pt><c:pt idx="675"><c:v>-0.82344597578048695</c:v></c:pt><c:pt idx="676"><c:v>-0.81874912977218595</c:v></c:pt><c:pt idx="677"><c:v>-0.818928241729736</c:v></c:pt><c:pt idx="678"><c:v>-0.82028907537460305</c:v></c:pt><c:pt idx="679"><c:v>-0.82162326574325495</c:v></c:pt><c:pt idx="680"><c:v>-0.82222723960876398</c:v></c:pt><c:pt idx="681"><c:v>-0.81874912977218595</c:v></c:pt><c:pt idx="682"><c:v>-0.82028180360794001</c:v></c:pt><c:pt idx="683"><c:v>-0.82094305753707797</c:v></c:pt><c:pt idx="684"><c:v>-0.81809550523757901</c:v></c:pt><c:pt idx="685"><c:v>-0.82022827863693204</c:v></c:pt><c:pt idx="686"><c:v>-0.81653183698654097</c:v></c:pt><c:pt idx="687"><c:v>-0.82202917337417603</c:v></c:pt><c:pt idx="688"><c:v>-0.82021576166152899</c:v></c:pt><c:pt idx="689"><c:v>-0.82300978899001997</c:v></c:pt><c:pt idx="690"><c:v>-0.82460635900497403</c:v></c:pt><c:pt idx="691"><c:v>-0.819094657897949</c:v></c:pt><c:pt idx="692"><c:v>-0.81772583723068204</c:v></c:pt><c:pt idx="693"><c:v>-0.81763428449630704</c:v></c:pt><c:pt idx="694"><c:v>-0.82349640130996704</c:v></c:pt><c:pt idx="695"><c:v>-0.82158821821212702</c:v></c:pt><c:pt idx="696"><c:v>-0.81982588768005304</c:v></c:pt><c:pt idx="697"><c:v>-0.81564372777938798</c:v></c:pt><c:pt idx="698"><c:v>-0.82167679071426303</c:v></c:pt><c:pt idx="699"><c:v>-0.81944775581359797</c:v></c:pt><c:pt idx="700"><c:v>-0.82293152809143</c:v></c:pt><c:pt idx="701"><c:v>-0.82046478986740101</c:v></c:pt><c:pt idx="702"><c:v>-0.82082933187484697</c:v></c:pt><c:pt idx="703"><c:v>-0.821155965328216</c:v></c:pt><c:pt idx="704"><c:v>-0.82728260755538896</c:v></c:pt><c:pt idx="705"><c:v>-0.82548123598098699</c:v></c:pt><c:pt idx="706"><c:v>-0.82119995355606001</c:v></c:pt><c:pt idx="707"><c:v>-0.82421994209289495</c:v></c:pt><c:pt idx="708"><c:v>-0.82622796297073298</c:v></c:pt><c:pt idx="709"><c:v>-0.81889265775680498</c:v></c:pt><c:pt idx="710"><c:v>-0.82498461008071899</c:v></c:pt><c:pt idx="711"><c:v>-0.82519227266311601</c:v></c:pt><c:pt idx="712"><c:v>-0.82456427812576205</c:v></c:pt><c:pt idx="713"><c:v>-0.82064628601074197</c:v></c:pt><c:pt idx="714"><c:v>-0.81850272417068404</c:v></c:pt><c:pt idx="715"><c:v>-0.81938171386718694</c:v></c:pt><c:pt idx="716"><c:v>-0.82497376203536898</c:v></c:pt><c:pt idx="717"><c:v>-0.81964015960693304</c:v></c:pt><c:pt idx="718"><c:v>-0.81880551576614302</c:v></c:pt><c:pt idx="719"><c:v>-0.82013159990310602</c:v></c:pt><c:pt idx="720"><c:v>-0.81954699754714899</c:v></c:pt><c:pt idx="721"><c:v>-0.82578516006469704</c:v></c:pt><c:pt idx="722"><c:v>-0.821172535419464</c:v></c:pt><c:pt idx="723"><c:v>-0.82302564382553101</c:v></c:pt><c:pt idx="724"><c:v>-0.82009965181350697</c:v></c:pt><c:pt idx="725"><c:v>-0.82037764787673895</c:v></c:pt><c:pt idx="726"><c:v>-0.82117074728011996</c:v></c:pt><c:pt idx="727"><c:v>-0.81842547655105502</c:v></c:pt><c:pt idx="728"><c:v>-0.82149845361709595</c:v></c:pt><c:pt idx="729"><c:v>-0.81933403015136697</c:v></c:pt><c:pt idx="730"><c:v>-0.82054620981216397</c:v></c:pt><c:pt idx="731"><c:v>-0.82469648122787398</c:v></c:pt><c:pt idx="732"><c:v>-0.82374829053878695</c:v></c:pt><c:pt idx="733"><c:v>-0.82195860147476196</c:v></c:pt><c:pt idx="734"><c:v>-0.82165479660034102</c:v></c:pt><c:pt idx="735"><c:v>-0.82322770357131902</c:v></c:pt><c:pt idx="736"><c:v>-0.81995588541030795</c:v></c:pt><c:pt idx="737"><c:v>-0.82407277822494496</c:v></c:pt><c:pt idx="738"><c:v>-0.82338577508926303</c:v></c:pt><c:pt idx="739"><c:v>-0.82818859815597501</c:v></c:pt><c:pt idx="740"><c:v>-0.82450675964355402</c:v></c:pt><c:pt idx="741"><c:v>-0.82451111078262296</c:v></c:pt><c:pt idx="742"><c:v>-0.82238483428955</c:v></c:pt><c:pt idx="743"><c:v>-0.82352375984191895</c:v></c:pt><c:pt idx="744"><c:v>-0.82215046882629395</c:v></c:pt><c:pt idx="745"><c:v>-0.82121729850768999</c:v></c:pt><c:pt idx="746"><c:v>-0.82233339548110895</c:v></c:pt><c:pt idx="747"><c:v>-0.82082343101501398</c:v></c:pt><c:pt idx="748"><c:v>-0.82007485628127996</c:v></c:pt><c:pt idx="749"><c:v>-0.81921786069869995</c:v></c:pt><c:pt idx="750"><c:v>-0.82137411832809404</c:v></c:pt><c:pt idx="751"><c:v>-0.82502388954162598</c:v></c:pt><c:pt idx="752"><c:v>-0.82249957323074296</c:v></c:pt><c:pt idx="753"><c:v>-0.82213568687438898</c:v></c:pt><c:pt idx="754"><c:v>-0.82426506280899003</c:v></c:pt><c:pt idx="755"><c:v>-0.82619905471801702</c:v></c:pt><c:pt idx="756"><c:v>-0.82515120506286599</c:v></c:pt><c:pt idx="757"><c:v>-0.8260138630867</c:v></c:pt><c:pt idx="758"><c:v>-0.820864498615264</c:v></c:pt><c:pt idx="759"><c:v>-0.82348853349685602</c:v></c:pt><c:pt idx="760"><c:v>-0.82588177919387795</c:v></c:pt><c:pt idx="761"><c:v>-0.82070404291152899</c:v></c:pt><c:pt idx="762"><c:v>-0.82324534654617298</c:v></c:pt><c:pt idx="763"><c:v>-0.82172703742980902</c:v></c:pt><c:pt idx="764"><c:v>-0.82222419977188099</c:v></c:pt><c:pt idx="765"><c:v>-0.83093875646591098</c:v></c:pt><c:pt idx="766"><c:v>-0.82793980836868197</c:v></c:pt><c:pt idx="767"><c:v>-0.82260376214981001</c:v></c:pt><c:pt idx="768"><c:v>-0.82390880584716797</c:v></c:pt><c:pt idx="769"><c:v>-0.82287484407424905</c:v></c:pt><c:pt idx="770"><c:v>-0.82550787925720204</c:v></c:pt><c:pt idx="771"><c:v>-0.82345247268676702</c:v></c:pt><c:pt idx="772"><c:v>-0.82353806495666504</c:v></c:pt><c:pt idx="773"><c:v>-0.823003530502319</c:v></c:pt><c:pt idx="774"><c:v>-0.81968730688095004</c:v></c:pt><c:pt idx="775"><c:v>-0.82025843858718805</c:v></c:pt><c:pt idx="776"><c:v>-0.820661962032318</c:v></c:pt><c:pt idx="777"><c:v>-0.82722306251525801</c:v></c:pt><c:pt idx="778"><c:v>-0.82136052846908503</c:v></c:pt><c:pt idx="779"><c:v>-0.82035595178604104</c:v></c:pt><c:pt idx="780"><c:v>-0.81987506151199296</c:v></c:pt><c:pt idx="781"><c:v>-0.820076644420623</c:v></c:pt><c:pt idx="782"><c:v>-0.82330840826034501</c:v></c:pt><c:pt idx="783"><c:v>-0.82365256547927801</c:v></c:pt><c:pt idx="784"><c:v>-0.82474398612975997</c:v></c:pt><c:pt idx="785"><c:v>-0.82530164718627896</c:v></c:pt><c:pt idx="786"><c:v>-0.82311987876892001</c:v></c:pt><c:pt idx="787"><c:v>-0.82262772321701005</c:v></c:pt><c:pt idx="788"><c:v>-0.82178860902786199</c:v></c:pt><c:pt idx="789"><c:v>-0.82279771566390902</c:v></c:pt><c:pt idx="790"><c:v>-0.82461708784103305</c:v></c:pt><c:pt idx="791"><c:v>-0.82413715124130205</c:v></c:pt><c:pt idx="792"><c:v>-0.822914838790893</c:v></c:pt><c:pt idx="793"><c:v>-0.81512683629989602</c:v></c:pt><c:pt idx="794"><c:v>-0.82317972183227495</c:v></c:pt><c:pt idx="795"><c:v>-0.82281494140625</c:v></c:pt><c:pt idx="796"><c:v>-0.82052683830261197</c:v></c:pt><c:pt idx="797"><c:v>-0.82443183660507202</c:v></c:pt><c:pt idx="798"><c:v>-0.82464534044265703</c:v></c:pt><c:pt idx="799"><c:v>-0.82253783941268899</c:v></c:pt><c:pt idx="800"><c:v>-0.82066416740417403</c:v></c:pt><c:pt idx="801"><c:v>-0.82387894392013505</c:v></c:pt><c:pt idx="802"><c:v>-0.819771468639373</c:v></c:pt><c:pt idx="803"><c:v>-0.82623791694641102</c:v></c:pt><c:pt idx="804"><c:v>-0.82130080461501997</c:v></c:pt><c:pt idx="805"><c:v>-0.82828921079635598</c:v></c:pt><c:pt idx="806"><c:v>-0.82696652412414495</c:v></c:pt><c:pt idx="807"><c:v>-0.82329016923904397</c:v></c:pt><c:pt idx="808"><c:v>-0.82406520843505804</c:v></c:pt><c:pt idx="809"><c:v>-0.82519000768661499</c:v></c:pt><c:pt idx="810"><c:v>-0.82248824834823597</c:v></c:pt><c:pt idx="811"><c:v>-0.82002621889114302</c:v></c:pt><c:pt idx="812"><c:v>-0.82090705633163397</c:v></c:pt><c:pt idx="813"><c:v>-0.82010316848754805</c:v></c:pt><c:pt idx="814"><c:v>-0.82510590553283603</c:v></c:pt><c:pt idx="815"><c:v>-0.82389730215072599</c:v></c:pt><c:pt idx="816"><c:v>-0.824024498462677</c:v></c:pt><c:pt idx="817"><c:v>-0.82230353355407704</c:v></c:pt><c:pt idx="818"><c:v>-0.82534098625183105</c:v></c:pt><c:pt idx="819"><c:v>-0.82059711217880205</c:v></c:pt><c:pt idx="820"><c:v>-0.82455033063888505</c:v></c:pt><c:pt idx="821"><c:v>-0.82867115736007602</c:v></c:pt><c:pt idx="822"><c:v>-0.82608264684677102</c:v></c:pt><c:pt idx="823"><c:v>-0.82031768560409501</c:v></c:pt><c:pt idx="824"><c:v>-0.82300215959548895</c:v></c:pt><c:pt idx="825"><c:v>-0.82345265150070102</c:v></c:pt><c:pt idx="826"><c:v>-0.82482272386550903</c:v></c:pt><c:pt idx="827"><c:v>-0.82744389772415095</c:v></c:pt><c:pt idx="828"><c:v>-0.825098097324371</c:v></c:pt><c:pt idx="829"><c:v>-0.82142686843872004</c:v></c:pt><c:pt idx="830"><c:v>-0.82642859220504705</c:v></c:pt><c:pt idx="831"><c:v>-0.82154864072799605</c:v></c:pt><c:pt idx="832"><c:v>-0.82204866409301702</c:v></c:pt><c:pt idx="833"><c:v>-0.81917762756347601</c:v></c:pt><c:pt idx="834"><c:v>-0.82454538345336903</c:v></c:pt><c:pt idx="835"><c:v>-0.82435125112533503</c:v></c:pt><c:pt idx="836"><c:v>-0.82473379373550404</c:v></c:pt><c:pt idx="837"><c:v>-0.82716983556747403</c:v></c:pt><c:pt idx="838"><c:v>-0.82564657926559404</c:v></c:pt><c:pt idx="839"><c:v>-0.82613760232925404</c:v></c:pt><c:pt idx="840"><c:v>-0.82605695724487305</c:v></c:pt><c:pt idx="841"><c:v>-0.82322144508361805</c:v></c:pt><c:pt idx="842"><c:v>-0.82560825347900302</c:v></c:pt><c:pt idx="843"><c:v>-0.82071942090988104</c:v></c:pt><c:pt idx="844"><c:v>-0.82517266273498502</c:v></c:pt><c:pt idx="845"><c:v>-0.82412618398666304</c:v></c:pt><c:pt idx="846"><c:v>-0.82577991485595703</c:v></c:pt><c:pt idx="847"><c:v>-0.82506632804870605</c:v></c:pt><c:pt idx="848"><c:v>-0.82454758882522505</c:v></c:pt><c:pt idx="849"><c:v>-0.82458990812301602</c:v></c:pt><c:pt idx="850"><c:v>-0.82281947135925204</c:v></c:pt><c:pt idx="851"><c:v>-0.81743687391281095</c:v></c:pt><c:pt idx="852"><c:v>-0.824665307998657</c:v></c:pt><c:pt idx="853"><c:v>-0.82547873258590698</c:v></c:pt><c:pt idx="854"><c:v>-0.82323145866393999</c:v></c:pt><c:pt idx="855"><c:v>-0.82269382476806596</c:v></c:pt><c:pt idx="856"><c:v>-0.82991200685501099</c:v></c:pt><c:pt idx="857"><c:v>-0.82171565294265703</c:v></c:pt><c:pt idx="858"><c:v>-0.82429677248001099</c:v></c:pt><c:pt idx="859"><c:v>-0.82454305887222201</c:v></c:pt><c:pt idx="860"><c:v>-0.82751345634460405</c:v></c:pt><c:pt idx="861"><c:v>-0.823383629322052</c:v></c:pt><c:pt idx="862"><c:v>-0.82237488031387296</c:v></c:pt><c:pt idx="863"><c:v>-0.823816537857055</c:v></c:pt><c:pt idx="864"><c:v>-0.82498198747634799</c:v></c:pt><c:pt idx="865"><c:v>-0.82885116338729803</c:v></c:pt><c:pt idx="866"><c:v>-0.82650381326675404</c:v></c:pt><c:pt idx="867"><c:v>-0.82704353332519498</c:v></c:pt><c:pt idx="868"><c:v>-0.82008171081542902</c:v></c:pt><c:pt idx="869"><c:v>-0.82338333129882801</c:v></c:pt><c:pt idx="870"><c:v>-0.82341623306274403</c:v></c:pt><c:pt idx="871"><c:v>-0.82415699958801203</c:v></c:pt><c:pt idx="872"><c:v>-0.82723957300186102</c:v></c:pt><c:pt idx="873"><c:v>-0.82586097717285101</c:v></c:pt><c:pt idx="874"><c:v>-0.82690763473510698</c:v></c:pt><c:pt idx="875"><c:v>-0.8261079788208</c:v></c:pt><c:pt idx="876"><c:v>-0.82500272989273005</c:v></c:pt><c:pt idx="877"><c:v>-0.82654029130935602</c:v></c:pt><c:pt idx="878"><c:v>-0.82531851530074996</c:v></c:pt><c:pt idx="879"><c:v>-0.8249152302742</c:v></c:pt><c:pt idx="880"><c:v>-0.82012343406677202</c:v></c:pt><c:pt idx="881"><c:v>-0.82070177793502797</c:v></c:pt><c:pt idx="882"><c:v>-0.82067269086837702</c:v></c:pt><c:pt idx="883"><c:v>-0.82370477914810103</c:v></c:pt><c:pt idx="884"><c:v>-0.82302922010421697</c:v></c:pt><c:pt idx="885"><c:v>-0.82498317956924405</c:v></c:pt><c:pt idx="886"><c:v>-0.82614016532897905</c:v></c:pt><c:pt idx="887"><c:v>-0.81950396299362105</c:v></c:pt><c:pt idx="888"><c:v>-0.82211536169052102</c:v></c:pt><c:pt idx="889"><c:v>-0.82692164182662897</c:v></c:pt><c:pt idx="890"><c:v>-0.82802790403366</c:v></c:pt><c:pt idx="891"><c:v>-0.82732015848159701</c:v></c:pt><c:pt idx="892"><c:v>-0.82205921411514205</c:v></c:pt><c:pt idx="893"><c:v>-0.82492762804031305</c:v></c:pt><c:pt idx="894"><c:v>-0.82717341184616</c:v></c:pt><c:pt idx="895"><c:v>-0.82659149169921797</c:v></c:pt><c:pt idx="896"><c:v>-0.82705849409103305</c:v></c:pt><c:pt idx="897"><c:v>-0.82567697763442904</c:v></c:pt><c:pt idx="898"><c:v>-0.82579165697097701</c:v></c:pt><c:pt idx="899"><c:v>-0.822759389877319</c:v></c:pt><c:pt idx="900"><c:v>-0.82162612676620395</c:v></c:pt><c:pt idx="901"><c:v>-0.82558512687683105</c:v></c:pt><c:pt idx="902"><c:v>-0.82640904188156095</c:v></c:pt><c:pt idx="903"><c:v>-0.82229453325271595</c:v></c:pt><c:pt idx="904"><c:v>-0.82114720344543402</c:v></c:pt><c:pt idx="905"><c:v>-0.82719206809997503</c:v></c:pt><c:pt idx="906"><c:v>-0.82536482810974099</c:v></c:pt><c:pt idx="907"><c:v>-0.82685852050781194</c:v></c:pt><c:pt idx="908"><c:v>-0.82179260253906194</c:v></c:pt><c:pt idx="909"><c:v>-0.82678657770156805</c:v></c:pt><c:pt idx="910"><c:v>-0.829789638519287</c:v></c:pt><c:pt idx="911"><c:v>-0.82456034421920699</c:v></c:pt><c:pt idx="912"><c:v>-0.82300537824630704</c:v></c:pt><c:pt idx="913"><c:v>-0.82299500703811601</c:v></c:pt><c:pt idx="914"><c:v>-0.82766348123550404</c:v></c:pt><c:pt idx="915"><c:v>-0.82654839754104603</c:v></c:pt><c:pt idx="916"><c:v>-0.82521057128906194</c:v></c:pt><c:pt idx="917"><c:v>-0.82210129499435403</c:v></c:pt><c:pt idx="918"><c:v>-0.82104831933975198</c:v></c:pt><c:pt idx="919"><c:v>-0.82364958524703902</c:v></c:pt><c:pt idx="920"><c:v>-0.82546401023864702</c:v></c:pt><c:pt idx="921"><c:v>-0.82504063844680697</c:v></c:pt><c:pt idx="922"><c:v>-0.82137721776962203</c:v></c:pt><c:pt idx="923"><c:v>-0.8236083984375</c:v></c:pt><c:pt idx="924"><c:v>-0.82356137037277199</c:v></c:pt><c:pt idx="925"><c:v>-0.82582575082778897</c:v></c:pt><c:pt idx="926"><c:v>-0.82629853487014704</c:v></c:pt><c:pt idx="927"><c:v>-0.82213121652603105</c:v></c:pt><c:pt idx="928"><c:v>-0.82934975624084395</c:v></c:pt><c:pt idx="929"><c:v>-0.82329243421554499</c:v></c:pt><c:pt idx="930"><c:v>-0.82785081863403298</c:v></c:pt><c:pt idx="931"><c:v>-0.82635182142257602</c:v></c:pt><c:pt idx="932"><c:v>-0.82452791929244995</c:v></c:pt><c:pt idx="933"><c:v>-0.82651239633560103</c:v></c:pt><c:pt idx="934"><c:v>-0.82660245895385698</c:v></c:pt><c:pt idx="935"><c:v>-0.82663959264755205</c:v></c:pt><c:pt idx="936"><c:v>-0.82215881347656194</c:v></c:pt><c:pt idx="937"><c:v>-0.82954663038253695</c:v></c:pt><c:pt idx="938"><c:v>-0.823497474193573</c:v></c:pt><c:pt idx="939"><c:v>-0.81979727745056097</c:v></c:pt><c:pt idx="940"><c:v>-0.82286840677261297</c:v></c:pt><c:pt idx="941"><c:v>-0.82604080438613803</c:v></c:pt><c:pt idx="942"><c:v>-0.82709670066833496</c:v></c:pt><c:pt idx="943"><c:v>-0.82682800292968694</c:v></c:pt><c:pt idx="944"><c:v>-0.82596677541732699</c:v></c:pt><c:pt idx="945"><c:v>-0.82639485597610396</c:v></c:pt><c:pt idx="946"><c:v>-0.82434445619583097</c:v></c:pt><c:pt idx="947"><c:v>-0.82921361923217696</c:v></c:pt><c:pt idx="948"><c:v>-0.81881755590438798</c:v></c:pt><c:pt idx="949"><c:v>-0.82261633872985795</c:v></c:pt><c:pt idx="950"><c:v>-0.82486158609390203</c:v></c:pt><c:pt idx="951"><c:v>-0.82299906015396096</c:v></c:pt><c:pt idx="952"><c:v>-0.82630681991577104</c:v></c:pt><c:pt idx="953"><c:v>-0.82717043161392201</c:v></c:pt><c:pt idx="954"><c:v>-0.82392174005508401</c:v></c:pt><c:pt idx="955"><c:v>-0.82365089654922397</c:v></c:pt><c:pt idx="956"><c:v>-0.82964897155761697</c:v></c:pt><c:pt idx="957"><c:v>-0.82190304994583097</c:v></c:pt><c:pt idx="958"><c:v>-0.825608730316162</c:v></c:pt><c:pt idx="959"><c:v>-0.82634192705154397</c:v></c:pt><c:pt idx="960"><c:v>-0.82086968421936002</c:v></c:pt><c:pt idx="961"><c:v>-0.82431143522262496</c:v></c:pt><c:pt idx="962"><c:v>-0.82297676801681496</c:v></c:pt><c:pt idx="963"><c:v>-0.82683277130126898</c:v></c:pt><c:pt idx="964"><c:v>-0.82313877344131403</c:v></c:pt><c:pt idx="965"><c:v>-0.82404494285583496</c:v></c:pt><c:pt idx="966"><c:v>-0.82907336950302102</c:v></c:pt><c:pt idx="967"><c:v>-0.82522815465927102</c:v></c:pt><c:pt idx="968"><c:v>-0.82758480310439997</c:v></c:pt><c:pt idx="969"><c:v>-0.82210254669189398</c:v></c:pt><c:pt idx="970"><c:v>-0.82315772771835305</c:v></c:pt><c:pt idx="971"><c:v>-0.82688313722610396</c:v></c:pt><c:pt idx="972"><c:v>-0.82588958740234297</c:v></c:pt><c:pt idx="973"><c:v>-0.823971927165985</c:v></c:pt><c:pt idx="974"><c:v>-0.82360529899597101</c:v></c:pt><c:pt idx="975"><c:v>-0.82724905014037997</c:v></c:pt><c:pt idx="976"><c:v>-0.82338833808898904</c:v></c:pt><c:pt idx="977"><c:v>-0.82138729095458896</c:v></c:pt><c:pt idx="978"><c:v>-0.82817608118057195</c:v></c:pt><c:pt idx="979"><c:v>-0.82263499498367298</c:v></c:pt><c:pt idx="980"><c:v>-0.82676219940185502</c:v></c:pt><c:pt idx="981"><c:v>-0.82660490274429299</c:v></c:pt><c:pt idx="982"><c:v>-0.82505965232849099</c:v></c:pt><c:pt idx="983"><c:v>-0.82578486204147294</c:v></c:pt><c:pt idx="984"><c:v>-0.82435822486877397</c:v></c:pt><c:pt idx="985"><c:v>-0.82386255264282204</c:v></c:pt><c:pt idx="986"><c:v>-0.82450842857360795</c:v></c:pt><c:pt idx="987"><c:v>-0.82350558042526201</c:v></c:pt><c:pt idx="988"><c:v>-0.82527822256088201</c:v></c:pt><c:pt idx="989"><c:v>-0.82493066787719704</c:v></c:pt><c:pt idx="990"><c:v>-0.82850641012191695</c:v></c:pt><c:pt idx="991"><c:v>-0.825275838375091</c:v></c:pt><c:pt idx="992"><c:v>-0.82743716239929199</c:v></c:pt><c:pt idx="993"><c:v>-0.82711219787597601</c:v></c:pt><c:pt idx="994"><c:v>-0.82675200700759799</c:v></c:pt><c:pt idx="995"><c:v>-0.82732278108596802</c:v></c:pt><c:pt idx="996"><c:v>-0.82389944791793801</c:v></c:pt><c:pt idx="997"><c:v>-0.82647156715393</c:v></c:pt><c:pt idx="998"><c:v>-0.82571858167648304</c:v></c:pt><c:pt idx="999"><c:v>-0.825675249099731</c:v></c:pt><c:pt idx="1000"><c:v>-0.82411688566207797</c:v></c:pt><c:pt idx="1001"><c:v>-0.82798480987548795</c:v></c:pt><c:pt idx="1002"><c:v>-0.82189899682998602</c:v></c:pt><c:pt idx="1003"><c:v>-0.82574659585952703</c:v></c:pt><c:pt idx="1004"><c:v>-0.82563906908035201</c:v></c:pt><c:pt idx="1005"><c:v>-0.82613509893417303</c:v></c:pt><c:pt idx="1006"><c:v>-0.82531827688217096</c:v></c:pt><c:pt idx="1007"><c:v>-0.82788127660751298</c:v></c:pt><c:pt idx="1008"><c:v>-0.82685512304305997</c:v></c:pt><c:pt idx="1009"><c:v>-0.82192212343215898</c:v></c:pt><c:pt idx="1010"><c:v>-0.82689505815505904</c:v></c:pt><c:pt idx="1011"><c:v>-0.82645469903945901</c:v></c:pt><c:pt idx="1012"><c:v>-0.82564306259155196</c:v></c:pt><c:pt idx="1013"><c:v>-0.825597703456878</c:v></c:pt><c:pt idx="1014"><c:v>-0.82936859130859297</c:v></c:pt><c:pt idx="1015"><c:v>-0.829337298870086</c:v></c:pt><c:pt idx="1016"><c:v>-0.82474178075790405</c:v></c:pt><c:pt idx="1017"><c:v>-0.83068108558654696</c:v></c:pt><c:pt idx="1018"><c:v>-0.82658380270004195</c:v></c:pt><c:pt idx="1019"><c:v>-0.82529568672180098</c:v></c:pt><c:pt idx="1020"><c:v>-0.82509613037109297</c:v></c:pt><c:pt idx="1021"><c:v>-0.82403421401977495</c:v></c:pt><c:pt idx="1022"><c:v>-0.83095592260360696</c:v></c:pt><c:pt idx="1023"><c:v>-0.82331967353820801</c:v></c:pt><c:pt idx="1024"><c:v>-0.82582670450210505</c:v></c:pt><c:pt idx="1025"><c:v>-0.82339507341384799</c:v></c:pt><c:pt idx="1026"><c:v>-0.82255774736404397</c:v></c:pt><c:pt idx="1027"><c:v>-0.82868212461471502</c:v></c:pt><c:pt idx="1028"><c:v>-0.82517176866531305</c:v></c:pt><c:pt idx="1029"><c:v>-0.82649278640747004</c:v></c:pt><c:pt idx="1030"><c:v>-0.83047848939895597</c:v></c:pt><c:pt idx="1031"><c:v>-0.82637256383895796</c:v></c:pt><c:pt idx="1032"><c:v>-0.82424306869506803</c:v></c:pt><c:pt idx="1033"><c:v>-0.82852631807327204</c:v></c:pt><c:pt idx="1034"><c:v>-0.82472771406173695</c:v></c:pt><c:pt idx="1035"><c:v>-0.825880527496337</c:v></c:pt><c:pt idx="1036"><c:v>-0.82487660646438599</c:v></c:pt><c:pt idx="1037"><c:v>-0.82611376047134399</c:v></c:pt><c:pt idx="1038"><c:v>-0.82757616043090798</c:v></c:pt><c:pt idx="1039"><c:v>-0.82706600427627497</c:v></c:pt><c:pt idx="1040"><c:v>-0.82241910696029596</c:v></c:pt><c:pt idx="1041"><c:v>-0.82574754953384399</c:v></c:pt><c:pt idx="1042"><c:v>-0.82545453310012795</c:v></c:pt><c:pt idx="1043"><c:v>-0.82620167732238703</c:v></c:pt><c:pt idx="1044"><c:v>-0.82742851972579901</c:v></c:pt><c:pt idx="1045"><c:v>-0.82419133186340299</c:v></c:pt><c:pt idx="1046"><c:v>-0.82546877861022905</c:v></c:pt><c:pt idx="1047"><c:v>-0.82490605115890503</c:v></c:pt><c:pt idx="1048"><c:v>-0.82821732759475697</c:v></c:pt><c:pt idx="1049"><c:v>-0.82178664207458496</c:v></c:pt><c:pt idx="1050"><c:v>-0.825608670711517</c:v></c:pt><c:pt idx="1051"><c:v>-0.82676333189010598</c:v></c:pt><c:pt idx="1052"><c:v>-0.82608503103256203</c:v></c:pt><c:pt idx="1053"><c:v>-0.82528632879257202</c:v></c:pt><c:pt idx="1054"><c:v>-0.82446938753127996</c:v></c:pt><c:pt idx="1055"><c:v>-0.82609868049621504</c:v></c:pt><c:pt idx="1056"><c:v>-0.82575899362563998</c:v></c:pt><c:pt idx="1057"><c:v>-0.82922893762588501</c:v></c:pt><c:pt idx="1058"><c:v>-0.82980602979660001</c:v></c:pt><c:pt idx="1059"><c:v>-0.82023048400878895</c:v></c:pt><c:pt idx="1060"><c:v>-0.82065266370773304</c:v></c:pt><c:pt idx="1061"><c:v>-0.82652205228805498</c:v></c:pt><c:pt idx="1062"><c:v>-0.82523918151855402</c:v></c:pt><c:pt idx="1063"><c:v>-0.82405656576156605</c:v></c:pt><c:pt idx="1064"><c:v>-0.82838660478591897</c:v></c:pt><c:pt idx="1065"><c:v>-0.82430237531661898</c:v></c:pt><c:pt idx="1066"><c:v>-0.82441782951354903</c:v></c:pt><c:pt idx="1067"><c:v>-0.82966500520706099</c:v></c:pt><c:pt idx="1068"><c:v>-0.82538437843322698</c:v></c:pt><c:pt idx="1069"><c:v>-0.82546228170394897</c:v></c:pt><c:pt idx="1070"><c:v>-0.82643872499465898</c:v></c:pt><c:pt idx="1071"><c:v>-0.82578706741332997</c:v></c:pt><c:pt idx="1072"><c:v>-0.82803994417190496</c:v></c:pt><c:pt idx="1073"><c:v>-0.82656067609786898</c:v></c:pt><c:pt idx="1074"><c:v>-0.82445120811462402</c:v></c:pt><c:pt idx="1075"><c:v>-0.82363432645797696</c:v></c:pt><c:pt idx="1076"><c:v>-0.82776921987533503</c:v></c:pt><c:pt idx="1077"><c:v>-0.82439941167831399</c:v></c:pt><c:pt idx="1078"><c:v>-0.82343792915344205</c:v></c:pt><c:pt idx="1079"><c:v>-0.82448381185531605</c:v></c:pt><c:pt idx="1080"><c:v>-0.827120780944824</c:v></c:pt><c:pt idx="1081"><c:v>-0.82741135358810403</c:v></c:pt><c:pt idx="1082"><c:v>-0.82788586616516102</c:v></c:pt><c:pt idx="1083"><c:v>-0.82615906000137296</c:v></c:pt><c:pt idx="1084"><c:v>-0.83163291215896595</c:v></c:pt><c:pt idx="1085"><c:v>-0.82857489585876398</c:v></c:pt><c:pt idx="1086"><c:v>-0.82798832654953003</c:v></c:pt><c:pt idx="1087"><c:v>-0.82254248857498102</c:v></c:pt><c:pt idx="1088"><c:v>-0.82806748151779097</c:v></c:pt><c:pt idx="1089"><c:v>-0.82683753967285101</c:v></c:pt><c:pt idx="1090"><c:v>-0.82629656791687001</c:v></c:pt><c:pt idx="1091"><c:v>-0.82633495330810502</c:v></c:pt><c:pt idx="1092"><c:v>-0.82433271408080999</c:v></c:pt><c:pt idx="1093"><c:v>-0.82695078849792403</c:v></c:pt><c:pt idx="1094"><c:v>-0.82308363914489702</c:v></c:pt><c:pt idx="1095"><c:v>-0.82892853021621704</c:v></c:pt><c:pt idx="1096"><c:v>-0.82627511024475098</c:v></c:pt><c:pt idx="1097"><c:v>-0.82525467872619596</c:v></c:pt><c:pt idx="1098"><c:v>-0.82875877618789595</c:v></c:pt><c:pt idx="1099"><c:v>-0.827969551086425</c:v></c:pt><c:pt idx="1100"><c:v>-0.82464951276779097</c:v></c:pt><c:pt idx="1101"><c:v>-0.82433730363845803</c:v></c:pt><c:pt idx="1102"><c:v>-0.82108706235885598</c:v></c:pt><c:pt idx="1103"><c:v>-0.82305449247360196</c:v></c:pt><c:pt idx="1104"><c:v>-0.82136631011962802</c:v></c:pt><c:pt idx="1105"><c:v>-0.82510179281234697</c:v></c:pt><c:pt idx="1106"><c:v>-0.82774311304092396</c:v></c:pt><c:pt idx="1107"><c:v>-0.82993173599243097</c:v></c:pt><c:pt idx="1108"><c:v>-0.82404440641403198</c:v></c:pt><c:pt idx="1109"><c:v>-0.82928681373596103</c:v></c:pt><c:pt idx="1110"><c:v>-0.82788473367690996</c:v></c:pt><c:pt idx="1111"><c:v>-0.82106798887252797</c:v></c:pt><c:pt idx="1112"><c:v>-0.82604241371154696</c:v></c:pt><c:pt idx="1113"><c:v>-0.82485055923461903</c:v></c:pt><c:pt idx="1114"><c:v>-0.82425469160079901</c:v></c:pt><c:pt idx="1115"><c:v>-0.82411724328994695</c:v></c:pt><c:pt idx="1116"><c:v>-0.825228691101074</c:v></c:pt><c:pt idx="1117"><c:v>-0.82640630006790095</c:v></c:pt><c:pt idx="1118"><c:v>-0.82347637414932195</c:v></c:pt><c:pt idx="1119"><c:v>-0.82490158081054599</c:v></c:pt><c:pt idx="1120"><c:v>-0.82671207189559903</c:v></c:pt><c:pt idx="1121"><c:v>-0.82673424482345503</c:v></c:pt><c:pt idx="1122"><c:v>-0.82645684480667103</c:v></c:pt><c:pt idx="1123"><c:v>-0.82673162221908503</c:v></c:pt><c:pt idx="1124"><c:v>-0.82798677682876498</c:v></c:pt><c:pt idx="1125"><c:v>-0.82896804809570301</c:v></c:pt><c:pt idx="1126"><c:v>-0.82995969057083097</c:v></c:pt><c:pt idx="1127"><c:v>-0.82994604110717696</c:v></c:pt><c:pt idx="1128"><c:v>-0.82325172424316395</c:v></c:pt><c:pt idx="1129"><c:v>-0.827578365802764</c:v></c:pt><c:pt idx="1130"><c:v>-0.82584714889526301</c:v></c:pt><c:pt idx="1131"><c:v>-0.82307100296020497</c:v></c:pt><c:pt idx="1132"><c:v>-0.82196575403213501</c:v></c:pt><c:pt idx="1133"><c:v>-0.82742929458618097</c:v></c:pt><c:pt idx="1134"><c:v>-0.82595777511596602</c:v></c:pt><c:pt idx="1135"><c:v>-0.82725459337234497</c:v></c:pt><c:pt idx="1136"><c:v>-0.82520574331283503</c:v></c:pt><c:pt idx="1137"><c:v>-0.825092554092407</c:v></c:pt><c:pt idx="1138"><c:v>-0.82311302423477095</c:v></c:pt><c:pt idx="1139"><c:v>-0.82940101623535101</c:v></c:pt><c:pt idx="1140"><c:v>-0.82552236318588201</c:v></c:pt><c:pt idx="1141"><c:v>-0.82589465379714899</c:v></c:pt><c:pt idx="1142"><c:v>-0.82554906606674106</c:v></c:pt><c:pt idx="1143"><c:v>-0.82540816068649203</c:v></c:pt><c:pt idx="1144"><c:v>-0.82489627599716098</c:v></c:pt><c:pt idx="1145"><c:v>-0.824163198471069</c:v></c:pt><c:pt idx="1146"><c:v>-0.82709354162216098</c:v></c:pt><c:pt idx="1147"><c:v>-0.82743293046951205</c:v></c:pt><c:pt idx="1148"><c:v>-0.83033293485641402</c:v></c:pt><c:pt idx="1149"><c:v>-0.83064800500869695</c:v></c:pt><c:pt idx="1150"><c:v>-0.82962083816528298</c:v></c:pt><c:pt idx="1151"><c:v>-0.82322138547897294</c:v></c:pt><c:pt idx="1152"><c:v>-0.829673051834106</c:v></c:pt><c:pt idx="1153"><c:v>-0.82849484682083097</c:v></c:pt><c:pt idx="1154"><c:v>-0.82332324981689398</c:v></c:pt><c:pt idx="1155"><c:v>-0.82563894987106301</c:v></c:pt><c:pt idx="1156"><c:v>-0.82889610528945901</c:v></c:pt><c:pt idx="1157"><c:v>-0.82926815748214699</c:v></c:pt><c:pt idx="1158"><c:v>-0.82378476858139005</c:v></c:pt><c:pt idx="1159"><c:v>-0.82395905256271296</c:v></c:pt><c:pt idx="1160"><c:v>-0.82921606302261297</c:v></c:pt><c:pt idx="1161"><c:v>-0.82534247636795</c:v></c:pt><c:pt idx="1162"><c:v>-0.82566171884536699</c:v></c:pt><c:pt idx="1163"><c:v>-0.82789319753646795</c:v></c:pt><c:pt idx="1164"><c:v>-0.82504123449325495</c:v></c:pt><c:pt idx="1165"><c:v>-0.826110780239105</c:v></c:pt><c:pt idx="1166"><c:v>-0.827251136302948</c:v></c:pt><c:pt idx="1167"><c:v>-0.83084297180175704</c:v></c:pt><c:pt idx="1168"><c:v>-0.82771545648574796</c:v></c:pt><c:pt idx="1169"><c:v>-0.82658368349075295</c:v></c:pt><c:pt idx="1170"><c:v>-0.82495588064193703</c:v></c:pt><c:pt idx="1171"><c:v>-0.82872384786605802</c:v></c:pt><c:pt idx="1172"><c:v>-0.82779473066329901</c:v></c:pt><c:pt idx="1173"><c:v>-0.82583290338516202</c:v></c:pt><c:pt idx="1174"><c:v>-0.82915633916854803</c:v></c:pt><c:pt idx="1175"><c:v>-0.82687479257583596</c:v></c:pt><c:pt idx="1176"><c:v>-0.82783001661300604</c:v></c:pt><c:pt idx="1177"><c:v>-0.82758373022079401</c:v></c:pt><c:pt idx="1178"><c:v>-0.82456475496292103</c:v></c:pt><c:pt idx="1179"><c:v>-0.82787841558456399</c:v></c:pt><c:pt idx="1180"><c:v>-0.82621973752975397</c:v></c:pt><c:pt idx="1181"><c:v>-0.82809847593307495</c:v></c:pt><c:pt idx="1182"><c:v>-0.83060425519943204</c:v></c:pt><c:pt idx="1183"><c:v>-0.82814788818359297</c:v></c:pt><c:pt idx="1184"><c:v>-0.82982081174850397</c:v></c:pt><c:pt idx="1185"><c:v>-0.82666534185409501</c:v></c:pt><c:pt idx="1186"><c:v>-0.82479453086853005</c:v></c:pt><c:pt idx="1187"><c:v>-0.82881444692611606</c:v></c:pt><c:pt idx="1188"><c:v>-0.82631295919418302</c:v></c:pt><c:pt idx="1189"><c:v>-0.82823783159255904</c:v></c:pt><c:pt idx="1190"><c:v>-0.82667189836501997</c:v></c:pt><c:pt idx="1191"><c:v>-0.82519024610519398</c:v></c:pt><c:pt idx="1192"><c:v>-0.83022004365920998</c:v></c:pt><c:pt idx="1193"><c:v>-0.82772582769393899</c:v></c:pt><c:pt idx="1194"><c:v>-0.829148828983306</c:v></c:pt><c:pt idx="1195"><c:v>-0.82662791013717596</c:v></c:pt><c:pt idx="1196"><c:v>-0.82764196395874001</c:v></c:pt><c:pt idx="1197"><c:v>-0.82810336351394598</c:v></c:pt><c:pt idx="1198"><c:v>-0.82366710901260298</c:v></c:pt><c:pt idx="1199"><c:v>-0.82525402307510298</c:v></c:pt><c:pt idx="1200"><c:v>-0.82457071542739802</c:v></c:pt><c:pt idx="1201"><c:v>-0.82672804594039895</c:v></c:pt><c:pt idx="1202"><c:v>-0.82955485582351596</c:v></c:pt><c:pt idx="1203"><c:v>-0.82504099607467596</c:v></c:pt><c:pt idx="1204"><c:v>-0.829908907413482</c:v></c:pt><c:pt idx="1205"><c:v>-0.82630866765975897</c:v></c:pt><c:pt idx="1206"><c:v>-0.82422685623168901</c:v></c:pt><c:pt idx="1207"><c:v>-0.82797431945800704</c:v></c:pt><c:pt idx="1208"><c:v>-0.82703852653503396</c:v></c:pt><c:pt idx="1209"><c:v>-0.82810378074645996</c:v></c:pt><c:pt idx="1210"><c:v>-0.82368516921997004</c:v></c:pt><c:pt idx="1211"><c:v>-0.82756477594375599</c:v></c:pt><c:pt idx="1212"><c:v>-0.82830387353897095</c:v></c:pt><c:pt idx="1213"><c:v>-0.827473163604736</c:v></c:pt><c:pt idx="1214"><c:v>-0.82672166824340798</c:v></c:pt><c:pt idx="1215"><c:v>-0.83030796051025302</c:v></c:pt><c:pt idx="1216"><c:v>-0.82591909170150701</c:v></c:pt><c:pt idx="1217"><c:v>-0.82548302412033003</c:v></c:pt><c:pt idx="1218"><c:v>-0.82889539003372104</c:v></c:pt><c:pt idx="1219"><c:v>-0.826959669589996</c:v></c:pt><c:pt idx="1220"><c:v>-0.82807129621505704</c:v></c:pt><c:pt idx="1221"><c:v>-0.82430887222289995</c:v></c:pt><c:pt idx="1222"><c:v>-0.82928365468978804</c:v></c:pt><c:pt idx="1223"><c:v>-0.82890629768371504</c:v></c:pt><c:pt idx="1224"><c:v>-0.82512265443801802</c:v></c:pt><c:pt idx="1225"><c:v>-0.82888054847717196</c:v></c:pt><c:pt idx="1226"><c:v>-0.82721704244613603</c:v></c:pt><c:pt idx="1227"><c:v>-0.82770103216171198</c:v></c:pt><c:pt idx="1228"><c:v>-0.82533836364746005</c:v></c:pt><c:pt idx="1229"><c:v>-0.82828539609909002</c:v></c:pt><c:pt idx="1230"><c:v>-0.82725834846496504</c:v></c:pt><c:pt idx="1231"><c:v>-0.82887530326843195</c:v></c:pt><c:pt idx="1232"><c:v>-0.823200643062591</c:v></c:pt><c:pt idx="1233"><c:v>-0.82531315088272095</c:v></c:pt><c:pt idx="1234"><c:v>-0.826205193996429</c:v></c:pt><c:pt idx="1235"><c:v>-0.82477307319641102</c:v></c:pt><c:pt idx="1236"><c:v>-0.82519322633743197</c:v></c:pt><c:pt idx="1237"><c:v>-0.82865542173385598</c:v></c:pt><c:pt idx="1238"><c:v>-0.82588440179824796</c:v></c:pt><c:pt idx="1239"><c:v>-0.82321912050247104</c:v></c:pt><c:pt idx="1240"><c:v>-0.82270526885986295</c:v></c:pt><c:pt idx="1241"><c:v>-0.82713484764099099</c:v></c:pt><c:pt idx="1242"><c:v>-0.822432041168212</c:v></c:pt><c:pt idx="1243"><c:v>-0.82474488019943204</c:v></c:pt><c:pt idx="1244"><c:v>-0.82887649536132801</c:v></c:pt><c:pt idx="1245"><c:v>-0.825983345508575</c:v></c:pt><c:pt idx="1246"><c:v>-0.82651376724243097</c:v></c:pt><c:pt idx="1247"><c:v>-0.82545185089111295</c:v></c:pt><c:pt idx="1248"><c:v>-0.82698106765747004</c:v></c:pt><c:pt idx="1249"><c:v>-0.82879638671875</c:v></c:pt><c:pt idx="1250"><c:v>-0.82697194814681996</c:v></c:pt><c:pt idx="1251"><c:v>-0.82563191652297896</c:v></c:pt><c:pt idx="1252"><c:v>-0.82668995857238703</c:v></c:pt><c:pt idx="1253"><c:v>-0.82571774721145597</c:v></c:pt><c:pt idx="1254"><c:v>-0.83214205503463701</c:v></c:pt><c:pt idx="1255"><c:v>-0.82882088422775202</c:v></c:pt><c:pt idx="1256"><c:v>-0.82733583450317305</c:v></c:pt><c:pt idx="1257"><c:v>-0.82793003320693903</c:v></c:pt><c:pt idx="1258"><c:v>-0.82911354303359897</c:v></c:pt><c:pt idx="1259"><c:v>-0.83153480291366499</c:v></c:pt><c:pt idx="1260"><c:v>-0.82611674070358199</c:v></c:pt><c:pt idx="1261"><c:v>-0.83175086975097601</c:v></c:pt><c:pt idx="1262"><c:v>-0.82834297418594305</c:v></c:pt><c:pt idx="1263"><c:v>-0.82759922742843595</c:v></c:pt><c:pt idx="1264"><c:v>-0.82447189092636097</c:v></c:pt><c:pt idx="1265"><c:v>-0.82459950447082497</c:v></c:pt><c:pt idx="1266"><c:v>-0.82683873176574696</c:v></c:pt><c:pt idx="1267"><c:v>-0.829853355884552</c:v></c:pt><c:pt idx="1268"><c:v>-0.83086007833480802</c:v></c:pt><c:pt idx="1269"><c:v>-0.82559186220169001</c:v></c:pt><c:pt idx="1270"><c:v>-0.82900327444076505</c:v></c:pt><c:pt idx="1271"><c:v>-0.82992959022521895</c:v></c:pt><c:pt idx="1272"><c:v>-0.82616186141967696</c:v></c:pt><c:pt idx="1273"><c:v>-0.82577824592590299</c:v></c:pt><c:pt idx="1274"><c:v>-0.82595282793045</c:v></c:pt><c:pt idx="1275"><c:v>-0.82765012979507402</c:v></c:pt><c:pt idx="1276"><c:v>-0.82599204778671198</c:v></c:pt><c:pt idx="1277"><c:v>-0.83143442869186401</c:v></c:pt><c:pt idx="1278"><c:v>-0.82686704397201505</c:v></c:pt><c:pt idx="1279"><c:v>-0.82675629854202204</c:v></c:pt><c:pt idx="1280"><c:v>-0.82668662071228005</c:v></c:pt><c:pt idx="1281"><c:v>-0.8206787109375</c:v></c:pt><c:pt idx="1282"><c:v>-0.83250761032104403</c:v></c:pt><c:pt idx="1283"><c:v>-0.82738113403320301</c:v></c:pt><c:pt idx="1284"><c:v>-0.82459992170333796</c:v></c:pt><c:pt idx="1285"><c:v>-0.82673358917236295</c:v></c:pt><c:pt idx="1286"><c:v>-0.827295541763305</c:v></c:pt><c:pt idx="1287"><c:v>-0.83110523223876898</c:v></c:pt><c:pt idx="1288"><c:v>-0.828477323055267</c:v></c:pt><c:pt idx="1289"><c:v>-0.82773518562316895</c:v></c:pt><c:pt idx="1290"><c:v>-0.82582205533981301</c:v></c:pt><c:pt idx="1291"><c:v>-0.82664817571640004</c:v></c:pt><c:pt idx="1292"><c:v>-0.82902210950851396</c:v></c:pt><c:pt idx="1293"><c:v>-0.82845872640609697</c:v></c:pt><c:pt idx="1294"><c:v>-0.82757943868636996</c:v></c:pt><c:pt idx="1295"><c:v>-0.82859563827514604</c:v></c:pt><c:pt idx="1296"><c:v>-0.82458895444869995</c:v></c:pt><c:pt idx="1297"><c:v>-0.82497024536132801</c:v></c:pt><c:pt idx="1298"><c:v>-0.82382392883300704</c:v></c:pt><c:pt idx="1299"><c:v>-0.82597994804382302</c:v></c:pt><c:pt idx="1300"><c:v>-0.82561725378036499</c:v></c:pt><c:pt idx="1301"><c:v>-0.82578659057617099</c:v></c:pt><c:pt idx="1302"><c:v>-0.82750797271728505</c:v></c:pt><c:pt idx="1303"><c:v>-0.82979065179824796</c:v></c:pt><c:pt idx="1304"><c:v>-0.82638216018676702</c:v></c:pt><c:pt idx="1305"><c:v>-0.825944423675537</c:v></c:pt><c:pt idx="1306"><c:v>-0.82454538345336903</c:v></c:pt><c:pt idx="1307"><c:v>-0.82841211557388295</c:v></c:pt><c:pt idx="1308"><c:v>-0.82739144563674905</c:v></c:pt><c:pt idx="1309"><c:v>-0.82990401983261097</c:v></c:pt><c:pt idx="1310"><c:v>-0.83144831657409601</c:v></c:pt><c:pt idx="1311"><c:v>-0.82430630922317505</c:v></c:pt><c:pt idx="1312"><c:v>-0.82545590400695801</c:v></c:pt><c:pt idx="1313"><c:v>-0.82774227857589699</c:v></c:pt><c:pt idx="1314"><c:v>-0.828685462474823</c:v></c:pt><c:pt idx="1315"><c:v>-0.82844179868698098</c:v></c:pt><c:pt idx="1316"><c:v>-0.83112359046936002</c:v></c:pt><c:pt idx="1317"><c:v>-0.82938760519027699</c:v></c:pt><c:pt idx="1318"><c:v>-0.82833534479141202</c:v></c:pt><c:pt idx="1319"><c:v>-0.82346194982528598</c:v></c:pt><c:pt idx="1320"><c:v>-0.83066225051879805</c:v></c:pt><c:pt idx="1321"><c:v>-0.83182793855667103</c:v></c:pt><c:pt idx="1322"><c:v>-0.83077001571655196</c:v></c:pt><c:pt idx="1323"><c:v>-0.82469218969345004</c:v></c:pt><c:pt idx="1324"><c:v>-0.82847476005554199</c:v></c:pt><c:pt idx="1325"><c:v>-0.83031815290451005</c:v></c:pt><c:pt idx="1326"><c:v>-0.829648196697235</c:v></c:pt><c:pt idx="1327"><c:v>-0.83178973197937001</c:v></c:pt><c:pt idx="1328"><c:v>-0.82796818017959595</c:v></c:pt><c:pt idx="1329"><c:v>-0.83094829320907504</c:v></c:pt><c:pt idx="1330"><c:v>-0.83335441350936801</c:v></c:pt><c:pt idx="1331"><c:v>-0.82706981897354104</c:v></c:pt><c:pt idx="1332"><c:v>-0.82904577255249001</c:v></c:pt><c:pt idx="1333"><c:v>-0.82460784912109297</c:v></c:pt><c:pt idx="1334"><c:v>-0.82592028379440297</c:v></c:pt><c:pt idx="1335"><c:v>-0.82809662818908603</c:v></c:pt><c:pt idx="1336"><c:v>-0.82793456315994196</c:v></c:pt><c:pt idx="1337"><c:v>-0.825910985469818</c:v></c:pt><c:pt idx="1338"><c:v>-0.82938486337661699</c:v></c:pt><c:pt idx="1339"><c:v>-0.82771366834640503</c:v></c:pt><c:pt idx="1340"><c:v>-0.831096351146698</c:v></c:pt><c:pt idx="1341"><c:v>-0.82433909177780096</c:v></c:pt><c:pt idx="1342"><c:v>-0.82728403806686401</c:v></c:pt><c:pt idx="1343"><c:v>-0.82611536979675204</c:v></c:pt><c:pt idx="1344"><c:v>-0.82685214281082098</c:v></c:pt><c:pt idx="1345"><c:v>-0.82235622406005804</c:v></c:pt><c:pt idx="1346"><c:v>-0.82746535539626997</c:v></c:pt><c:pt idx="1347"><c:v>-0.82734560966491699</c:v></c:pt><c:pt idx="1348"><c:v>-0.82719373703002896</c:v></c:pt><c:pt idx="1349"><c:v>-0.82933753728866499</c:v></c:pt><c:pt idx="1350"><c:v>-0.82597661018371504</c:v></c:pt><c:pt idx="1351"><c:v>-0.82542926073074296</c:v></c:pt><c:pt idx="1352"><c:v>-0.83033722639083796</c:v></c:pt><c:pt idx="1353"><c:v>-0.82766598463058405</c:v></c:pt><c:pt idx="1354"><c:v>-0.82474225759506203</c:v></c:pt><c:pt idx="1355"><c:v>-0.82722920179366999</c:v></c:pt><c:pt idx="1356"><c:v>-0.82904416322708097</c:v></c:pt><c:pt idx="1357"><c:v>-0.82625836133956898</c:v></c:pt><c:pt idx="1358"><c:v>-0.82634097337722701</c:v></c:pt><c:pt idx="1359"><c:v>-0.82805770635604803</c:v></c:pt><c:pt idx="1360"><c:v>-0.82729583978652899</c:v></c:pt><c:pt idx="1361"><c:v>-0.823433578014373</c:v></c:pt><c:pt idx="1362"><c:v>-0.82878488302230802</c:v></c:pt><c:pt idx="1363"><c:v>-0.82857340574264504</c:v></c:pt><c:pt idx="1364"><c:v>-0.83071988821029596</c:v></c:pt><c:pt idx="1365"><c:v>-0.82679754495620705</c:v></c:pt><c:pt idx="1366"><c:v>-0.82508379220962502</c:v></c:pt><c:pt idx="1367"><c:v>-0.82728552818298295</c:v></c:pt><c:pt idx="1368"><c:v>-0.82784318923950195</c:v></c:pt><c:pt idx="1369"><c:v>-0.82780164480209295</c:v></c:pt><c:pt idx="1370"><c:v>-0.82857799530029297</c:v></c:pt><c:pt idx="1371"><c:v>-0.82990127801895097</c:v></c:pt><c:pt idx="1372"><c:v>-0.82627934217453003</c:v></c:pt><c:pt idx="1373"><c:v>-0.82833719253539995</c:v></c:pt><c:pt idx="1374"><c:v>-0.83175200223922696</c:v></c:pt><c:pt idx="1375"><c:v>-0.82936048507690396</c:v></c:pt><c:pt idx="1376"><c:v>-0.82857400178909302</c:v></c:pt><c:pt idx="1377"><c:v>-0.826374530792236</c:v></c:pt><c:pt idx="1378"><c:v>-0.82490730285644498</c:v></c:pt><c:pt idx="1379"><c:v>-0.82869887351989702</c:v></c:pt><c:pt idx="1380"><c:v>-0.82993441820144598</c:v></c:pt><c:pt idx="1381"><c:v>-0.83015877008438099</c:v></c:pt><c:pt idx="1382"><c:v>-0.82944136857986395</c:v></c:pt><c:pt idx="1383"><c:v>-0.82940626144409102</c:v></c:pt><c:pt idx="1384"><c:v>-0.82605147361755304</c:v></c:pt><c:pt idx="1385"><c:v>-0.82592445611953702</c:v></c:pt><c:pt idx="1386"><c:v>-0.82522124052047696</c:v></c:pt><c:pt idx="1387"><c:v>-0.826735079288482</c:v></c:pt><c:pt idx="1388"><c:v>-0.82910889387130704</c:v></c:pt><c:pt idx="1389"><c:v>-0.82485866546630804</c:v></c:pt><c:pt idx="1390"><c:v>-0.82584553956985396</c:v></c:pt><c:pt idx="1391"><c:v>-0.82756680250167802</c:v></c:pt><c:pt idx="1392"><c:v>-0.82937717437744096</c:v></c:pt><c:pt idx="1393"><c:v>-0.83058071136474598</c:v></c:pt><c:pt idx="1394"><c:v>-0.83126455545425404</c:v></c:pt><c:pt idx="1395"><c:v>-0.82958960533142001</c:v></c:pt><c:pt idx="1396"><c:v>-0.82578974962234497</c:v></c:pt><c:pt idx="1397"><c:v>-0.83172076940536499</c:v></c:pt><c:pt idx="1398"><c:v>-0.82703351974487305</c:v></c:pt><c:pt idx="1399"><c:v>-0.82672005891799905</c:v></c:pt><c:pt idx="1400"><c:v>-0.83009821176528897</c:v></c:pt><c:pt idx="1401"><c:v>-0.83017224073410001</c:v></c:pt><c:pt idx="1402"><c:v>-0.82952213287353505</c:v></c:pt><c:pt idx="1403"><c:v>-0.82600587606429998</c:v></c:pt><c:pt idx="1404"><c:v>-0.83183574676513605</c:v></c:pt><c:pt idx="1405"><c:v>-0.82864427566528298</c:v></c:pt><c:pt idx="1406"><c:v>-0.83025068044662398</c:v></c:pt><c:pt idx="1407"><c:v>-0.82831603288650502</c:v></c:pt><c:pt idx="1408"><c:v>-0.83152198791503895</c:v></c:pt><c:pt idx="1409"><c:v>-0.82411718368530196</c:v></c:pt><c:pt idx="1410"><c:v>-0.83243799209594704</c:v></c:pt><c:pt idx="1411"><c:v>-0.83050584793090798</c:v></c:pt><c:pt idx="1412"><c:v>-0.82863807678222601</c:v></c:pt><c:pt idx="1413"><c:v>-0.82555955648422197</c:v></c:pt><c:pt idx="1414"><c:v>-0.82683807611465399</c:v></c:pt><c:pt idx="1415"><c:v>-0.82908743619918801</c:v></c:pt><c:pt idx="1416"><c:v>-0.82661724090576105</c:v></c:pt><c:pt idx="1417"><c:v>-0.82787770032882602</c:v></c:pt><c:pt idx="1418"><c:v>-0.82822418212890603</c:v></c:pt><c:pt idx="1419"><c:v>-0.82606011629104603</c:v></c:pt><c:pt idx="1420"><c:v>-0.82712429761886597</c:v></c:pt><c:pt idx="1421"><c:v>-0.82897824048995905</c:v></c:pt><c:pt idx="1422"><c:v>-0.82982707023620605</c:v></c:pt><c:pt idx="1423"><c:v>-0.82501667737960804</c:v></c:pt><c:pt idx="1424"><c:v>-0.83076399564742998</c:v></c:pt><c:pt idx="1425"><c:v>-0.83050012588500899</c:v></c:pt><c:pt idx="1426"><c:v>-0.829881131649017</c:v></c:pt><c:pt idx="1427"><c:v>-0.83202791213989202</c:v></c:pt><c:pt idx="1428"><c:v>-0.827747583389282</c:v></c:pt><c:pt idx="1429"><c:v>-0.82477259635925204</c:v></c:pt><c:pt idx="1430"><c:v>-0.82445961236953702</c:v></c:pt><c:pt idx="1431"><c:v>-0.82712936401367099</c:v></c:pt><c:pt idx="1432"><c:v>-0.82375329732894897</c:v></c:pt><c:pt idx="1433"><c:v>-0.82809180021286</c:v></c:pt><c:pt idx="1434"><c:v>-0.828926742076873</c:v></c:pt><c:pt idx="1435"><c:v>-0.82479363679885798</c:v></c:pt><c:pt idx="1436"><c:v>-0.82774472236633301</c:v></c:pt><c:pt idx="1437"><c:v>-0.82610780000686601</c:v></c:pt><c:pt idx="1438"><c:v>-0.82662612199783303</c:v></c:pt><c:pt idx="1439"><c:v>-0.82721477746963501</c:v></c:pt><c:pt idx="1440"><c:v>-0.82723361253738403</c:v></c:pt><c:pt idx="1441"><c:v>-0.828332960605621</c:v></c:pt><c:pt idx="1442"><c:v>-0.82563495635986295</c:v></c:pt><c:pt idx="1443"><c:v>-0.82627493143081598</c:v></c:pt><c:pt idx="1444"><c:v>-0.82886797189712502</c:v></c:pt><c:pt idx="1445"><c:v>-0.82805448770523005</c:v></c:pt><c:pt idx="1446"><c:v>-0.82826811075210505</c:v></c:pt><c:pt idx="1447"><c:v>-0.82735729217529297</c:v></c:pt><c:pt idx="1448"><c:v>-0.82461887598037698</c:v></c:pt><c:pt idx="1449"><c:v>-0.825997114181518</c:v></c:pt><c:pt idx="1450"><c:v>-0.82786911725997903</c:v></c:pt><c:pt idx="1451"><c:v>-0.826743364334106</c:v></c:pt><c:pt idx="1452"><c:v>-0.82557946443557695</c:v></c:pt><c:pt idx="1453"><c:v>-0.829298436641693</c:v></c:pt><c:pt idx="1454"><c:v>-0.82657194137573198</c:v></c:pt><c:pt idx="1455"><c:v>-0.83037567138671797</c:v></c:pt><c:pt idx="1456"><c:v>-0.82993245124816895</c:v></c:pt><c:pt idx="1457"><c:v>-0.829440057277679</c:v></c:pt><c:pt idx="1458"><c:v>-0.83011370897293002</c:v></c:pt><c:pt idx="1459"><c:v>-0.82387262582778897</c:v></c:pt><c:pt idx="1460"><c:v>-0.82827049493789595</c:v></c:pt><c:pt idx="1461"><c:v>-0.82805609703063898</c:v></c:pt><c:pt idx="1462"><c:v>-0.83030986785888605</c:v></c:pt><c:pt idx="1463"><c:v>-0.830211400985717</c:v></c:pt><c:pt idx="1464"><c:v>-0.82865983247756902</c:v></c:pt><c:pt idx="1465"><c:v>-0.82822138071060103</c:v></c:pt><c:pt idx="1466"><c:v>-0.82529550790786699</c:v></c:pt><c:pt idx="1467"><c:v>-0.83030414581298795</c:v></c:pt><c:pt idx="1468"><c:v>-0.827922403812408</c:v></c:pt><c:pt idx="1469"><c:v>-0.83209061622619596</c:v></c:pt><c:pt idx="1470"><c:v>-0.82711362838745095</c:v></c:pt><c:pt idx="1471"><c:v>-0.82843726873397805</c:v></c:pt><c:pt idx="1472"><c:v>-0.83004885911941495</c:v></c:pt><c:pt idx="1473"><c:v>-0.829631388187408</c:v></c:pt><c:pt idx="1474"><c:v>-0.82676672935485795</c:v></c:pt><c:pt idx="1475"><c:v>-0.82654827833175604</c:v></c:pt><c:pt idx="1476"><c:v>-0.83057266473770097</c:v></c:pt><c:pt idx="1477"><c:v>-0.82569289207458496</c:v></c:pt><c:pt idx="1478"><c:v>-0.83116078376769997</c:v></c:pt><c:pt idx="1479"><c:v>-0.83069723844528198</c:v></c:pt><c:pt idx="1480"><c:v>-0.82686638832092196</c:v></c:pt><c:pt idx="1481"><c:v>-0.82463169097900302</c:v></c:pt><c:pt idx="1482"><c:v>-0.82841849327087402</c:v></c:pt><c:pt idx="1483"><c:v>-0.82656615972518899</c:v></c:pt><c:pt idx="1484"><c:v>-0.829628765583038</c:v></c:pt><c:pt idx="1485"><c:v>-0.83017224073410001</c:v></c:pt><c:pt idx="1486"><c:v>-0.82812851667404097</c:v></c:pt><c:pt idx="1487"><c:v>-0.82847779989242498</c:v></c:pt><c:pt idx="1488"><c:v>-0.82998681068420399</c:v></c:pt><c:pt idx="1489"><c:v>-0.83417844772338801</c:v></c:pt><c:pt idx="1490"><c:v>-0.83052736520767201</c:v></c:pt><c:pt idx="1491"><c:v>-0.83005124330520597</c:v></c:pt><c:pt idx="1492"><c:v>-0.82556909322738603</c:v></c:pt><c:pt idx="1493"><c:v>-0.823436439037323</c:v></c:pt><c:pt idx="1494"><c:v>-0.82918387651443404</c:v></c:pt><c:pt idx="1495"><c:v>-0.82659339904785101</c:v></c:pt><c:pt idx="1496"><c:v>-0.82911735773086503</c:v></c:pt><c:pt idx="1497"><c:v>-0.83113342523574796</c:v></c:pt><c:pt idx="1498"><c:v>-0.82734900712966897</c:v></c:pt><c:pt idx="1499"><c:v>-0.82953238487243597</c:v></c:pt><c:pt idx="1500"><c:v>-0.83081650733947698</c:v></c:pt><c:pt idx="1501"><c:v>-0.82849150896072299</c:v></c:pt><c:pt idx="1502"><c:v>-0.82645583152770996</c:v></c:pt><c:pt idx="1503"><c:v>-0.83026880025863603</c:v></c:pt><c:pt idx="1504"><c:v>-0.83036279678344704</c:v></c:pt><c:pt idx="1505"><c:v>-0.82690519094467096</c:v></c:pt><c:pt idx="1506"><c:v>-0.82666867971420199</c:v></c:pt><c:pt idx="1507"><c:v>-0.82919079065322798</c:v></c:pt><c:pt idx="1508"><c:v>-0.82746106386184604</c:v></c:pt><c:pt idx="1509"><c:v>-0.82718682289123502</c:v></c:pt><c:pt idx="1510"><c:v>-0.82842993736267001</c:v></c:pt><c:pt idx="1511"><c:v>-0.82785409688949496</c:v></c:pt><c:pt idx="1512"><c:v>-0.82876700162887496</c:v></c:pt><c:pt idx="1513"><c:v>-0.83042162656784002</c:v></c:pt><c:pt idx="1514"><c:v>-0.82757419347762995</c:v></c:pt><c:pt idx="1515"><c:v>-0.83000534772872903</c:v></c:pt><c:pt idx="1516"><c:v>-0.82952642440795898</c:v></c:pt><c:pt idx="1517"><c:v>-0.82847422361373901</c:v></c:pt><c:pt idx="1518"><c:v>-0.830558061599731</c:v></c:pt><c:pt idx="1519"><c:v>-0.83217209577560403</c:v></c:pt><c:pt idx="1520"><c:v>-0.83018821477890004</c:v></c:pt><c:pt idx="1521"><c:v>-0.82695299386978105</c:v></c:pt><c:pt idx="1522"><c:v>-0.82987546920776301</c:v></c:pt><c:pt idx="1523"><c:v>-0.82828098535537698</c:v></c:pt><c:pt idx="1524"><c:v>-0.82801038026809604</c:v></c:pt><c:pt idx="1525"><c:v>-0.82942014932632402</c:v></c:pt><c:pt idx="1526"><c:v>-0.82801026105880704</c:v></c:pt><c:pt idx="1527"><c:v>-0.82893365621566695</c:v></c:pt><c:pt idx="1528"><c:v>-0.83158594369888295</c:v></c:pt><c:pt idx="1529"><c:v>-0.82891744375228804</c:v></c:pt><c:pt idx="1530"><c:v>-0.82705527544021595</c:v></c:pt><c:pt idx="1531"><c:v>-0.83213561773300104</c:v></c:pt><c:pt idx="1532"><c:v>-0.83500355482101396</c:v></c:pt><c:pt idx="1533"><c:v>-0.82986623048782304</c:v></c:pt><c:pt idx="1534"><c:v>-0.83246833086013705</c:v></c:pt><c:pt idx="1535"><c:v>-0.82910794019699097</c:v></c:pt><c:pt idx="1536"><c:v>-0.83085936307907104</c:v></c:pt><c:pt idx="1537"><c:v>-0.82509499788284302</c:v></c:pt><c:pt idx="1538"><c:v>-0.83000546693801802</c:v></c:pt><c:pt idx="1539"><c:v>-0.82448858022689797</c:v></c:pt><c:pt idx="1540"><c:v>-0.82287460565567005</c:v></c:pt><c:pt idx="1541"><c:v>-0.82971304655074996</c:v></c:pt><c:pt idx="1542"><c:v>-0.83258420228958097</c:v></c:pt><c:pt idx="1543"><c:v>-0.830754995346069</c:v></c:pt><c:pt idx="1544"><c:v>-0.82799416780471802</c:v></c:pt><c:pt idx="1545"><c:v>-0.82895469665527299</c:v></c:pt><c:pt idx="1546"><c:v>-0.82847356796264604</c:v></c:pt><c:pt idx="1547"><c:v>-0.82661408185958796</c:v></c:pt><c:pt idx="1548"><c:v>-0.831248939037323</c:v></c:pt><c:pt idx="1549"><c:v>-0.83106428384780795</c:v></c:pt><c:pt idx="1550"><c:v>-0.82780081033706598</c:v></c:pt><c:pt idx="1551"><c:v>-0.83152300119400002</c:v></c:pt><c:pt idx="1552"><c:v>-0.82895928621292103</c:v></c:pt><c:pt idx="1553"><c:v>-0.83155196905136097</c:v></c:pt><c:pt idx="1554"><c:v>-0.831243336200714</c:v></c:pt><c:pt idx="1555"><c:v>-0.82638067007064797</c:v></c:pt><c:pt idx="1556"><c:v>-0.82770395278930597</c:v></c:pt><c:pt idx="1557"><c:v>-0.82677513360977095</c:v></c:pt><c:pt idx="1558"><c:v>-0.82774400711059504</c:v></c:pt><c:pt idx="1559"><c:v>-0.83012133836746205</c:v></c:pt><c:pt idx="1560"><c:v>-0.83258479833602905</c:v></c:pt><c:pt idx="1561"><c:v>-0.82931250333786</c:v></c:pt><c:pt idx="1562"><c:v>-0.832292020320892</c:v></c:pt><c:pt idx="1563"><c:v>-0.82905894517898504</c:v></c:pt><c:pt idx="1564"><c:v>-0.82612961530685403</c:v></c:pt><c:pt idx="1565"><c:v>-0.83406943082809404</c:v></c:pt><c:pt idx="1566"><c:v>-0.825436770915985</c:v></c:pt><c:pt idx="1567"><c:v>-0.82577067613601596</c:v></c:pt><c:pt idx="1568"><c:v>-0.829964339733123</c:v></c:pt><c:pt idx="1569"><c:v>-0.83023095130920399</c:v></c:pt><c:pt idx="1570"><c:v>-0.82468837499618497</c:v></c:pt><c:pt idx="1571"><c:v>-0.826854288578033</c:v></c:pt><c:pt idx="1572"><c:v>-0.828793704509735</c:v></c:pt><c:pt idx="1573"><c:v>-0.833734810352325</c:v></c:pt><c:pt idx="1574"><c:v>-0.827312171459198</c:v></c:pt><c:pt idx="1575"><c:v>-0.82919263839721602</c:v></c:pt><c:pt idx="1576"><c:v>-0.83329391479492099</c:v></c:pt><c:pt idx="1577"><c:v>-0.82788199186324996</c:v></c:pt><c:pt idx="1578"><c:v>-0.827506303787231</c:v></c:pt><c:pt idx="1579"><c:v>-0.82550209760665805</c:v></c:pt><c:pt idx="1580"><c:v>-0.83017110824584905</c:v></c:pt><c:pt idx="1581"><c:v>-0.83064526319503695</c:v></c:pt><c:pt idx="1582"><c:v>-0.82662242650985696</c:v></c:pt><c:pt idx="1583"><c:v>-0.82848709821701005</c:v></c:pt><c:pt idx="1584"><c:v>-0.82785969972610396</c:v></c:pt><c:pt idx="1585"><c:v>-0.82938665151596003</c:v></c:pt><c:pt idx="1586"><c:v>-0.82895857095718295</c:v></c:pt><c:pt idx="1587"><c:v>-0.82297700643539395</c:v></c:pt><c:pt idx="1588"><c:v>-0.83058482408523504</c:v></c:pt><c:pt idx="1589"><c:v>-0.82803326845169001</c:v></c:pt><c:pt idx="1590"><c:v>-0.82684177160262995</c:v></c:pt><c:pt idx="1591"><c:v>-0.82449799776077204</c:v></c:pt><c:pt idx="1592"><c:v>-0.82450157403945901</c:v></c:pt><c:pt idx="1593"><c:v>-0.83681029081344604</c:v></c:pt><c:pt idx="1594"><c:v>-0.82965189218521096</c:v></c:pt><c:pt idx="1595"><c:v>-0.82953691482543901</c:v></c:pt><c:pt idx="1596"><c:v>-0.827983617782592</c:v></c:pt><c:pt idx="1597"><c:v>-0.828077852725982</c:v></c:pt><c:pt idx="1598"><c:v>-0.82893413305282504</c:v></c:pt><c:pt idx="1599"><c:v>-0.83190435171127297</c:v></c:pt><c:pt idx="1600"><c:v>-0.82637739181518499</c:v></c:pt><c:pt idx="1601"><c:v>-0.82905054092407204</c:v></c:pt><c:pt idx="1602"><c:v>-0.82858604192733698</c:v></c:pt><c:pt idx="1603"><c:v>-0.82820969820022505</c:v></c:pt><c:pt idx="1604"><c:v>-0.82606244087219205</c:v></c:pt><c:pt idx="1605"><c:v>-0.82647031545639005</c:v></c:pt><c:pt idx="1606"><c:v>-0.83082193136215199</c:v></c:pt><c:pt idx="1607"><c:v>-0.82832318544387795</c:v></c:pt><c:pt idx="1608"><c:v>-0.83019137382507302</c:v></c:pt><c:pt idx="1609"><c:v>-0.82468646764755205</c:v></c:pt><c:pt idx="1610"><c:v>-0.82675218582153298</c:v></c:pt><c:pt idx="1611"><c:v>-0.830205738544464</c:v></c:pt><c:pt idx="1612"><c:v>-0.82837653160095204</c:v></c:pt><c:pt idx="1613"><c:v>-0.83050352334976196</c:v></c:pt><c:pt idx="1614"><c:v>-0.83095079660415605</c:v></c:pt><c:pt idx="1615"><c:v>-0.83084774017333896</c:v></c:pt><c:pt idx="1616"><c:v>-0.82930642366409302</c:v></c:pt><c:pt idx="1617"><c:v>-0.82746356725692705</c:v></c:pt><c:pt idx="1618"><c:v>-0.82788252830505304</c:v></c:pt><c:pt idx="1619"><c:v>-0.83251553773880005</c:v></c:pt><c:pt idx="1620"><c:v>-0.82703781127929599</c:v></c:pt><c:pt idx="1621"><c:v>-0.82897162437438898</c:v></c:pt><c:pt idx="1622"><c:v>-0.83186095952987604</c:v></c:pt><c:pt idx="1623"><c:v>-0.83102446794509799</c:v></c:pt><c:pt idx="1624"><c:v>-0.82568937540054299</c:v></c:pt><c:pt idx="1625"><c:v>-0.82872194051742498</c:v></c:pt><c:pt idx="1626"><c:v>-0.83069056272506703</c:v></c:pt><c:pt idx="1627"><c:v>-0.83254933357238703</c:v></c:pt><c:pt idx="1628"><c:v>-0.82653164863586404</c:v></c:pt><c:pt idx="1629"><c:v>-0.83108776807785001</c:v></c:pt><c:pt idx="1630"><c:v>-0.82514852285385099</c:v></c:pt><c:pt idx="1631"><c:v>-0.82890707254409701</c:v></c:pt><c:pt idx="1632"><c:v>-0.82754278182983398</c:v></c:pt><c:pt idx="1633"><c:v>-0.82528060674667303</c:v></c:pt><c:pt idx="1634"><c:v>-0.83239406347274703</c:v></c:pt><c:pt idx="1635"><c:v>-0.83150911331176702</c:v></c:pt><c:pt idx="1636"><c:v>-0.830891072750091</c:v></c:pt><c:pt idx="1637"><c:v>-0.82998776435851995</c:v></c:pt><c:pt idx="1638"><c:v>-0.82920366525650002</c:v></c:pt><c:pt idx="1639"><c:v>-0.83045792579650801</c:v></c:pt><c:pt idx="1640"><c:v>-0.82805377244949296</c:v></c:pt><c:pt idx="1641"><c:v>-0.82901901006698597</c:v></c:pt><c:pt idx="1642"><c:v>-0.82976984977722101</c:v></c:pt><c:pt idx="1643"><c:v>-0.83192944526672297</c:v></c:pt><c:pt idx="1644"><c:v>-0.83016377687454201</c:v></c:pt><c:pt idx="1645"><c:v>-0.82622390985488803</c:v></c:pt><c:pt idx="1646"><c:v>-0.82966375350952104</c:v></c:pt><c:pt idx="1647"><c:v>-0.82813477516174305</c:v></c:pt><c:pt idx="1648"><c:v>-0.82972329854965199</c:v></c:pt><c:pt idx="1649"><c:v>-0.82737493515014604</c:v></c:pt><c:pt idx="1650"><c:v>-0.82789629697799605</c:v></c:pt><c:pt idx="1651"><c:v>-0.82971930503845204</c:v></c:pt><c:pt idx="1652"><c:v>-0.83045434951782204</c:v></c:pt><c:pt idx="1653"><c:v>-0.83299827575683505</c:v></c:pt><c:pt idx="1654"><c:v>-0.83037978410720803</c:v></c:pt><c:pt idx="1655"><c:v>-0.83010619878768899</c:v></c:pt><c:pt idx="1656"><c:v>-0.82764548063278198</c:v></c:pt><c:pt idx="1657"><c:v>-0.82698529958724898</c:v></c:pt><c:pt idx="1658"><c:v>-0.82832056283950795</c:v></c:pt><c:pt idx="1659"><c:v>-0.82773351669311501</c:v></c:pt><c:pt idx="1660"><c:v>-0.83377808332443204</c:v></c:pt><c:pt idx="1661"><c:v>-0.83406358957290605</c:v></c:pt><c:pt idx="1662"><c:v>-0.82684206962585405</c:v></c:pt><c:pt idx="1663"><c:v>-0.82812315225601196</c:v></c:pt><c:pt idx="1664"><c:v>-0.82906407117843595</c:v></c:pt><c:pt idx="1665"><c:v>-0.82963490486144997</c:v></c:pt><c:pt idx="1666"><c:v>-0.83203005790710405</c:v></c:pt><c:pt idx="1667"><c:v>-0.82883685827255205</c:v></c:pt><c:pt idx="1668"><c:v>-0.83282047510147095</c:v></c:pt><c:pt idx="1669"><c:v>-0.82668298482894897</c:v></c:pt><c:pt idx="1670"><c:v>-0.82985812425613403</c:v></c:pt><c:pt idx="1671"><c:v>-0.82785528898239102</c:v></c:pt><c:pt idx="1672"><c:v>-0.82955509424209595</c:v></c:pt><c:pt idx="1673"><c:v>-0.82644557952880804</c:v></c:pt><c:pt idx="1674"><c:v>-0.82785505056381203</c:v></c:pt><c:pt idx="1675"><c:v>-0.82437515258788996</c:v></c:pt><c:pt idx="1676"><c:v>-0.83158779144287098</c:v></c:pt><c:pt idx="1677"><c:v>-0.82788616418838501</c:v></c:pt><c:pt idx="1678"><c:v>-0.82525688409805298</c:v></c:pt><c:pt idx="1679"><c:v>-0.83105278015136697</c:v></c:pt><c:pt idx="1680"><c:v>-0.82847565412521296</c:v></c:pt><c:pt idx="1681"><c:v>-0.83151739835739102</c:v></c:pt><c:pt idx="1682"><c:v>-0.83163803815841597</c:v></c:pt><c:pt idx="1683"><c:v>-0.83049410581588701</c:v></c:pt><c:pt idx="1684"><c:v>-0.82840222120285001</c:v></c:pt><c:pt idx="1685"><c:v>-0.83038097620010298</c:v></c:pt><c:pt idx="1686"><c:v>-0.83075314760208097</c:v></c:pt><c:pt idx="1687"><c:v>-0.82917445898055997</c:v></c:pt><c:pt idx="1688"><c:v>-0.82863068580627397</c:v></c:pt><c:pt idx="1689"><c:v>-0.82987666130065896</c:v></c:pt><c:pt idx="1690"><c:v>-0.83014339208602905</c:v></c:pt><c:pt idx="1691"><c:v>-0.82485860586166304</c:v></c:pt><c:pt idx="1692"><c:v>-0.83264249563217096</c:v></c:pt><c:pt idx="1693"><c:v>-0.83297246694564797</c:v></c:pt><c:pt idx="1694"><c:v>-0.825275838375091</c:v></c:pt><c:pt idx="1695"><c:v>-0.83182287216186501</c:v></c:pt><c:pt idx="1696"><c:v>-0.83242994546890203</c:v></c:pt><c:pt idx="1697"><c:v>-0.82672375440597501</c:v></c:pt><c:pt idx="1698"><c:v>-0.829406678676605</c:v></c:pt><c:pt idx="1699"><c:v>-0.83048766851425104</c:v></c:pt><c:pt idx="1700"><c:v>-0.82886934280395497</c:v></c:pt><c:pt idx="1701"><c:v>-0.82835149765014604</c:v></c:pt><c:pt idx="1702"><c:v>-0.82941031455993597</c:v></c:pt><c:pt idx="1703"><c:v>-0.82877439260482699</c:v></c:pt><c:pt idx="1704"><c:v>-0.83066463470458896</c:v></c:pt><c:pt idx="1705"><c:v>-0.83028268814086903</c:v></c:pt><c:pt idx="1706"><c:v>-0.83152264356613104</c:v></c:pt><c:pt idx="1707"><c:v>-0.82555812597274703</c:v></c:pt><c:pt idx="1708"><c:v>-0.82795095443725497</c:v></c:pt><c:pt idx="1709"><c:v>-0.82689946889877297</c:v></c:pt><c:pt idx="1710"><c:v>-0.83170318603515603</c:v></c:pt><c:pt idx="1711"><c:v>-0.82862108945846502</c:v></c:pt><c:pt idx="1712"><c:v>-0.83196932077407804</c:v></c:pt><c:pt idx="1713"><c:v>-0.829048931598663</c:v></c:pt><c:pt idx="1714"><c:v>-0.82725232839584295</c:v></c:pt><c:pt idx="1715"><c:v>-0.83126777410507202</c:v></c:pt><c:pt idx="1716"><c:v>-0.82476639747619596</c:v></c:pt><c:pt idx="1717"><c:v>-0.83022665977478005</c:v></c:pt><c:pt idx="1718"><c:v>-0.82821220159530595</c:v></c:pt><c:pt idx="1719"><c:v>-0.82941436767578103</c:v></c:pt><c:pt idx="1720"><c:v>-0.82647770643234197</c:v></c:pt><c:pt idx="1721"><c:v>-0.83299082517623901</c:v></c:pt><c:pt idx="1722"><c:v>-0.82641577720642001</c:v></c:pt><c:pt idx="1723"><c:v>-0.82962995767593295</c:v></c:pt><c:pt idx="1724"><c:v>-0.82833617925643899</c:v></c:pt><c:pt idx="1725"><c:v>-0.82977765798568703</c:v></c:pt><c:pt idx="1726"><c:v>-0.82834059000015203</c:v></c:pt><c:pt idx="1727"><c:v>-0.831088066101074</c:v></c:pt><c:pt idx="1728"><c:v>-0.83163028955459595</c:v></c:pt><c:pt idx="1729"><c:v>-0.82820600271224898</c:v></c:pt><c:pt idx="1730"><c:v>-0.82512378692626898</c:v></c:pt><c:pt idx="1731"><c:v>-0.82818514108657804</c:v></c:pt><c:pt idx="1732"><c:v>-0.83103895187377896</c:v></c:pt><c:pt idx="1733"><c:v>-0.82771402597427302</c:v></c:pt><c:pt idx="1734"><c:v>-0.82897859811782804</c:v></c:pt><c:pt idx="1735"><c:v>-0.82848900556564298</c:v></c:pt><c:pt idx="1736"><c:v>-0.83106154203414895</c:v></c:pt><c:pt idx="1737"><c:v>-0.83428239822387695</c:v></c:pt><c:pt idx="1738"><c:v>-0.82610768079757602</c:v></c:pt><c:pt idx="1739"><c:v>-0.83185011148452703</c:v></c:pt><c:pt idx="1740"><c:v>-0.82705754041671697</c:v></c:pt><c:pt idx="1741"><c:v>-0.82976150512695301</c:v></c:pt><c:pt idx="1742"><c:v>-0.82934647798538197</c:v></c:pt><c:pt idx="1743"><c:v>-0.82781410217285101</c:v></c:pt><c:pt idx="1744"><c:v>-0.82616257667541504</c:v></c:pt><c:pt idx="1745"><c:v>-0.828749239444732</c:v></c:pt><c:pt idx="1746"><c:v>-0.82805442810058505</c:v></c:pt><c:pt idx="1747"><c:v>-0.83020162582397405</c:v></c:pt><c:pt idx="1748"><c:v>-0.83032268285751298</c:v></c:pt><c:pt idx="1749"><c:v>-0.82957297563552801</c:v></c:pt><c:pt idx="1750"><c:v>-0.82895117998123102</c:v></c:pt><c:pt idx="1751"><c:v>-0.82961082458496005</c:v></c:pt><c:pt idx="1752"><c:v>-0.82945841550827004</c:v></c:pt><c:pt idx="1753"><c:v>-0.82836264371871904</c:v></c:pt><c:pt idx="1754"><c:v>-0.82923555374145497</c:v></c:pt><c:pt idx="1755"><c:v>-0.83149003982543901</c:v></c:pt><c:pt idx="1756"><c:v>-0.82955461740493697</c:v></c:pt><c:pt idx="1757"><c:v>-0.83110409975051802</c:v></c:pt><c:pt idx="1758"><c:v>-0.82829719781875599</c:v></c:pt><c:pt idx="1759"><c:v>-0.832724750041961</c:v></c:pt><c:pt idx="1760"><c:v>-0.83289098739624001</c:v></c:pt><c:pt idx="1761"><c:v>-0.83168774843215898</c:v></c:pt><c:pt idx="1762"><c:v>-0.83102363348007202</c:v></c:pt><c:pt idx="1763"><c:v>-0.827306687831878</c:v></c:pt><c:pt idx="1764"><c:v>-0.82892942428588801</c:v></c:pt><c:pt idx="1765"><c:v>-0.82987052202224698</c:v></c:pt><c:pt idx="1766"><c:v>-0.82845932245254505</c:v></c:pt><c:pt idx="1767"><c:v>-0.83105117082595803</c:v></c:pt><c:pt idx="1768"><c:v>-0.83074849843978804</c:v></c:pt><c:pt idx="1769"><c:v>-0.83040899038314797</c:v></c:pt><c:pt idx="1770"><c:v>-0.82917398214340199</c:v></c:pt><c:pt idx="1771"><c:v>-0.82980960607528598</c:v></c:pt><c:pt idx="1772"><c:v>-0.82991105318069402</c:v></c:pt><c:pt idx="1773"><c:v>-0.83020520210266102</c:v></c:pt><c:pt idx="1774"><c:v>-0.83149439096450795</c:v></c:pt><c:pt idx="1775"><c:v>-0.82642751932144098</c:v></c:pt><c:pt idx="1776"><c:v>-0.82649874687194802</c:v></c:pt><c:pt idx="1777"><c:v>-0.83080267906188898</c:v></c:pt><c:pt idx="1778"><c:v>-0.83282470703125</c:v></c:pt><c:pt idx="1779"><c:v>-0.830707788467407</c:v></c:pt><c:pt idx="1780"><c:v>-0.83000260591506902</c:v></c:pt><c:pt idx="1781"><c:v>-0.82796436548232999</c:v></c:pt><c:pt idx="1782"><c:v>-0.82815504074096602</c:v></c:pt><c:pt idx="1783"><c:v>-0.82834577560424805</c:v></c:pt><c:pt idx="1784"><c:v>-0.82834035158157304</c:v></c:pt><c:pt idx="1785"><c:v>-0.83005899190902699</c:v></c:pt><c:pt idx="1786"><c:v>-0.83440905809402399</c:v></c:pt><c:pt idx="1787"><c:v>-0.82758647203445401</c:v></c:pt><c:pt idx="1788"><c:v>-0.83028870820999101</c:v></c:pt><c:pt idx="1789"><c:v>-0.83006215095519997</c:v></c:pt><c:pt idx="1790"><c:v>-0.826654732227325</c:v></c:pt><c:pt idx="1791"><c:v>-0.82628202438354403</c:v></c:pt><c:pt idx="1792"><c:v>-0.83287662267684903</c:v></c:pt><c:pt idx="1793"><c:v>-0.83444404602050704</c:v></c:pt><c:pt idx="1794"><c:v>-0.82918959856033303</c:v></c:pt><c:pt idx="1795"><c:v>-0.83031463623046797</c:v></c:pt><c:pt idx="1796"><c:v>-0.83037471771240201</c:v></c:pt><c:pt idx="1797"><c:v>-0.82850378751754705</c:v></c:pt><c:pt idx="1798"><c:v>-0.82723045349121005</c:v></c:pt><c:pt idx="1799"><c:v>-0.82376009225845304</c:v></c:pt><c:pt idx="1800"><c:v>-0.82952141761779696</c:v></c:pt><c:pt idx="1801"><c:v>-0.82768177986144997</c:v></c:pt><c:pt idx="1802"><c:v>-0.82876914739608698</c:v></c:pt><c:pt idx="1803"><c:v>-0.82862329483032204</c:v></c:pt><c:pt idx="1804"><c:v>-0.83141154050827004</c:v></c:pt><c:pt idx="1805"><c:v>-0.82622337341308505</c:v></c:pt><c:pt idx="1806"><c:v>-0.82907485961913996</c:v></c:pt><c:pt idx="1807"><c:v>-0.82786816358566195</c:v></c:pt><c:pt idx="1808"><c:v>-0.82737714052200295</c:v></c:pt><c:pt idx="1809"><c:v>-0.82953184843063299</c:v></c:pt><c:pt idx="1810"><c:v>-0.82731127738952603</c:v></c:pt><c:pt idx="1811"><c:v>-0.82857567071914595</c:v></c:pt><c:pt idx="1812"><c:v>-0.83001399040222101</c:v></c:pt><c:pt idx="1813"><c:v>-0.82940196990966797</c:v></c:pt><c:pt idx="1814"><c:v>-0.829487264156341</c:v></c:pt><c:pt idx="1815"><c:v>-0.83334976434707597</c:v></c:pt><c:pt idx="1816"><c:v>-0.83303052186965898</c:v></c:pt><c:pt idx="1817"><c:v>-0.83078861236572199</c:v></c:pt><c:pt idx="1818"><c:v>-0.82938641309738104</c:v></c:pt><c:pt idx="1819"><c:v>-0.83150213956832797</c:v></c:pt><c:pt idx="1820"><c:v>-0.83073592185974099</c:v></c:pt><c:pt idx="1821"><c:v>-0.83310413360595703</c:v></c:pt><c:pt idx="1822"><c:v>-0.82776451110839799</c:v></c:pt><c:pt idx="1823"><c:v>-0.82683247327804499</c:v></c:pt><c:pt idx="1824"><c:v>-0.83135694265365601</c:v></c:pt><c:pt idx="1825"><c:v>-0.82768195867538397</c:v></c:pt><c:pt idx="1826"><c:v>-0.82904982566833496</c:v></c:pt><c:pt idx="1827"><c:v>-0.82799214124679499</c:v></c:pt><c:pt idx="1828"><c:v>-0.82948917150497403</c:v></c:pt><c:pt idx="1829"><c:v>-0.82826143503188998</c:v></c:pt><c:pt idx="1830"><c:v>-0.83329987525939897</c:v></c:pt><c:pt idx="1831"><c:v>-0.82842850685119596</c:v></c:pt><c:pt idx="1832"><c:v>-0.82985645532607999</c:v></c:pt><c:pt idx="1833"><c:v>-0.82847100496292103</c:v></c:pt><c:pt idx="1834"><c:v>-0.82721757888793901</c:v></c:pt><c:pt idx="1835"><c:v>-0.82589370012283303</c:v></c:pt><c:pt idx="1836"><c:v>-0.83061176538467396</c:v></c:pt><c:pt idx="1837"><c:v>-0.83071130514144897</c:v></c:pt><c:pt idx="1838"><c:v>-0.829675912857055</c:v></c:pt><c:pt idx="1839"><c:v>-0.82977789640426602</c:v></c:pt><c:pt idx="1840"><c:v>-0.82789945602416903</c:v></c:pt><c:pt idx="1841"><c:v>-0.82720535993576005</c:v></c:pt><c:pt idx="1842"><c:v>-0.83402228355407704</c:v></c:pt><c:pt idx="1843"><c:v>-0.82892084121704102</c:v></c:pt><c:pt idx="1844"><c:v>-0.83105355501174905</c:v></c:pt><c:pt idx="1845"><c:v>-0.82918244600295998</c:v></c:pt><c:pt idx="1846"><c:v>-0.82781606912612904</c:v></c:pt><c:pt idx="1847"><c:v>-0.82944393157958896</c:v></c:pt><c:pt idx="1848"><c:v>-0.83543771505355802</c:v></c:pt><c:pt idx="1849"><c:v>-0.83420342206954901</c:v></c:pt><c:pt idx="1850"><c:v>-0.82559722661972001</c:v></c:pt><c:pt idx="1851"><c:v>-0.83247900009155196</c:v></c:pt><c:pt idx="1852"><c:v>-0.82969123125076205</c:v></c:pt><c:pt idx="1853"><c:v>-0.83062297105789096</c:v></c:pt><c:pt idx="1854"><c:v>-0.83028012514114302</c:v></c:pt><c:pt idx="1855"><c:v>-0.83222097158431996</c:v></c:pt><c:pt idx="1856"><c:v>-0.83030968904495195</c:v></c:pt><c:pt idx="1857"><c:v>-0.82691383361816395</c:v></c:pt><c:pt idx="1858"><c:v>-0.83178788423538197</c:v></c:pt><c:pt idx="1859"><c:v>-0.83658617734909002</c:v></c:pt><c:pt idx="1860"><c:v>-0.83308523893356301</c:v></c:pt><c:pt idx="1861"><c:v>-0.83054828643798795</c:v></c:pt><c:pt idx="1862"><c:v>-0.83096557855606001</c:v></c:pt><c:pt idx="1863"><c:v>-0.830186426639556</c:v></c:pt><c:pt idx="1864"><c:v>-0.83102601766586304</c:v></c:pt><c:pt idx="1865"><c:v>-0.83201092481613104</c:v></c:pt><c:pt idx="1866"><c:v>-0.83049720525741499</c:v></c:pt><c:pt idx="1867"><c:v>-0.828591167926788</c:v></c:pt><c:pt idx="1868"><c:v>-0.82667803764343195</c:v></c:pt><c:pt idx="1869"><c:v>-0.82732492685317904</c:v></c:pt><c:pt idx="1870"><c:v>-0.82923144102096502</c:v></c:pt><c:pt idx="1871"><c:v>-0.82938843965530396</c:v></c:pt><c:pt idx="1872"><c:v>-0.82934117317199696</c:v></c:pt><c:pt idx="1873"><c:v>-0.83224231004714899</c:v></c:pt><c:pt idx="1874"><c:v>-0.83164978027343694</c:v></c:pt><c:pt idx="1875"><c:v>-0.82914465665817205</c:v></c:pt><c:pt idx="1876"><c:v>-0.82761675119400002</c:v></c:pt><c:pt idx="1877"><c:v>-0.82870048284530595</c:v></c:pt><c:pt idx="1878"><c:v>-0.82761853933334295</c:v></c:pt><c:pt idx="1879"><c:v>-0.83193898200988703</c:v></c:pt><c:pt idx="1880"><c:v>-0.83240407705306996</c:v></c:pt><c:pt idx="1881"><c:v>-0.83341616392135598</c:v></c:pt><c:pt idx="1882"><c:v>-0.82910060882568304</c:v></c:pt><c:pt idx="1883"><c:v>-0.83297115564346302</c:v></c:pt><c:pt idx="1884"><c:v>-0.82950478792190496</c:v></c:pt><c:pt idx="1885"><c:v>-0.82847380638122503</c:v></c:pt><c:pt idx="1886"><c:v>-0.829292953014373</c:v></c:pt><c:pt idx="1887"><c:v>-0.83017510175704901</c:v></c:pt><c:pt idx="1888"><c:v>-0.82845014333724898</c:v></c:pt><c:pt idx="1889"><c:v>-0.83231645822525002</c:v></c:pt><c:pt idx="1890"><c:v>-0.83503216505050604</c:v></c:pt><c:pt idx="1891"><c:v>-0.82899731397628695</c:v></c:pt><c:pt idx="1892"><c:v>-0.82925325632095304</c:v></c:pt><c:pt idx="1893"><c:v>-0.83067530393600397</c:v></c:pt><c:pt idx="1894"><c:v>-0.82909923791885298</c:v></c:pt><c:pt idx="1895"><c:v>-0.83066868782043402</c:v></c:pt><c:pt idx="1896"><c:v>-0.83091783523559504</c:v></c:pt><c:pt idx="1897"><c:v>-0.83083909749984697</c:v></c:pt><c:pt idx="1898"><c:v>-0.83195447921752896</c:v></c:pt><c:pt idx="1899"><c:v>-0.83059889078140203</c:v></c:pt><c:pt idx="1900"><c:v>-0.83307123184204102</c:v></c:pt><c:pt idx="1901"><c:v>-0.83159542083740201</c:v></c:pt><c:pt idx="1902"><c:v>-0.83185029029846103</c:v></c:pt><c:pt idx="1903"><c:v>-0.83071869611740101</c:v></c:pt><c:pt idx="1904"><c:v>-0.82683974504470803</c:v></c:pt><c:pt idx="1905"><c:v>-0.82733821868896396</c:v></c:pt><c:pt idx="1906"><c:v>-0.82987070083618097</c:v></c:pt><c:pt idx="1907"><c:v>-0.83004587888717596</c:v></c:pt><c:pt idx="1908"><c:v>-0.83223122358322099</c:v></c:pt><c:pt idx="1909"><c:v>-0.82943373918533303</c:v></c:pt><c:pt idx="1910"><c:v>-0.82953947782516402</c:v></c:pt><c:pt idx="1911"><c:v>-0.82923364639282204</c:v></c:pt><c:pt idx="1912"><c:v>-0.83126109838485696</c:v></c:pt><c:pt idx="1913"><c:v>-0.82963365316390902</c:v></c:pt><c:pt idx="1914"><c:v>-0.83095246553420998</c:v></c:pt><c:pt idx="1915"><c:v>-0.83050322532653797</c:v></c:pt><c:pt idx="1916"><c:v>-0.82788592576980502</c:v></c:pt><c:pt idx="1917"><c:v>-0.83137112855911199</c:v></c:pt><c:pt idx="1918"><c:v>-0.83124929666519098</c:v></c:pt><c:pt idx="1919"><c:v>-0.83216863870620705</c:v></c:pt><c:pt idx="1920"><c:v>-0.83170628547668402</c:v></c:pt><c:pt idx="1921"><c:v>-0.83072876930236805</c:v></c:pt><c:pt idx="1922"><c:v>-0.82838934659957797</c:v></c:pt><c:pt idx="1923"><c:v>-0.82707566022872903</c:v></c:pt><c:pt idx="1924"><c:v>-0.83130121231079102</c:v></c:pt><c:pt idx="1925"><c:v>-0.82801061868667603</c:v></c:pt><c:pt idx="1926"><c:v>-0.83149069547653198</c:v></c:pt><c:pt idx="1927"><c:v>-0.83055138587951605</c:v></c:pt><c:pt idx="1928"><c:v>-0.82993870973587003</c:v></c:pt><c:pt idx="1929"><c:v>-0.82937282323837203</c:v></c:pt><c:pt idx="1930"><c:v>-0.82851094007491999</c:v></c:pt><c:pt idx="1931"><c:v>-0.831692695617675</c:v></c:pt><c:pt idx="1932"><c:v>-0.83233642578125</c:v></c:pt><c:pt idx="1933"><c:v>-0.83241868019104004</c:v></c:pt><c:pt idx="1934"><c:v>-0.825986087322235</c:v></c:pt><c:pt idx="1935"><c:v>-0.82792860269546498</c:v></c:pt><c:pt idx="1936"><c:v>-0.82827538251876798</c:v></c:pt><c:pt idx="1937"><c:v>-0.83379501104354803</c:v></c:pt><c:pt idx="1938"><c:v>-0.82958072423934903</c:v></c:pt><c:pt idx="1939"><c:v>-0.83071190118789595</c:v></c:pt><c:pt idx="1940"><c:v>-0.83091783523559504</c:v></c:pt><c:pt idx="1941"><c:v>-0.82814693450927701</c:v></c:pt><c:pt idx="1942"><c:v>-0.83219677209854104</c:v></c:pt><c:pt idx="1943"><c:v>-0.83137130737304599</c:v></c:pt><c:pt idx="1944"><c:v>-0.83420830965042103</c:v></c:pt><c:pt idx="1945"><c:v>-0.83041316270828203</c:v></c:pt><c:pt idx="1946"><c:v>-0.83235889673232999</c:v></c:pt><c:pt idx="1947"><c:v>-0.83159869909286499</c:v></c:pt><c:pt idx="1948"><c:v>-0.83212536573410001</c:v></c:pt><c:pt idx="1949"><c:v>-0.82956653833389205</c:v></c:pt><c:pt idx="1950"><c:v>-0.83254051208496005</c:v></c:pt><c:pt idx="1951"><c:v>-0.82744884490966797</c:v></c:pt><c:pt idx="1952"><c:v>-0.82760566473007202</c:v></c:pt><c:pt idx="1953"><c:v>-0.83655810356140103</c:v></c:pt><c:pt idx="1954"><c:v>-0.82890039682388295</c:v></c:pt><c:pt idx="1955"><c:v>-0.83193570375442505</c:v></c:pt><c:pt idx="1956"><c:v>-0.82918977737426702</c:v></c:pt><c:pt idx="1957"><c:v>-0.83119326829910201</c:v></c:pt><c:pt idx="1958"><c:v>-0.83232921361923196</c:v></c:pt><c:pt idx="1959"><c:v>-0.83054953813552801</c:v></c:pt><c:pt idx="1960"><c:v>-0.83193039894104004</c:v></c:pt><c:pt idx="1961"><c:v>-0.82854676246643</c:v></c:pt><c:pt idx="1962"><c:v>-0.82996129989624001</c:v></c:pt><c:pt idx="1963"><c:v>-0.83371299505233698</c:v></c:pt><c:pt idx="1964"><c:v>-0.83039408922195401</c:v></c:pt><c:pt idx="1965"><c:v>-0.83218353986740101</c:v></c:pt><c:pt idx="1966"><c:v>-0.83234399557113603</c:v></c:pt><c:pt idx="1967"><c:v>-0.829151391983032</c:v></c:pt><c:pt idx="1968"><c:v>-0.83401089906692505</c:v></c:pt><c:pt idx="1969"><c:v>-0.82894080877303999</c:v></c:pt><c:pt idx="1970"><c:v>-0.83176279067993097</c:v></c:pt><c:pt idx="1971"><c:v>-0.83331876993179299</c:v></c:pt><c:pt idx="1972"><c:v>-0.83161860704421997</c:v></c:pt><c:pt idx="1973"><c:v>-0.83313888311386097</c:v></c:pt><c:pt idx="1974"><c:v>-0.82578444480895996</c:v></c:pt><c:pt idx="1975"><c:v>-0.83058959245681696</c:v></c:pt><c:pt idx="1976"><c:v>-0.83163911104202204</c:v></c:pt><c:pt idx="1977"><c:v>-0.82678914070129395</c:v></c:pt><c:pt idx="1978"><c:v>-0.83186334371566695</c:v></c:pt><c:pt idx="1979"><c:v>-0.83599519729614202</c:v></c:pt><c:pt idx="1980"><c:v>-0.827101171016693</c:v></c:pt><c:pt idx="1981"><c:v>-0.82877540588378895</c:v></c:pt><c:pt idx="1982"><c:v>-0.83129531145095803</c:v></c:pt><c:pt idx="1983"><c:v>-0.83506649732589699</c:v></c:pt><c:pt idx="1984"><c:v>-0.83508712053298895</c:v></c:pt><c:pt idx="1985"><c:v>-0.82865786552429199</c:v></c:pt><c:pt idx="1986"><c:v>-0.82898050546646096</c:v></c:pt><c:pt idx="1987"><c:v>-0.82824462652206399</c:v></c:pt><c:pt idx="1988"><c:v>-0.83371871709823597</c:v></c:pt><c:pt idx="1989"><c:v>-0.83015531301498402</c:v></c:pt><c:pt idx="1990"><c:v>-0.82675772905349698</c:v></c:pt><c:pt idx="1991"><c:v>-0.83260679244995095</c:v></c:pt><c:pt idx="1992"><c:v>-0.82984614372253396</c:v></c:pt><c:pt idx="1993"><c:v>-0.82661801576614302</c:v></c:pt><c:pt idx="1994"><c:v>-0.82748216390609697</c:v></c:pt><c:pt idx="1995"><c:v>-0.82965523004531805</c:v></c:pt><c:pt idx="1996"><c:v>-0.82893031835555997</c:v></c:pt><c:pt idx="1997"><c:v>-0.82862812280654896</c:v></c:pt><c:pt idx="1998"><c:v>-0.82818031311035101</c:v></c:pt><c:pt idx="1999"><c:v>-0.82755255699157704</c:v></c:pt></c:numCache></c:numRef></c:val><c:smooth val="0"/><c:extLst><c:ext uri="{C3380CC4-5D6E-409C-BE32-E72D297353CC}" xmlns:c16="http://schemas.microsoft.com/office/drawing/2014/chart"><c16:uniqueId val="{00000000-55DB-4AC9-91B9-8CD97E01F9A3}"/></c:ext></c:extLst></c:ser><c:ser><c:idx val="1"/><c:order val="1"/><c:tx><c:strRef><c:f>'wandb_export_2024-04-17T14_07_3'!$C$1</c:f><c:strCache><c:ptCount val="1"/><c:pt idx="0"><c:v>MRF Scan First Singular Volume</c:v></c:pt></c:strCache></c:strRef></c:tx><c:spPr><a:ln w="28575" cap="rnd"><a:solidFill><a:schemeClr val="accent2"/></a:solidFill><a:round/></a:ln><a:effectLst/></c:spPr><c:marker><c:symbol val="none"/></c:marker><c:cat><c:numRef><c:f>'wandb_export_2024-04-17T14_07_3'!$A$2:$A$2001</c:f><c:numCache><c:formatCode>General</c:formatCode><c:ptCount val="2000"/><c:pt idx="0"><c:v>0</c:v></c:pt><c:pt idx="1"><c:v>1</c:v></c:pt><c:pt idx="2"><c:v>2</c:v></c:pt><c:pt idx="3"><c:v>3</c:v></c:pt><c:pt idx="4"><c:v>4</c:v></c:pt><c:pt idx="5"><c:v>5</c:v></c:pt><c:pt idx="6"><c:v>6</c:v></c:pt><c:pt idx="7"><c:v>7</c:v></c:pt><c:pt idx="8"><c:v>8</c:v></c:pt><c:pt idx="9"><c:v>9</c:v></c:pt><c:pt idx="10"><c:v>10</c:v></c:pt><c:pt idx="11"><c:v>11</c:v></c:pt><c:pt idx="12"><c:v>12</c:v></c:pt><c:pt idx="13"><c:v>13</c:v></c:pt><c:pt idx="14"><c:v>14</c:v></c:pt><c:pt idx="15"><c:v>15</c:v></c:pt><c:pt idx="16"><c:v>16</c:v></c:pt><c:pt idx="17"><c:v>17</c:v></c:pt><c:pt idx="18"><c:v>18</c:v></c:pt><c:pt idx="19"><c:v>19</c:v></c:pt><c:pt idx="20"><c:v>20</c:v></c:pt><c:pt idx="21"><c:v>21</c:v></c:pt><c:pt idx="22"><c:v>22</c:v></c:pt><c:pt idx="23"><c:v>23</c:v></c:pt><c:pt idx="24"><c:v>24</c:v></c:pt><c:pt idx="25"><c:v>25</c:v></c:pt><c:pt idx="26"><c:v>26</c:v></c:pt><c:pt idx="27"><c:v>27</c:v></c:pt><c:pt idx="28"><c:v>28</c:v></c:pt><c:pt idx="29"><c:v>29</c:v></c:pt><c:pt idx="30"><c:v>30</c:v></c:pt><c:pt idx="31"><c:v>31</c:v></c:pt><c:pt idx="32"><c:v>32</c:v></c:pt><c:pt idx="33"><c:v>33</c:v></c:pt><c:pt idx="34"><c:v>34</c:v></c:pt><c:pt idx="35"><c:v>35</c:v></c:pt><c:pt idx="36"><c:v>36</c:v></c:pt><c:pt idx="37"><c:v>37</c:v></c:pt><c:pt idx="38"><c:v>38</c:v></c:pt><c:pt idx="39"><c:v>39</c:v></c:pt><c:pt idx="40"><c:v>40</c:v></c:pt><c:pt idx="41"><c:v>41</c:v></c:pt><c:pt idx="42"><c:v>42</c:v></c:pt><c:pt idx="43"><c:v>43</c:v></c:pt><c:pt idx="44"><c:v>44</c:v></c:pt><c:pt idx="45"><c:v>45</c:v></c:pt><c:pt idx="46"><c:v>46</c:v></c:pt><c:pt idx="47"><c:v>47</c:v></c:pt><c:pt idx="48"><c:v>48</c:v></c:pt><c:pt idx="49"><c:v>49</c:v></c:pt><c:pt idx="50"><c:v>50</c:v></c:pt><c:pt idx="51"><c:v>51</c:v></c:pt><c:pt idx="52"><c:v>52</c:v></c:pt><c:pt idx="53"><c:v>53</c:v></c:pt><c:pt idx="54"><c:v>54</c:v></c:pt><c:pt idx="55"><c:v>55</c:v></c:pt><c:pt idx="56"><c:v>56</c:v></c:pt><c:pt idx="57"><c:v>57</c:v></c:pt><c:pt idx="58"><c:v>58</c:v></c:pt><c:pt idx="59"><c:v>59</c:v></c:pt><c:pt idx="60"><c:v>60</c:v></c:pt><c:pt idx="61"><c:v>61</c:v></c:pt><c:pt idx="62"><c:v>62</c:v></c:pt><c:pt idx="63"><c:v>63</c:v></c:pt><c:pt idx="64"><c:v>64</c:v></c:pt><c:pt idx="65"><c:v>65</c:v></c:pt><c:pt idx="66"><c:v>66</c:v></c:pt><c:pt idx="67"><c:v>67</c:v></c:pt><c:pt idx="68"><c:v>68</c:v></c:pt><c:pt idx="69"><c:v>69</c:v></c:pt><c:pt idx="70"><c:v>70</c:v></c:pt><c:pt idx="71"><c:v>71</c:v></c:pt><c:pt idx="72"><c:v>72</c:v></c:pt><c:pt idx="73"><c:v>73</c:v></c:pt><c:pt idx="74"><c:v>74</c:v></c:pt><c:pt idx="75"><c:v>75</c:v></c:pt><c:pt idx="76"><c:v>76</c:v></c:pt><c:pt idx="77"><c:v>77</c:v></c:pt><c:pt idx="78"><c:v>78</c:v></c:pt><c:pt idx="79"><c:v>79</c:v></c:pt><c:pt idx="80"><c:v>80</c:v></c:pt><c:pt idx="81"><c:v>81</c:v></c:pt><c:pt idx="82"><c:v>82</c:v></c:pt><c:pt idx="83"><c:v>83</c:v></c:pt><c:pt idx="84"><c:v>84</c:v></c:pt><c:pt idx="85"><c:v>85</c:v></c:pt><c:pt idx="86"><c:v>86</c:v></c:pt><c:pt idx="87"><c:v>87</c:v></c:pt><c:pt idx="88"><c:v>88</c:v></c:pt><c:pt idx="89"><c:v>89</c:v></c:pt><c:pt idx="90"><c:v>90</c:v></c:pt><c:pt idx="91"><c:v>91</c:v></c:pt><c:pt idx="92"><c:v>92</c:v></c:pt><c:pt idx="93"><c:v>93</c:v></c:pt><c:pt idx="94"><c:v>94</c:v></c:pt><c:pt idx="95"><c:v>95</c:v></c:pt><c:pt idx="96"><c:v>96</c:v></c:pt><c:pt idx="97"><c:v>97</c:v></c:pt><c:pt idx="98"><c:v>98</c:v></c:pt><c:pt idx="99"><c:v>99</c:v></c:pt><c:pt idx="100"><c:v>100</c:v></c:pt><c:pt idx="101"><c:v>101</c:v></c:pt><c:pt idx="102"><c:v>102</c:v></c:pt><c:pt idx="103"><c:v>103</c:v></c:pt><c:pt idx="104"><c:v>104</c:v></c:pt><c:pt idx="105"><c:v>105</c:v></c:pt><c:pt idx="106"><c:v>106</c:v></c:pt><c:pt idx="107"><c:v>107</c:v></c:pt><c:pt idx="108"><c:v>108</c:v></c:pt><c:pt idx="109"><c:v>109</c:v></c:pt><c:pt idx="110"><c:v>110</c:v></c:pt><c:pt idx="111"><c:v>111</c:v></c:pt><c:pt idx="112"><c:v>112</c:v></c:pt><c:pt idx="113"><c:v>113</c:v></c:pt><c:pt idx="114"><c:v>114</c:v></c:pt><c:pt idx="115"><c:v>115</c:v></c:pt><c:pt idx="116"><c:v>116</c:v></c:pt><c:pt idx="117"><c:v>117</c:v></c:pt><c:pt idx="118"><c:v>118</c:v></c:pt><c:pt idx="119"><c:v>119</c:v></c:pt><c:pt idx="120"><c:v>120</c:v></c:pt><c:pt idx="121"><c:v>121</c:v></c:pt><c:pt idx="122"><c:v>122</c:v></c:pt><c:pt idx="123"><c:v>123</c:v></c:pt><c:pt idx="124"><c:v>124</c:v></c:pt><c:pt idx="125"><c:v>125</c:v></c:pt><c:pt idx="126"><c:v>126</c:v></c:pt><c:pt idx="127"><c:v>127</c:v></c:pt><c:pt idx="128"><c:v>128</c:v></c:pt><c:pt idx="129"><c:v>129</c:v></c:pt><c:pt idx="130"><c:v>130</c:v></c:pt><c:pt idx="131"><c:v>131</c:v></c:pt><c:pt idx="132"><c:v>132</c:v></c:pt><c:pt idx="133"><c:v>133</c:v></c:pt><c:pt idx="134"><c:v>134</c:v></c:pt><c:pt idx="135"><c:v>135</c:v></c:pt><c:pt idx="136"><c:v>136</c:v></c:pt><c:pt idx="137"><c:v>137</c:v></c:pt><c:pt idx="138"><c:v>138</c:v></c:pt><c:pt idx="139"><c:v>139</c:v></c:pt><c:pt idx="140"><c:v>140</c:v></c:pt><c:pt idx="141"><c:v>141</c:v></c:pt><c:pt idx="142"><c:v>142</c:v></c:pt><c:pt idx="143"><c:v>143</c:v></c:pt><c:pt idx="144"><c:v>144</c:v></c:pt><c:pt idx="145"><c:v>145</c:v></c:pt><c:pt idx="146"><c:v>146</c:v></c:pt><c:pt idx="147"><c:v>147</c:v></c:pt><c:pt idx="148"><c:v>148</c:v></c:pt><c:pt idx="149"><c:v>149</c:v></c:pt><c:pt idx="150"><c:v>150</c:v></c:pt><c:pt idx="151"><c:v>151</c:v></c:pt><c:pt idx="152"><c:v>152</c:v></c:pt><c:pt idx="153"><c:v>153</c:v></c:pt><c:pt idx="154"><c:v>154</c:v></c:pt><c:pt idx="155"><c:v>155</c:v></c:pt><c:pt idx="156"><c:v>156</c:v></c:pt><c:pt idx="157"><c:v>157</c:v></c:pt><c:pt idx="158"><c:v>158</c:v></c:pt><c:pt idx="159"><c:v>159</c:v></c:pt><c:pt idx="160"><c:v>160</c:v></c:pt><c:pt idx="161"><c:v>161</c:v></c:pt><c:pt idx="162"><c:v>162</c:v></c:pt><c:pt idx="163"><c:v>163</c:v></c:pt><c:pt idx="164"><c:v>164</c:v></c:pt><c:pt idx="165"><c:v>165</c:v></c:pt><c:pt idx="166"><c:v>166</c:v></c:pt><c:pt idx="167"><c:v>167</c:v></c:pt><c:pt idx="168"><c:v>168</c:v></c:pt><c:pt idx="169"><c:v>169</c:v></c:pt><c:pt idx="170"><c:v>170</c:v></c:pt><c:pt idx="171"><c:v>171</c:v></c:pt><c:pt idx="172"><c:v>172</c:v></c:pt><c:pt idx="173"><c:v>173</c:v></c:pt><c:pt idx="174"><c:v>174</c:v></c:pt><c:pt idx="175"><c:v>175</c:v></c:pt><c:pt idx="176"><c:v>176</c:v></c:pt><c:pt idx="177"><c:v>177</c:v></c:pt><c:pt idx="178"><c:v>178</c:v></c:pt><c:pt idx="179"><c:v>179</c:v></c:pt><c:pt idx="180"><c:v>180</c:v></c:pt><c:pt idx="181"><c:v>181</c:v></c:pt><c:pt idx="182"><c:v>182</c:v></c:pt><c:pt idx="183"><c:v>183</c:v></c:pt><c:pt idx="184"><c:v>184</c:v></c:pt><c:pt idx="185"><c:v>185</c:v></c:pt><c:pt idx="186"><c:v>186</c:v></c:pt><c:pt idx="187"><c:v>187</c:v></c:pt><c:pt idx="188"><c:v>188</c:v></c:pt><c:pt idx="189"><c:v>189</c:v></c:pt><c:pt idx="190"><c:v>190</c:v></c:pt><c:pt idx="191"><c:v>191</c:v></c:pt><c:pt idx="192"><c:v>192</c:v></c:pt><c:pt idx="193"><c:v>193</c:v></c:pt><c:pt idx="194"><c:v>194</c:v></c:pt><c:pt idx="195"><c:v>195</c:v></c:pt><c:pt idx="196"><c:v>196</c:v></c:pt><c:pt idx="197"><c:v>197</c:v></c:pt><c:pt idx="198"><c:v>198</c:v></c:pt><c:pt idx="199"><c:v>199</c:v></c:pt><c:pt idx="200"><c:v>200</c:v></c:pt><c:pt idx="201"><c:v>201</c:v></c:pt><c:pt idx="202"><c:v>202</c:v></c:pt><c:pt idx="203"><c:v>203</c:v></c:pt><c:pt idx="204"><c:v>204</c:v></c:pt><c:pt idx="205"><c:v>205</c:v></c:pt><c:pt idx="206"><c:v>206</c:v></c:pt><c:pt idx="207"><c:v>207</c:v></c:pt><c:pt idx="208"><c:v>208</c:v></c:pt><c:pt idx="209"><c:v>209</c:v></c:pt><c:pt idx="210"><c:v>210</c:v></c:pt><c:pt idx="211"><c:v>211</c:v></c:pt><c:pt idx="212"><c:v>212</c:v></c:pt><c:pt idx="213"><c:v>213</c:v></c:pt><c:pt idx="214"><c:v>214</c:v></c:pt><c:pt idx="215"><c:v>215</c:v></c:pt><c:pt idx="216"><c:v>216</c:v></c:pt><c:pt idx="217"><c:v>217</c:v></c:pt><c:pt idx="218"><c:v>218</c:v></c:pt><c:pt idx="219"><c:v>219</c:v></c:pt><c:pt idx="220"><c:v>220</c:v></c:pt><c:pt idx="221"><c:v>221</c:v></c:pt><c:pt idx="222"><c:v>222</c:v></c:pt><c:pt idx="223"><c:v>223</c:v></c:pt><c:pt idx="224"><c:v>224</c:v></c:pt><c:pt idx="225"><c:v>225</c:v></c:pt><c:pt idx="226"><c:v>226</c:v></c:pt><c:pt idx="227"><c:v>227</c:v></c:pt><c:pt idx="228"><c:v>228</c:v></c:pt><c:pt idx="229"><c:v>229</c:v></c:pt><c:pt idx="230"><c:v>230</c:v></c:pt><c:pt idx="231"><c:v>231</c:v></c:pt><c:pt idx="232"><c:v>232</c:v></c:pt><c:pt idx="233"><c:v>233</c:v></c:pt><c:pt idx="234"><c:v>234</c:v></c:pt><c:pt idx="235"><c:v>235</c:v></c:pt><c:pt idx="236"><c:v>236</c:v></c:pt><c:pt idx="237"><c:v>237</c:v></c:pt><c:pt idx="238"><c:v>238</c:v></c:pt><c:pt idx="239"><c:v>239</c:v></c:pt><c:pt idx="240"><c:v>240</c:v></c:pt><c:pt idx="241"><c:v>241</c:v></c:pt><c:pt idx="242"><c:v>242</c:v></c:pt><c:pt idx="243"><c:v>243</c:v></c:pt><c:pt idx="244"><c:v>244</c:v></c:pt><c:pt idx="245"><c:v>245</c:v></c:pt><c:pt idx="246"><c:v>246</c:v></c:pt><c:pt idx="247"><c:v>247</c:v></c:pt><c:pt idx="248"><c:v>248</c:v></c:pt><c:pt idx="249"><c:v>249</c:v></c:pt><c:pt idx="250"><c:v>250</c:v></c:pt><c:pt idx="251"><c:v>251</c:v></c:pt><c:pt idx="252"><c:v>252</c:v></c:pt><c:pt idx="253"><c:v>253</c:v></c:pt><c:pt idx="254"><c:v>254</c:v></c:pt><c:pt idx="255"><c:v>255</c:v></c:pt><c:pt idx="256"><c:v>256</c:v></c:pt><c:pt idx="257"><c:v>257</c:v></c:pt><c:pt idx="258"><c:v>258</c:v></c:pt><c:pt idx="259"><c:v>259</c:v></c:pt><c:pt idx="260"><c:v>260</c:v></c:pt><c:pt idx="261"><c:v>261</c:v></c:pt><c:pt idx="262"><c:v>262</c:v></c:pt><c:pt idx="263"><c:v>263</c:v></c:pt><c:pt idx="264"><c:v>264</c:v></c:pt><c:pt idx="265"><c:v>265</c:v></c:pt><c:pt idx="266"><c:v>266</c:v></c:pt><c:pt idx="267"><c:v>267</c:v></c:pt><c:pt idx="268"><c:v>268</c:v></c:pt><c:pt idx="269"><c:v>269</c:v></c:pt><c:pt idx="270"><c:v>270</c:v></c:pt><c:pt idx="271"><c:v>271</c:v></c:pt><c:pt idx="272"><c:v>272</c:v></c:pt><c:pt idx="273"><c:v>273</c:v></c:pt><c:pt idx="274"><c:v>274</c:v></c:pt><c:pt idx="275"><c:v>275</c:v></c:pt><c:pt idx="276"><c:v>276</c:v></c:pt><c:pt idx="277"><c:v>277</c:v></c:pt><c:pt idx="278"><c:v>278</c:v></c:pt><c:pt idx="279"><c:v>279</c:v></c:pt><c:pt idx="280"><c:v>280</c:v></c:pt><c:pt idx="281"><c:v>281</c:v></c:pt><c:pt idx="282"><c:v>282</c:v></c:pt><c:pt idx="283"><c:v>283</c:v></c:pt><c:pt idx="284"><c:v>284</c:v></c:pt><c:pt idx="285"><c:v>285</c:v></c:pt><c:pt idx="286"><c:v>286</c:v></c:pt><c:pt idx="287"><c:v>287</c:v></c:pt><c:pt idx="288"><c:v>288</c:v></c:pt><c:pt idx="289"><c:v>289</c:v></c:pt><c:pt idx="290"><c:v>290</c:v></c:pt><c:pt idx="291"><c:v>291</c:v></c:pt><c:pt idx="292"><c:v>292</c:v></c:pt><c:pt idx="293"><c:v>293</c:v></c:pt><c:pt idx="294"><c:v>294</c:v></c:pt><c:pt idx="295"><c:v>295</c:v></c:pt><c:pt idx="296"><c:v>296</c:v></c:pt><c:pt idx="297"><c:v>297</c:v></c:pt><c:pt idx="298"><c:v>298</c:v></c:pt><c:pt idx="299"><c:v>299</c:v></c:pt><c:pt idx="300"><c:v>300</c:v></c:pt><c:pt idx="301"><c:v>301</c:v></c:pt><c:pt idx="302"><c:v>302</c:v></c:pt><c:pt idx="303"><c:v>303</c:v></c:pt><c:pt idx="304"><c:v>304</c:v></c:pt><c:pt idx="305"><c:v>305</c:v></c:pt><c:pt idx="306"><c:v>306</c:v></c:pt><c:pt idx="307"><c:v>307</c:v></c:pt><c:pt idx="308"><c:v>308</c:v></c:pt><c:pt idx="309"><c:v>309</c:v></c:pt><c:pt idx="310"><c:v>310</c:v></c:pt><c:pt idx="311"><c:v>311</c:v></c:pt><c:pt idx="312"><c:v>312</c:v></c:pt><c:pt idx="313"><c:v>313</c:v></c:pt><c:pt idx="314"><c:v>314</c:v></c:pt><c:pt idx="315"><c:v>315</c:v></c:pt><c:pt idx="316"><c:v>316</c:v></c:pt><c:pt idx="317"><c:v>317</c:v></c:pt><c:pt idx="318"><c:v>318</c:v></c:pt><c:pt idx="319"><c:v>319</c:v></c:pt><c:pt idx="320"><c:v>320</c:v></c:pt><c:pt idx="321"><c:v>321</c:v></c:pt><c:pt idx="322"><c:v>322</c:v></c:pt><c:pt idx="323"><c:v>323</c:v></c:pt><c:pt idx="324"><c:v>324</c:v></c:pt><c:pt idx="325"><c:v>325</c:v></c:pt><c:pt idx="326"><c:v>326</c:v></c:pt><c:pt idx="327"><c:v>327</c:v></c:pt><c:pt idx="328"><c:v>328</c:v></c:pt><c:pt idx="329"><c:v>329</c:v></c:pt><c:pt idx="330"><c:v>330</c:v></c:pt><c:pt idx="331"><c:v>331</c:v></c:pt><c:pt idx="332"><c:v>332</c:v></c:pt><c:pt idx="333"><c:v>333</c:v></c:pt><c:pt idx="334"><c:v>334</c:v></c:pt><c:pt idx="335"><c:v>335</c:v></c:pt><c:pt idx="336"><c:v>336</c:v></c:pt><c:pt idx="337"><c:v>337</c:v></c:pt><c:pt idx="338"><c:v>338</c:v></c:pt><c:pt idx="339"><c:v>339</c:v></c:pt><c:pt idx="340"><c:v>340</c:v></c:pt><c:pt idx="341"><c:v>341</c:v></c:pt><c:pt idx="342"><c:v>342</c:v></c:pt><c:pt idx="343"><c:v>343</c:v></c:pt><c:pt idx="344"><c:v>344</c:v></c:pt><c:pt idx="345"><c:v>345</c:v></c:pt><c:pt idx="346"><c:v>346</c:v></c:pt><c:pt idx="347"><c:v>347</c:v></c:pt><c:pt idx="348"><c:v>348</c:v></c:pt><c:pt idx="349"><c:v>349</c:v></c:pt><c:pt idx="350"><c:v>350</c:v></c:pt><c:pt idx="351"><c:v>351</c:v></c:pt><c:pt idx="352"><c:v>352</c:v></c:pt><c:pt idx="353"><c:v>353</c:v></c:pt><c:pt idx="354"><c:v>354</c:v></c:pt><c:pt idx="355"><c:v>355</c:v></c:pt><c:pt idx="356"><c:v>356</c:v></c:pt><c:pt idx="357"><c:v>357</c:v></c:pt><c:pt idx="358"><c:v>358</c:v></c:pt><c:pt idx="359"><c:v>359</c:v></c:pt><c:pt idx="360"><c:v>360</c:v></c:pt><c:pt idx="361"><c:v>361</c:v></c:pt><c:pt idx="362"><c:v>362</c:v></c:pt><c:pt idx="363"><c:v>363</c:v></c:pt><c:pt idx="364"><c:v>364</c:v></c:pt><c:pt idx="365"><c:v>365</c:v></c:pt><c:pt idx="366"><c:v>366</c:v></c:pt><c:pt idx="367"><c:v>367</c:v></c:pt><c:pt idx="368"><c:v>368</c:v></c:pt><c:pt idx="369"><c:v>369</c:v></c:pt><c:pt idx="370"><c:v>370</c:v></c:pt><c:pt idx="371"><c:v>371</c:v></c:pt><c:pt idx="372"><c:v>372</c:v></c:pt><c:pt idx="373"><c:v>373</c:v></c:pt><c:pt idx="374"><c:v>374</c:v></c:pt><c:pt idx="375"><c:v>375</c:v></c:pt><c:pt idx="376"><c:v>376</c:v></c:pt><c:pt idx="377"><c:v>377</c:v></c:pt><c:pt idx="378"><c:v>378</c:v></c:pt><c:pt idx="379"><c:v>379</c:v></c:pt><c:pt idx="380"><c:v>380</c:v></c:pt><c:pt idx="381"><c:v>381</c:v></c:pt><c:pt idx="382"><c:v>382</c:v></c:pt><c:pt idx="383"><c:v>383</c:v></c:pt><c:pt idx="384"><c:v>384</c:v></c:pt><c:pt idx="385"><c:v>385</c:v></c:pt><c:pt idx="386"><c:v>386</c:v></c:pt><c:pt idx="387"><c:v>387</c:v></c:pt><c:pt idx="388"><c:v>388</c:v></c:pt><c:pt idx="389"><c:v>389</c:v></c:pt><c:pt idx="390"><c:v>390</c:v></c:pt><c:pt idx="391"><c:v>391</c:v></c:pt><c:pt idx="392"><c:v>392</c:v></c:pt><c:pt idx="393"><c:v>393</c:v></c:pt><c:pt idx="394"><c:v>394</c:v></c:pt><c:pt idx="395"><c:v>395</c:v></c:pt><c:pt idx="396"><c:v>396</c:v></c:pt><c:pt idx="397"><c:v>397</c:v></c:pt><c:pt idx="398"><c:v>398</c:v></c:pt><c:pt idx="399"><c:v>399</c:v></c:pt><c:pt idx="400"><c:v>400</c:v></c:pt><c:pt idx="401"><c:v>401</c:v></c:pt><c:pt idx="402"><c:v>402</c:v></c:pt><c:pt idx="403"><c:v>403</c:v></c:pt><c:pt idx="404"><c:v>404</c:v></c:pt><c:pt idx="405"><c:v>405</c:v></c:pt><c:pt idx="406"><c:v>406</c:v></c:pt><c:pt idx="407"><c:v>407</c:v></c:pt><c:pt idx="408"><c:v>408</c:v></c:pt><c:pt idx="409"><c:v>409</c:v></c:pt><c:pt idx="410"><c:v>410</c:v></c:pt><c:pt idx="411"><c:v>411</c:v></c:pt><c:pt idx="412"><c:v>412</c:v></c:pt><c:pt idx="413"><c:v>413</c:v></c:pt><c:pt idx="414"><c:v>414</c:v></c:pt><c:pt idx="415"><c:v>415</c:v></c:pt><c:pt idx="416"><c:v>416</c:v></c:pt><c:pt idx="417"><c:v>417</c:v></c:pt><c:pt idx="418"><c:v>418</c:v></c:pt><c:pt idx="419"><c:v>419</c:v></c:pt><c:pt idx="420"><c:v>420</c:v></c:pt><c:pt idx="421"><c:v>421</c:v></c:pt><c:pt idx="422"><c:v>422</c:v></c:pt><c:pt idx="423"><c:v>423</c:v></c:pt><c:pt idx="424"><c:v>424</c:v></c:pt><c:pt idx="425"><c:v>425</c:v></c:pt><c:pt idx="426"><c:v>426</c:v></c:pt><c:pt idx="427"><c:v>427</c:v></c:pt><c:pt idx="428"><c:v>428</c:v></c:pt><c:pt idx="429"><c:v>429</c:v></c:pt><c:pt idx="430"><c:v>430</c:v></c:pt><c:pt idx="431"><c:v>431</c:v></c:pt><c:pt idx="432"><c:v>432</c:v></c:pt><c:pt idx="433"><c:v>433</c:v></c:pt><c:pt idx="434"><c:v>434</c:v></c:pt><c:pt idx="435"><c:v>435</c:v></c:pt><c:pt idx="436"><c:v>436</c:v></c:pt><c:pt idx="437"><c:v>437</c:v></c:pt><c:pt idx="438"><c:v>438</c:v></c:pt><c:pt idx="439"><c:v>439</c:v></c:pt><c:pt idx="440"><c:v>440</c:v></c:pt><c:pt idx="441"><c:v>441</c:v></c:pt><c:pt idx="442"><c:v>442</c:v></c:pt><c:pt idx="443"><c:v>443</c:v></c:pt><c:pt idx="444"><c:v>444</c:v></c:pt><c:pt idx="445"><c:v>445</c:v></c:pt><c:pt idx="446"><c:v>446</c:v></c:pt><c:pt idx="447"><c:v>447</c:v></c:pt><c:pt idx="448"><c:v>448</c:v></c:pt><c:pt idx="449"><c:v>449</c:v></c:pt><c:pt idx="450"><c:v>450</c:v></c:pt><c:pt idx="451"><c:v>451</c:v></c:pt><c:pt idx="452"><c:v>452</c:v></c:pt><c:pt idx="453"><c:v>453</c:v></c:pt><c:pt idx="454"><c:v>454</c:v></c:pt><c:pt idx="455"><c:v>455</c:v></c:pt><c:pt idx="456"><c:v>456</c:v></c:pt><c:pt idx="457"><c:v>457</c:v></c:pt><c:pt idx="458"><c:v>458</c:v></c:pt><c:pt idx="459"><c:v>459</c:v></c:pt><c:pt idx="460"><c:v>460</c:v></c:pt><c:pt idx="461"><c:v>461</c:v></c:pt><c:pt idx="462"><c:v>462</c:v></c:pt><c:pt idx="463"><c:v>463</c:v></c:pt><c:pt idx="464"><c:v>464</c:v></c:pt><c:pt idx="465"><c:v>465</c:v></c:pt><c:pt idx="466"><c:v>466</c:v></c:pt><c:pt idx="467"><c:v>467</c:v></c:pt><c:pt idx="468"><c:v>468</c:v></c:pt><c:pt idx="469"><c:v>469</c:v></c:pt><c:pt idx="470"><c:v>470</c:v></c:pt><c:pt idx="471"><c:v>471</c:v></c:pt><c:pt idx="472"><c:v>472</c:v></c:pt><c:pt idx="473"><c:v>473</c:v></c:pt><c:pt idx="474"><c:v>474</c:v></c:pt><c:pt idx="475"><c:v>475</c:v></c:pt><c:pt idx="476"><c:v>476</c:v></c:pt><c:pt idx="477"><c:v>477</c:v></c:pt><c:pt idx="478"><c:v>478</c:v></c:pt><c:pt idx="479"><c:v>479</c:v></c:pt><c:pt idx="480"><c:v>480</c:v></c:pt><c:pt idx="481"><c:v>481</c:v></c:pt><c:pt idx="482"><c:v>482</c:v></c:pt><c:pt idx="483"><c:v>483</c:v></c:pt><c:pt idx="484"><c:v>484</c:v></c:pt><c:pt idx="485"><c:v>485</c:v></c:pt><c:pt idx="486"><c:v>486</c:v></c:pt><c:pt idx="487"><c:v>487</c:v></c:pt><c:pt idx="488"><c:v>488</c:v></c:pt><c:pt idx="489"><c:v>489</c:v></c:pt><c:pt idx="490"><c:v>490</c:v></c:pt><c:pt idx="491"><c:v>491</c:v></c:pt><c:pt idx="492"><c:v>492</c:v></c:pt><c:pt idx="493"><c:v>493</c:v></c:pt><c:pt idx="494"><c:v>494</c:v></c:pt><c:pt idx="495"><c:v>495</c:v></c:pt><c:pt idx="496"><c:v>496</c:v></c:pt><c:pt idx="497"><c:v>497</c:v></c:pt><c:pt idx="498"><c:v>498</c:v></c:pt><c:pt idx="499"><c:v>499</c:v></c:pt><c:pt idx="500"><c:v>500</c:v></c:pt><c:pt idx="501"><c:v>501</c:v></c:pt><c:pt idx="502"><c:v>502</c:v></c:pt><c:pt idx="503"><c:v>503</c:v></c:pt><c:pt idx="504"><c:v>504</c:v></c:pt><c:pt idx="505"><c:v>505</c:v></c:pt><c:pt idx="506"><c:v>506</c:v></c:pt><c:pt idx="507"><c:v>507</c:v></c:pt><c:pt idx="508"><c:v>508</c:v></c:pt><c:pt idx="509"><c:v>509</c:v></c:pt><c:pt idx="510"><c:v>510</c:v></c:pt><c:pt idx="511"><c:v>511</c:v></c:pt><c:pt idx="512"><c:v>512</c:v></c:pt><c:pt idx="513"><c:v>513</c:v></c:pt><c:pt idx="514"><c:v>514</c:v></c:pt><c:pt idx="515"><c:v>515</c:v></c:pt><c:pt idx="516"><c:v>516</c:v></c:pt><c:pt idx="517"><c:v>517</c:v></c:pt><c:pt idx="518"><c:v>518</c:v></c:pt><c:pt idx="519"><c:v>519</c:v></c:pt><c:pt idx="520"><c:v>520</c:v></c:pt><c:pt idx="521"><c:v>521</c:v></c:pt><c:pt idx="522"><c:v>522</c:v></c:pt><c:pt idx="523"><c:v>523</c:v></c:pt><c:pt idx="524"><c:v>524</c:v></c:pt><c:pt idx="525"><c:v>525</c:v></c:pt><c:pt idx="526"><c:v>526</c:v></c:pt><c:pt idx="527"><c:v>527</c:v></c:pt><c:pt idx="528"><c:v>528</c:v></c:pt><c:pt idx="529"><c:v>529</c:v></c:pt><c:pt idx="530"><c:v>530</c:v></c:pt><c:pt idx="531"><c:v>531</c:v></c:pt><c:pt idx="532"><c:v>532</c:v></c:pt><c:pt idx="533"><c:v>533</c:v></c:pt><c:pt idx="534"><c:v>534</c:v></c:pt><c:pt idx="535"><c:v>535</c:v></c:pt><c:pt idx="536"><c:v>536</c:v></c:pt><c:pt idx="537"><c:v>537</c:v></c:pt><c:pt idx="538"><c:v>538</c:v></c:pt><c:pt idx="539"><c:v>539</c:v></c:pt><c:pt idx="540"><c:v>540</c:v></c:pt><c:pt idx="541"><c:v>541</c:v></c:pt><c:pt idx="542"><c:v>542</c:v></c:pt><c:pt idx="543"><c:v>543</c:v></c:pt><c:pt idx="544"><c:v>544</c:v></c:pt><c:pt idx="545"><c:v>545</c:v></c:pt><c:pt idx="546"><c:v>546</c:v></c:pt><c:pt idx="547"><c:v>547</c:v></c:pt><c:pt idx="548"><c:v>548</c:v></c:pt><c:pt idx="549"><c:v>549</c:v></c:pt><c:pt idx="550"><c:v>550</c:v></c:pt><c:pt idx="551"><c:v>551</c:v></c:pt><c:pt idx="552"><c:v>552</c:v></c:pt><c:pt idx="553"><c:v>553</c:v></c:pt><c:pt idx="554"><c:v>554</c:v></c:pt><c:pt idx="555"><c:v>555</c:v></c:pt><c:pt idx="556"><c:v>556</c:v></c:pt><c:pt idx="557"><c:v>557</c:v></c:pt><c:pt idx="558"><c:v>558</c:v></c:pt><c:pt idx="559"><c:v>559</c:v></c:pt><c:pt idx="560"><c:v>560</c:v></c:pt><c:pt idx="561"><c:v>561</c:v></c:pt><c:pt idx="562"><c:v>562</c:v></c:pt><c:pt idx="563"><c:v>563</c:v></c:pt><c:pt idx="564"><c:v>564</c:v></c:pt><c:pt idx="565"><c:v>565</c:v></c:pt><c:pt idx="566"><c:v>566</c:v></c:pt><c:pt idx="567"><c:v>567</c:v></c:pt><c:pt idx="568"><c:v>568</c:v></c:pt><c:pt idx="569"><c:v>569</c:v></c:pt><c:pt idx="570"><c:v>570</c:v></c:pt><c:pt idx="571"><c:v>571</c:v></c:pt><c:pt idx="572"><c:v>572</c:v></c:pt><c:pt idx="573"><c:v>573</c:v></c:pt><c:pt idx="574"><c:v>574</c:v></c:pt><c:pt idx="575"><c:v>575</c:v></c:pt><c:pt idx="576"><c:v>576</c:v></c:pt><c:pt idx="577"><c:v>577</c:v></c:pt><c:pt idx="578"><c:v>578</c:v></c:pt><c:pt idx="579"><c:v>579</c:v></c:pt><c:pt idx="580"><c:v>580</c:v></c:pt><c:pt idx="581"><c:v>581</c:v></c:pt><c:pt idx="582"><c:v>582</c:v></c:pt><c:pt idx="583"><c:v>583</c:v></c:pt><c:pt idx="584"><c:v>584</c:v></c:pt><c:pt idx="585"><c:v>585</c:v></c:pt><c:pt idx="586"><c:v>586</c:v></c:pt><c:pt idx="587"><c:v>587</c:v></c:pt><c:pt idx="588"><c:v>588</c:v></c:pt><c:pt idx="589"><c:v>589</c:v></c:pt><c:pt idx="590"><c:v>590</c:v></c:pt><c:pt idx="591"><c:v>591</c:v></c:pt><c:pt idx="592"><c:v>592</c:v></c:pt><c:pt idx="593"><c:v>593</c:v></c:pt><c:pt idx="594"><c:v>594</c:v></c:pt><c:pt idx="595"><c:v>595</c:v></c:pt><c:pt idx="596"><c:v>596</c:v></c:pt><c:pt idx="597"><c:v>597</c:v></c:pt><c:pt idx="598"><c:v>598</c:v></c:pt><c:pt idx="599"><c:v>599</c:v></c:pt><c:pt idx="600"><c:v>600</c:v></c:pt><c:pt idx="601"><c:v>601</c:v></c:pt><c:pt idx="602"><c:v>602</c:v></c:pt><c:pt idx="603"><c:v>603</c:v></c:pt><c:pt idx="604"><c:v>604</c:v></c:pt><c:pt idx="605"><c:v>605</c:v></c:pt><c:pt idx="606"><c:v>606</c:v></c:pt><c:pt idx="607"><c:v>607</c:v></c:pt><c:pt idx="608"><c:v>608</c:v></c:pt><c:pt idx="609"><c:v>609</c:v></c:pt><c:pt idx="610"><c:v>610</c:v></c:pt><c:pt idx="611"><c:v>611</c:v></c:pt><c:pt idx="612"><c:v>612</c:v></c:pt><c:pt idx="613"><c:v>613</c:v></c:pt><c:pt idx="614"><c:v>614</c:v></c:pt><c:pt idx="615"><c:v>615</c:v></c:pt><c:pt idx="616"><c:v>616</c:v></c:pt><c:pt idx="617"><c:v>617</c:v></c:pt><c:pt idx="618"><c:v>618</c:v></c:pt><c:pt idx="619"><c:v>619</c:v></c:pt><c:pt idx="620"><c:v>620</c:v></c:pt><c:pt idx="621"><c:v>621</c:v></c:pt><c:pt idx="622"><c:v>622</c:v></c:pt><c:pt idx="623"><c:v>623</c:v></c:pt><c:pt idx="624"><c:v>624</c:v></c:pt><c:pt idx="625"><c:v>625</c:v></c:pt><c:pt idx="626"><c:v>626</c:v></c:pt><c:pt idx="627"><c:v>627</c:v></c:pt><c:pt idx="628"><c:v>628</c:v></c:pt><c:pt idx="629"><c:v>629</c:v></c:pt><c:pt idx="630"><c:v>630</c:v></c:pt><c:pt idx="631"><c:v>631</c:v></c:pt><c:pt idx="632"><c:v>632</c:v></c:pt><c:pt idx="633"><c:v>633</c:v></c:pt><c:pt idx="634"><c:v>634</c:v></c:pt><c:pt idx="635"><c:v>635</c:v></c:pt><c:pt idx="636"><c:v>636</c:v></c:pt><c:pt idx="637"><c:v>637</c:v></c:pt><c:pt idx="638"><c:v>638</c:v></c:pt><c:pt idx="639"><c:v>639</c:v></c:pt><c:pt idx="640"><c:v>640</c:v></c:pt><c:pt idx="641"><c:v>641</c:v></c:pt><c:pt idx="642"><c:v>642</c:v></c:pt><c:pt idx="643"><c:v>643</c:v></c:pt><c:pt idx="644"><c:v>644</c:v></c:pt><c:pt idx="645"><c:v>645</c:v></c:pt><c:pt idx="646"><c:v>646</c:v></c:pt><c:pt idx="647"><c:v>647</c:v></c:pt><c:pt idx="648"><c:v>648</c:v></c:pt><c:pt idx="649"><c:v>649</c:v></c:pt><c:pt idx="650"><c:v>650</c:v></c:pt><c:pt idx="651"><c:v>651</c:v></c:pt><c:pt idx="652"><c:v>652</c:v></c:pt><c:pt idx="653"><c:v>653</c:v></c:pt><c:pt idx="654"><c:v>654</c:v></c:pt><c:pt idx="655"><c:v>655</c:v></c:pt><c:pt idx="656"><c:v>656</c:v></c:pt><c:pt idx="657"><c:v>657</c:v></c:pt><c:pt idx="658"><c:v>658</c:v></c:pt><c:pt idx="659"><c:v>659</c:v></c:pt><c:pt idx="660"><c:v>660</c:v></c:pt><c:pt idx="661"><c:v>661</c:v></c:pt><c:pt idx="662"><c:v>662</c:v></c:pt><c:pt idx="663"><c:v>663</c:v></c:pt><c:pt idx="664"><c:v>664</c:v></c:pt><c:pt idx="665"><c:v>665</c:v></c:pt><c:pt idx="666"><c:v>666</c:v></c:pt><c:pt idx="667"><c:v>667</c:v></c:pt><c:pt idx="668"><c:v>668</c:v></c:pt><c:pt idx="669"><c:v>669</c:v></c:pt><c:pt idx="670"><c:v>670</c:v></c:pt><c:pt idx="671"><c:v>671</c:v></c:pt><c:pt idx="672"><c:v>672</c:v></c:pt><c:pt idx="673"><c:v>673</c:v></c:pt><c:pt idx="674"><c:v>674</c:v></c:pt><c:pt idx="675"><c:v>675</c:v></c:pt><c:pt idx="676"><c:v>676</c:v></c:pt><c:pt idx="677"><c:v>677</c:v></c:pt><c:pt idx="678"><c:v>678</c:v></c:pt><c:pt idx="679"><c:v>679</c:v></c:pt><c:pt idx="680"><c:v>680</c:v></c:pt><c:pt idx="681"><c:v>681</c:v></c:pt><c:pt idx="682"><c:v>682</c:v></c:pt><c:pt idx="683"><c:v>683</c:v></c:pt><c:pt idx="684"><c:v>684</c:v></c:pt><c:pt idx="685"><c:v>685</c:v></c:pt><c:pt idx="686"><c:v>686</c:v></c:pt><c:pt idx="687"><c:v>687</c:v></c:pt><c:pt idx="688"><c:v>688</c:v></c:pt><c:pt idx="689"><c:v>689</c:v></c:pt><c:pt idx="690"><c:v>690</c:v></c:pt><c:pt idx="691"><c:v>691</c:v></c:pt><c:pt idx="692"><c:v>692</c:v></c:pt><c:pt idx="693"><c:v>693</c:v></c:pt><c:pt idx="694"><c:v>694</c:v></c:pt><c:pt idx="695"><c:v>695</c:v></c:pt><c:pt idx="696"><c:v>696</c:v></c:pt><c:pt idx="697"><c:v>697</c:v></c:pt><c:pt idx="698"><c:v>698</c:v></c:pt><c:pt idx="699"><c:v>699</c:v></c:pt><c:pt idx="700"><c:v>700</c:v></c:pt><c:pt idx="701"><c:v>701</c:v></c:pt><c:pt idx="702"><c:v>702</c:v></c:pt><c:pt idx="703"><c:v>703</c:v></c:pt><c:pt idx="704"><c:v>704</c:v></c:pt><c:pt idx="705"><c:v>705</c:v></c:pt><c:pt idx="706"><c:v>706</c:v></c:pt><c:pt idx="707"><c:v>707</c:v></c:pt><c:pt idx="708"><c:v>708</c:v></c:pt><c:pt idx="709"><c:v>709</c:v></c:pt><c:pt idx="710"><c:v>710</c:v></c:pt><c:pt idx="711"><c:v>711</c:v></c:pt><c:pt idx="712"><c:v>712</c:v></c:pt><c:pt idx="713"><c:v>713</c:v></c:pt><c:pt idx="714"><c:v>714</c:v></c:pt><c:pt idx="715"><c:v>715</c:v></c:pt><c:pt idx="716"><c:v>716</c:v></c:pt><c:pt idx="717"><c:v>717</c:v></c:pt><c:pt idx="718"><c:v>718</c:v></c:pt><c:pt idx="719"><c:v>719</c:v></c:pt><c:pt idx="720"><c:v>720</c:v></c:pt><c:pt idx="721"><c:v>721</c:v></c:pt><c:pt idx="722"><c:v>722</c:v></c:pt><c:pt idx="723"><c:v>723</c:v></c:pt><c:pt idx="724"><c:v>724</c:v></c:pt><c:pt idx="725"><c:v>725</c:v></c:pt><c:pt idx="726"><c:v>726</c:v></c:pt><c:pt idx="727"><c:v>727</c:v></c:pt><c:pt idx="728"><c:v>728</c:v></c:pt><c:pt idx="729"><c:v>729</c:v></c:pt><c:pt idx="730"><c:v>730</c:v></c:pt><c:pt idx="731"><c:v>731</c:v></c:pt><c:pt idx="732"><c:v>732</c:v></c:pt><c:pt idx="733"><c:v>733</c:v></c:pt><c:pt idx="734"><c:v>734</c:v></c:pt><c:pt idx="735"><c:v>735</c:v></c:pt><c:pt idx="736"><c:v>736</c:v></c:pt><c:pt idx="737"><c:v>737</c:v></c:pt><c:pt idx="738"><c:v>738</c:v></c:pt><c:pt idx="739"><c:v>739</c:v></c:pt><c:pt idx="740"><c:v>740</c:v></c:pt><c:pt idx="741"><c:v>741</c:v></c:pt><c:pt idx="742"><c:v>742</c:v></c:pt><c:pt idx="743"><c:v>743</c:v></c:pt><c:pt idx="744"><c:v>744</c:v></c:pt><c:pt idx="745"><c:v>745</c:v></c:pt><c:pt idx="746"><c:v>746</c:v></c:pt><c:pt idx="747"><c:v>747</c:v></c:pt><c:pt idx="748"><c:v>748</c:v></c:pt><c:pt idx="749"><c:v>749</c:v></c:pt><c:pt idx="750"><c:v>750</c:v></c:pt><c:pt idx="751"><c:v>751</c:v></c:pt><c:pt idx="752"><c:v>752</c:v></c:pt><c:pt idx="753"><c:v>753</c:v></c:pt><c:pt idx="754"><c:v>754</c:v></c:pt><c:pt idx="755"><c:v>755</c:v></c:pt><c:pt idx="756"><c:v>756</c:v></c:pt><c:pt idx="757"><c:v>757</c:v></c:pt><c:pt idx="758"><c:v>758</c:v></c:pt><c:pt idx="759"><c:v>759</c:v></c:pt><c:pt idx="760"><c:v>760</c:v></c:pt><c:pt idx="761"><c:v>761</c:v></c:pt><c:pt idx="762"><c:v>762</c:v></c:pt><c:pt idx="763"><c:v>763</c:v></c:pt><c:pt idx="764"><c:v>764</c:v></c:pt><c:pt idx="765"><c:v>765</c:v></c:pt><c:pt idx="766"><c:v>766</c:v></c:pt><c:pt idx="767"><c:v>767</c:v></c:pt><c:pt idx="768"><c:v>768</c:v></c:pt><c:pt idx="769"><c:v>769</c:v></c:pt><c:pt idx="770"><c:v>770</c:v></c:pt><c:pt idx="771"><c:v>771</c:v></c:pt><c:pt idx="772"><c:v>772</c:v></c:pt><c:pt idx="773"><c:v>773</c:v></c:pt><c:pt idx="774"><c:v>774</c:v></c:pt><c:pt idx="775"><c:v>775</c:v></c:pt><c:pt idx="776"><c:v>776</c:v></c:pt><c:pt idx="777"><c:v>777</c:v></c:pt><c:pt idx="778"><c:v>778</c:v></c:pt><c:pt idx="779"><c:v>779</c:v></c:pt><c:pt idx="780"><c:v>780</c:v></c:pt><c:pt idx="781"><c:v>781</c:v></c:pt><c:pt idx="782"><c:v>782</c:v></c:pt><c:pt idx="783"><c:v>783</c:v></c:pt><c:pt idx="784"><c:v>784</c:v></c:pt><c:pt idx="785"><c:v>785</c:v></c:pt><c:pt idx="786"><c:v>786</c:v></c:pt><c:pt idx="787"><c:v>787</c:v></c:pt><c:pt idx="788"><c:v>788</c:v></c:pt><c:pt idx="789"><c:v>789</c:v></c:pt><c:pt idx="790"><c:v>790</c:v></c:pt><c:pt idx="791"><c:v>791</c:v></c:pt><c:pt idx="792"><c:v>792</c:v></c:pt><c:pt idx="793"><c:v>793</c:v></c:pt><c:pt idx="794"><c:v>794</c:v></c:pt><c:pt idx="795"><c:v>795</c:v></c:pt><c:pt idx="796"><c:v>796</c:v></c:pt><c:pt idx="797"><c:v>797</c:v></c:pt><c:pt idx="798"><c:v>798</c:v></c:pt><c:pt idx="799"><c:v>799</c:v></c:pt><c:pt idx="800"><c:v>800</c:v></c:pt><c:pt idx="801"><c:v>801</c:v></c:pt><c:pt idx="802"><c:v>802</c:v></c:pt><c:pt idx="803"><c:v>803</c:v></c:pt><c:pt idx="804"><c:v>804</c:v></c:pt><c:pt idx="805"><c:v>805</c:v></c:pt><c:pt idx="806"><c:v>806</c:v></c:pt><c:pt idx="807"><c:v>807</c:v></c:pt><c:pt idx="808"><c:v>808</c:v></c:pt><c:pt idx="809"><c:v>809</c:v></c:pt><c:pt idx="810"><c:v>810</c:v></c:pt><c:pt idx="811"><c:v>811</c:v></c:pt><c:pt idx="812"><c:v>812</c:v></c:pt><c:pt idx="813"><c:v>813</c:v></c:pt><c:pt idx="814"><c:v>814</c:v></c:pt><c:pt idx="815"><c:v>815</c:v></c:pt><c:pt idx="816"><c:v>816</c:v></c:pt><c:pt idx="817"><c:v>817</c:v></c:pt><c:pt idx="818"><c:v>818</c:v></c:pt><c:pt idx="819"><c:v>819</c:v></c:pt><c:pt idx="820"><c:v>820</c:v></c:pt><c:pt idx="821"><c:v>821</c:v></c:pt><c:pt idx="822"><c:v>822</c:v></c:pt><c:pt idx="823"><c:v>823</c:v></c:pt><c:pt idx="824"><c:v>824</c:v></c:pt><c:pt idx="825"><c:v>825</c:v></c:pt><c:pt idx="826"><c:v>826</c:v></c:pt><c:pt idx="827"><c:v>827</c:v></c:pt><c:pt idx="828"><c:v>828</c:v></c:pt><c:pt idx="829"><c:v>829</c:v></c:pt><c:pt idx="830"><c:v>830</c:v></c:pt><c:pt idx="831"><c:v>831</c:v></c:pt><c:pt idx="832"><c:v>832</c:v></c:pt><c:pt idx="833"><c:v>833</c:v></c:pt><c:pt idx="834"><c:v>834</c:v></c:pt><c:pt idx="835"><c:v>835</c:v></c:pt><c:pt idx="836"><c:v>836</c:v></c:pt><c:pt idx="837"><c:v>837</c:v></c:pt><c:pt idx="838"><c:v>838</c:v></c:pt><c:pt idx="839"><c:v>839</c:v></c:pt><c:pt idx="840"><c:v>840</c:v></c:pt><c:pt idx="841"><c:v>841</c:v></c:pt><c:pt idx="842"><c:v>842</c:v></c:pt><c:pt idx="843"><c:v>843</c:v></c:pt><c:pt idx="844"><c:v>844</c:v></c:pt><c:pt idx="845"><c:v>845</c:v></c:pt><c:pt idx="846"><c:v>846</c:v></c:pt><c:pt idx="847"><c:v>847</c:v></c:pt><c:pt idx="848"><c:v>848</c:v></c:pt><c:pt idx="849"><c:v>849</c:v></c:pt><c:pt idx="850"><c:v>850</c:v></c:pt><c:pt idx="851"><c:v>851</c:v></c:pt><c:pt idx="852"><c:v>852</c:v></c:pt><c:pt idx="853"><c:v>853</c:v></c:pt><c:pt idx="854"><c:v>854</c:v></c:pt><c:pt idx="855"><c:v>855</c:v></c:pt><c:pt idx="856"><c:v>856</c:v></c:pt><c:pt idx="857"><c:v>857</c:v></c:pt><c:pt idx="858"><c:v>858</c:v></c:pt><c:pt idx="859"><c:v>859</c:v></c:pt><c:pt idx="860"><c:v>860</c:v></c:pt><c:pt idx="861"><c:v>861</c:v></c:pt><c:pt idx="862"><c:v>862</c:v></c:pt><c:pt idx="863"><c:v>863</c:v></c:pt><c:pt idx="864"><c:v>864</c:v></c:pt><c:pt idx="865"><c:v>865</c:v></c:pt><c:pt idx="866"><c:v>866</c:v></c:pt><c:pt idx="867"><c:v>867</c:v></c:pt><c:pt idx="868"><c:v>868</c:v></c:pt><c:pt idx="869"><c:v>869</c:v></c:pt><c:pt idx="870"><c:v>870</c:v></c:pt><c:pt idx="871"><c:v>871</c:v></c:pt><c:pt idx="872"><c:v>872</c:v></c:pt><c:pt idx="873"><c:v>873</c:v></c:pt><c:pt idx="874"><c:v>874</c:v></c:pt><c:pt idx="875"><c:v>875</c:v></c:pt><c:pt idx="876"><c:v>876</c:v></c:pt><c:pt idx="877"><c:v>877</c:v></c:pt><c:pt idx="878"><c:v>878</c:v></c:pt><c:pt idx="879"><c:v>879</c:v></c:pt><c:pt idx="880"><c:v>880</c:v></c:pt><c:pt idx="881"><c:v>881</c:v></c:pt><c:pt idx="882"><c:v>882</c:v></c:pt><c:pt idx="883"><c:v>883</c:v></c:pt><c:pt idx="884"><c:v>884</c:v></c:pt><c:pt idx="885"><c:v>885</c:v></c:pt><c:pt idx="886"><c:v>886</c:v></c:pt><c:pt idx="887"><c:v>887</c:v></c:pt><c:pt idx="888"><c:v>888</c:v></c:pt><c:pt idx="889"><c:v>889</c:v></c:pt><c:pt idx="890"><c:v>890</c:v></c:pt><c:pt idx="891"><c:v>891</c:v></c:pt><c:pt idx="892"><c:v>892</c:v></c:pt><c:pt idx="893"><c:v>893</c:v></c:pt><c:pt idx="894"><c:v>894</c:v></c:pt><c:pt idx="895"><c:v>895</c:v></c:pt><c:pt idx="896"><c:v>896</c:v></c:pt><c:pt idx="897"><c:v>897</c:v></c:pt><c:pt idx="898"><c:v>898</c:v></c:pt><c:pt idx="899"><c:v>899</c:v></c:pt><c:pt idx="900"><c:v>900</c:v></c:pt><c:pt idx="901"><c:v>901</c:v></c:pt><c:pt idx="902"><c:v>902</c:v></c:pt><c:pt idx="903"><c:v>903</c:v></c:pt><c:pt idx="904"><c:v>904</c:v></c:pt><c:pt idx="905"><c:v>905</c:v></c:pt><c:pt idx="906"><c:v>906</c:v></c:pt><c:pt idx="907"><c:v>907</c:v></c:pt><c:pt idx="908"><c:v>908</c:v></c:pt><c:pt idx="909"><c:v>909</c:v></c:pt><c:pt idx="910"><c:v>910</c:v></c:pt><c:pt idx="911"><c:v>911</c:v></c:pt><c:pt idx="912"><c:v>912</c:v></c:pt><c:pt idx="913"><c:v>913</c:v></c:pt><c:pt idx="914"><c:v>914</c:v></c:pt><c:pt idx="915"><c:v>915</c:v></c:pt><c:pt idx="916"><c:v>916</c:v></c:pt><c:pt idx="917"><c:v>917</c:v></c:pt><c:pt idx="918"><c:v>918</c:v></c:pt><c:pt idx="919"><c:v>919</c:v></c:pt><c:pt idx="920"><c:v>920</c:v></c:pt><c:pt idx="921"><c:v>921</c:v></c:pt><c:pt idx="922"><c:v>922</c:v></c:pt><c:pt idx="923"><c:v>923</c:v></c:pt><c:pt idx="924"><c:v>924</c:v></c:pt><c:pt idx="925"><c:v>925</c:v></c:pt><c:pt idx="926"><c:v>926</c:v></c:pt><c:pt idx="927"><c:v>927</c:v></c:pt><c:pt idx="928"><c:v>928</c:v></c:pt><c:pt idx="929"><c:v>929</c:v></c:pt><c:pt idx="930"><c:v>930</c:v></c:pt><c:pt idx="931"><c:v>931</c:v></c:pt><c:pt idx="932"><c:v>932</c:v></c:pt><c:pt idx="933"><c:v>933</c:v></c:pt><c:pt idx="934"><c:v>934</c:v></c:pt><c:pt idx="935"><c:v>935</c:v></c:pt><c:pt idx="936"><c:v>936</c:v></c:pt><c:pt idx="937"><c:v>937</c:v></c:pt><c:pt idx="938"><c:v>938</c:v></c:pt><c:pt idx="939"><c:v>939</c:v></c:pt><c:pt idx="940"><c:v>940</c:v></c:pt><c:pt idx="941"><c:v>941</c:v></c:pt><c:pt idx="942"><c:v>942</c:v></c:pt><c:pt idx="943"><c:v>943</c:v></c:pt><c:pt idx="944"><c:v>944</c:v></c:pt><c:pt idx="945"><c:v>945</c:v></c:pt><c:pt idx="946"><c:v>946</c:v></c:pt><c:pt idx="947"><c:v>947</c:v></c:pt><c:pt idx="948"><c:v>948</c:v></c:pt><c:pt idx="949"><c:v>949</c:v></c:pt><c:pt idx="950"><c:v>950</c:v></c:pt><c:pt idx="951"><c:v>951</c:v></c:pt><c:pt idx="952"><c:v>952</c:v></c:pt><c:pt idx="953"><c:v>953</c:v></c:pt><c:pt idx="954"><c:v>954</c:v></c:pt><c:pt idx="955"><c:v>955</c:v></c:pt><c:pt idx="956"><c:v>956</c:v></c:pt><c:pt idx="957"><c:v>957</c:v></c:pt><c:pt idx="958"><c:v>958</c:v></c:pt><c:pt idx="959"><c:v>959</c:v></c:pt><c:pt idx="960"><c:v>960</c:v></c:pt><c:pt idx="961"><c:v>961</c:v></c:pt><c:pt idx="962"><c:v>962</c:v></c:pt><c:pt idx="963"><c:v>963</c:v></c:pt><c:pt idx="964"><c:v>964</c:v></c:pt><c:pt idx="965"><c:v>965</c:v></c:pt><c:pt idx="966"><c:v>966</c:v></c:pt><c:pt idx="967"><c:v>967</c:v></c:pt><c:pt idx="968"><c:v>968</c:v></c:pt><c:pt idx="969"><c:v>969</c:v></c:pt><c:pt idx="970"><c:v>970</c:v></c:pt><c:pt idx="971"><c:v>971</c:v></c:pt><c:pt idx="972"><c:v>972</c:v></c:pt><c:pt idx="973"><c:v>973</c:v></c:pt><c:pt idx="974"><c:v>974</c:v></c:pt><c:pt idx="975"><c:v>975</c:v></c:pt><c:pt idx="976"><c:v>976</c:v></c:pt><c:pt idx="977"><c:v>977</c:v></c:pt><c:pt idx="978"><c:v>978</c:v></c:pt><c:pt idx="979"><c:v>979</c:v></c:pt><c:pt idx="980"><c:v>980</c:v></c:pt><c:pt idx="981"><c:v>981</c:v></c:pt><c:pt idx="982"><c:v>982</c:v></c:pt><c:pt idx="983"><c:v>983</c:v></c:pt><c:pt idx="984"><c:v>984</c:v></c:pt><c:pt idx="985"><c:v>985</c:v></c:pt><c:pt idx="986"><c:v>986</c:v></c:pt><c:pt idx="987"><c:v>987</c:v></c:pt><c:pt idx="988"><c:v>988</c:v></c:pt><c:pt idx="989"><c:v>989</c:v></c:pt><c:pt idx="990"><c:v>990</c:v></c:pt><c:pt idx="991"><c:v>991</c:v></c:pt><c:pt idx="992"><c:v>992</c:v></c:pt><c:pt idx="993"><c:v>993</c:v></c:pt><c:pt idx="994"><c:v>994</c:v></c:pt><c:pt idx="995"><c:v>995</c:v></c:pt><c:pt idx="996"><c:v>996</c:v></c:pt><c:pt idx="997"><c:v>997</c:v></c:pt><c:pt idx="998"><c:v>998</c:v></c:pt><c:pt idx="999"><c:v>999</c:v></c:pt><c:pt idx="1000"><c:v>1000</c:v></c:pt><c:pt idx="1001"><c:v>1001</c:v></c:pt><c:pt idx="1002"><c:v>1002</c:v></c:pt><c:pt idx="1003"><c:v>1003</c:v></c:pt><c:pt idx="1004"><c:v>1004</c:v></c:pt><c:pt idx="1005"><c:v>1005</c:v></c:pt><c:pt idx="1006"><c:v>1006</c:v></c:pt><c:pt idx="1007"><c:v>1007</c:v></c:pt><c:pt idx="1008"><c:v>1008</c:v></c:pt><c:pt idx="1009"><c:v>1009</c:v></c:pt><c:pt idx="1010"><c:v>1010</c:v></c:pt><c:pt idx="1011"><c:v>1011</c:v></c:pt><c:pt idx="1012"><c:v>1012</c:v></c:pt><c:pt idx="1013"><c:v>1013</c:v></c:pt><c:pt idx="1014"><c:v>1014</c:v></c:pt><c:pt idx="1015"><c:v>1015</c:v></c:pt><c:pt idx="1016"><c:v>1016</c:v></c:pt><c:pt idx="1017"><c:v>1017</c:v></c:pt><c:pt idx="1018"><c:v>1018</c:v></c:pt><c:pt idx="1019"><c:v>1019</c:v></c:pt><c:pt idx="1020"><c:v>1020</c:v></c:pt><c:pt idx="1021"><c:v>1021</c:v></c:pt><c:pt idx="1022"><c:v>1022</c:v></c:pt><c:pt idx="1023"><c:v>1023</c:v></c:pt><c:pt idx="1024"><c:v>1024</c:v></c:pt><c:pt idx="1025"><c:v>1025</c:v></c:pt><c:pt idx="1026"><c:v>1026</c:v></c:pt><c:pt idx="1027"><c:v>1027</c:v></c:pt><c:pt idx="1028"><c:v>1028</c:v></c:pt><c:pt idx="1029"><c:v>1029</c:v></c:pt><c:pt idx="1030"><c:v>1030</c:v></c:pt><c:pt idx="1031"><c:v>1031</c:v></c:pt><c:pt idx="1032"><c:v>1032</c:v></c:pt><c:pt idx="1033"><c:v>1033</c:v></c:pt><c:pt idx="1034"><c:v>1034</c:v></c:pt><c:pt idx="1035"><c:v>1035</c:v></c:pt><c:pt idx="1036"><c:v>1036</c:v></c:pt><c:pt idx="1037"><c:v>1037</c:v></c:pt><c:pt idx="1038"><c:v>1038</c:v></c:pt><c:pt idx="1039"><c:v>1039</c:v></c:pt><c:pt idx="1040"><c:v>1040</c:v></c:pt><c:pt idx="1041"><c:v>1041</c:v></c:pt><c:pt idx="1042"><c:v>1042</c:v></c:pt><c:pt idx="1043"><c:v>1043</c:v></c:pt><c:pt idx="1044"><c:v>1044</c:v></c:pt><c:pt idx="1045"><c:v>1045</c:v></c:pt><c:pt idx="1046"><c:v>1046</c:v></c:pt><c:pt idx="1047"><c:v>1047</c:v></c:pt><c:pt idx="1048"><c:v>1048</c:v></c:pt><c:pt idx="1049"><c:v>1049</c:v></c:pt><c:pt idx="1050"><c:v>1050</c:v></c:pt><c:pt idx="1051"><c:v>1051</c:v></c:pt><c:pt idx="1052"><c:v>1052</c:v></c:pt><c:pt idx="1053"><c:v>1053</c:v></c:pt><c:pt idx="1054"><c:v>1054</c:v></c:pt><c:pt idx="1055"><c:v>1055</c:v></c:pt><c:pt idx="1056"><c:v>1056</c:v></c:pt><c:pt idx="1057"><c:v>1057</c:v></c:pt><c:pt idx="1058"><c:v>1058</c:v></c:pt><c:pt idx="1059"><c:v>1059</c:v></c:pt><c:pt idx="1060"><c:v>1060</c:v></c:pt><c:pt idx="1061"><c:v>1061</c:v></c:pt><c:pt idx="1062"><c:v>1062</c:v></c:pt><c:pt idx="1063"><c:v>1063</c:v></c:pt><c:pt idx="1064"><c:v>1064</c:v></c:pt><c:pt idx="1065"><c:v>1065</c:v></c:pt><c:pt idx="1066"><c:v>1066</c:v></c:pt><c:pt idx="1067"><c:v>1067</c:v></c:pt><c:pt idx="1068"><c:v>1068</c:v></c:pt><c:pt idx="1069"><c:v>1069</c:v></c:pt><c:pt idx="1070"><c:v>1070</c:v></c:pt><c:pt idx="1071"><c:v>1071</c:v></c:pt><c:pt idx="1072"><c:v>1072</c:v></c:pt><c:pt idx="1073"><c:v>1073</c:v></c:pt><c:pt idx="1074"><c:v>1074</c:v></c:pt><c:pt idx="1075"><c:v>1075</c:v></c:pt><c:pt idx="1076"><c:v>1076</c:v></c:pt><c:pt idx="1077"><c:v>1077</c:v></c:pt><c:pt idx="1078"><c:v>1078</c:v></c:pt><c:pt idx="1079"><c:v>1079</c:v></c:pt><c:pt idx="1080"><c:v>1080</c:v></c:pt><c:pt idx="1081"><c:v>1081</c:v></c:pt><c:pt idx="1082"><c:v>1082</c:v></c:pt><c:pt idx="1083"><c:v>1083</c:v></c:pt><c:pt idx="1084"><c:v>1084</c:v></c:pt><c:pt idx="1085"><c:v>1085</c:v></c:pt><c:pt idx="1086"><c:v>1086</c:v></c:pt><c:pt idx="1087"><c:v>1087</c:v></c:pt><c:pt idx="1088"><c:v>1088</c:v></c:pt><c:pt idx="1089"><c:v>1089</c:v></c:pt><c:pt idx="1090"><c:v>1090</c:v></c:pt><c:pt idx="1091"><c:v>1091</c:v></c:pt><c:pt idx="1092"><c:v>1092</c:v></c:pt><c:pt idx="1093"><c:v>1093</c:v></c:pt><c:pt idx="1094"><c:v>1094</c:v></c:pt><c:pt idx="1095"><c:v>1095</c:v></c:pt><c:pt idx="1096"><c:v>1096</c:v></c:pt><c:pt idx="1097"><c:v>1097</c:v></c:pt><c:pt idx="1098"><c:v>1098</c:v></c:pt><c:pt idx="1099"><c:v>1099</c:v></c:pt><c:pt idx="1100"><c:v>1100</c:v></c:pt><c:pt idx="1101"><c:v>1101</c:v></c:pt><c:pt idx="1102"><c:v>1102</c:v></c:pt><c:pt idx="1103"><c:v>1103</c:v></c:pt><c:pt idx="1104"><c:v>1104</c:v></c:pt><c:pt idx="1105"><c:v>1105</c:v></c:pt><c:pt idx="1106"><c:v>1106</c:v></c:pt><c:pt idx="1107"><c:v>1107</c:v></c:pt><c:pt idx="1108"><c:v>1108</c:v></c:pt><c:pt idx="1109"><c:v>1109</c:v></c:pt><c:pt idx="1110"><c:v>1110</c:v></c:pt><c:pt idx="1111"><c:v>1111</c:v></c:pt><c:pt idx="1112"><c:v>1112</c:v></c:pt><c:pt idx="1113"><c:v>1113</c:v></c:pt><c:pt idx="1114"><c:v>1114</c:v></c:pt><c:pt idx="1115"><c:v>1115</c:v></c:pt><c:pt idx="1116"><c:v>1116</c:v></c:pt><c:pt idx="1117"><c:v>1117</c:v></c:pt><c:pt idx="1118"><c:v>1118</c:v></c:pt><c:pt idx="1119"><c:v>1119</c:v></c:pt><c:pt idx="1120"><c:v>1120</c:v></c:pt><c:pt idx="1121"><c:v>1121</c:v></c:pt><c:pt idx="1122"><c:v>1122</c:v></c:pt><c:pt idx="1123"><c:v>1123</c:v></c:pt><c:pt idx="1124"><c:v>1124</c:v></c:pt><c:pt idx="1125"><c:v>1125</c:v></c:pt><c:pt idx="1126"><c:v>1126</c:v></c:pt><c:pt idx="1127"><c:v>1127</c:v></c:pt><c:pt idx="1128"><c:v>1128</c:v></c:pt><c:pt idx="1129"><c:v>1129</c:v></c:pt><c:pt idx="1130"><c:v>1130</c:v></c:pt><c:pt idx="1131"><c:v>1131</c:v></c:pt><c:pt idx="1132"><c:v>1132</c:v></c:pt><c:pt idx="1133"><c:v>1133</c:v></c:pt><c:pt idx="1134"><c:v>1134</c:v></c:pt><c:pt idx="1135"><c:v>1135</c:v></c:pt><c:pt idx="1136"><c:v>1136</c:v></c:pt><c:pt idx="1137"><c:v>1137</c:v></c:pt><c:pt idx="1138"><c:v>1138</c:v></c:pt><c:pt idx="1139"><c:v>1139</c:v></c:pt><c:pt idx="1140"><c:v>1140</c:v></c:pt><c:pt idx="1141"><c:v>1141</c:v></c:pt><c:pt idx="1142"><c:v>1142</c:v></c:pt><c:pt idx="1143"><c:v>1143</c:v></c:pt><c:pt idx="1144"><c:v>1144</c:v></c:pt><c:pt idx="1145"><c:v>1145</c:v></c:pt><c:pt idx="1146"><c:v>1146</c:v></c:pt><c:pt idx="1147"><c:v>1147</c:v></c:pt><c:pt idx="1148"><c:v>1148</c:v></c:pt><c:pt idx="1149"><c:v>1149</c:v></c:pt><c:pt idx="1150"><c:v>1150</c:v></c:pt><c:pt idx="1151"><c:v>1151</c:v></c:pt><c:pt idx="1152"><c:v>1152</c:v></c:pt><c:pt idx="1153"><c:v>1153</c:v></c:pt><c:pt idx="1154"><c:v>1154</c:v></c:pt><c:pt idx="1155"><c:v>1155</c:v></c:pt><c:pt idx="1156"><c:v>1156</c:v></c:pt><c:pt idx="1157"><c:v>1157</c:v></c:pt><c:pt idx="1158"><c:v>1158</c:v></c:pt><c:pt idx="1159"><c:v>1159</c:v></c:pt><c:pt idx="1160"><c:v>1160</c:v></c:pt><c:pt idx="1161"><c:v>1161</c:v></c:pt><c:pt idx="1162"><c:v>1162</c:v></c:pt><c:pt idx="1163"><c:v>1163</c:v></c:pt><c:pt idx="1164"><c:v>1164</c:v></c:pt><c:pt idx="1165"><c:v>1165</c:v></c:pt><c:pt idx="1166"><c:v>1166</c:v></c:pt><c:pt idx="1167"><c:v>1167</c:v></c:pt><c:pt idx="1168"><c:v>1168</c:v></c:pt><c:pt idx="1169"><c:v>1169</c:v></c:pt><c:pt idx="1170"><c:v>1170</c:v></c:pt><c:pt idx="1171"><c:v>1171</c:v></c:pt><c:pt idx="1172"><c:v>1172</c:v></c:pt><c:pt idx="1173"><c:v>1173</c:v></c:pt><c:pt idx="1174"><c:v>1174</c:v></c:pt><c:pt idx="1175"><c:v>1175</c:v></c:pt><c:pt idx="1176"><c:v>1176</c:v></c:pt><c:pt idx="1177"><c:v>1177</c:v></c:pt><c:pt idx="1178"><c:v>1178</c:v></c:pt><c:pt idx="1179"><c:v>1179</c:v></c:pt><c:pt idx="1180"><c:v>1180</c:v></c:pt><c:pt idx="1181"><c:v>1181</c:v></c:pt><c:pt idx="1182"><c:v>1182</c:v></c:pt><c:pt idx="1183"><c:v>1183</c:v></c:pt><c:pt idx="1184"><c:v>1184</c:v></c:pt><c:pt idx="1185"><c:v>1185</c:v></c:pt><c:pt idx="1186"><c:v>1186</c:v></c:pt><c:pt idx="1187"><c:v>1187</c:v></c:pt><c:pt idx="1188"><c:v>1188</c:v></c:pt><c:pt idx="1189"><c:v>1189</c:v></c:pt><c:pt idx="1190"><c:v>1190</c:v></c:pt><c:pt idx="1191"><c:v>1191</c:v></c:pt><c:pt idx="1192"><c:v>1192</c:v></c:pt><c:pt idx="1193"><c:v>1193</c:v></c:pt><c:pt idx="1194"><c:v>1194</c:v></c:pt><c:pt idx="1195"><c:v>1195</c:v></c:pt><c:pt idx="1196"><c:v>1196</c:v></c:pt><c:pt idx="1197"><c:v>1197</c:v></c:pt><c:pt idx="1198"><c:v>1198</c:v></c:pt><c:pt idx="1199"><c:v>1199</c:v></c:pt><c:pt idx="1200"><c:v>1200</c:v></c:pt><c:pt idx="1201"><c:v>1201</c:v></c:pt><c:pt idx="1202"><c:v>1202</c:v></c:pt><c:pt idx="1203"><c:v>1203</c:v></c:pt><c:pt idx="1204"><c:v>1204</c:v></c:pt><c:pt idx="1205"><c:v>1205</c:v></c:pt><c:pt idx="1206"><c:v>1206</c:v></c:pt><c:pt idx="1207"><c:v>1207</c:v></c:pt><c:pt idx="1208"><c:v>1208</c:v></c:pt><c:pt idx="1209"><c:v>1209</c:v></c:pt><c:pt idx="1210"><c:v>1210</c:v></c:pt><c:pt idx="1211"><c:v>1211</c:v></c:pt><c:pt idx="1212"><c:v>1212</c:v></c:pt><c:pt idx="1213"><c:v>1213</c:v></c:pt><c:pt idx="1214"><c:v>1214</c:v></c:pt><c:pt idx="1215"><c:v>1215</c:v></c:pt><c:pt idx="1216"><c:v>1216</c:v></c:pt><c:pt idx="1217"><c:v>1217</c:v></c:pt><c:pt idx="1218"><c:v>1218</c:v></c:pt><c:pt idx="1219"><c:v>1219</c:v></c:pt><c:pt idx="1220"><c:v>1220</c:v></c:pt><c:pt idx="1221"><c:v>1221</c:v></c:pt><c:pt idx="1222"><c:v>1222</c:v></c:pt><c:pt idx="1223"><c:v>1223</c:v></c:pt><c:pt idx="1224"><c:v>1224</c:v></c:pt><c:pt idx="1225"><c:v>1225</c:v></c:pt><c:pt idx="1226"><c:v>1226</c:v></c:pt><c:pt idx="1227"><c:v>1227</c:v></c:pt><c:pt idx="1228"><c:v>1228</c:v></c:pt><c:pt idx="1229"><c:v>1229</c:v></c:pt><c:pt idx="1230"><c:v>1230</c:v></c:pt><c:pt idx="1231"><c:v>1231</c:v></c:pt><c:pt idx="1232"><c:v>1232</c:v></c:pt><c:pt idx="1233"><c:v>1233</c:v></c:pt><c:pt idx="1234"><c:v>1234</c:v></c:pt><c:pt idx="1235"><c:v>1235</c:v></c:pt><c:pt idx="1236"><c:v>1236</c:v></c:pt><c:pt idx="1237"><c:v>1237</c:v></c:pt><c:pt idx="1238"><c:v>1238</c:v></c:pt><c:pt idx="1239"><c:v>1239</c:v></c:pt><c:pt idx="1240"><c:v>1240</c:v></c:pt><c:pt idx="1241"><c:v>1241</c:v></c:pt><c:pt idx="1242"><c:v>1242</c:v></c:pt><c:pt idx="1243"><c:v>1243</c:v></c:pt><c:pt idx="1244"><c:v>1244</c:v></c:pt><c:pt idx="1245"><c:v>1245</c:v></c:pt><c:pt idx="1246"><c:v>1246</c:v></c:pt><c:pt idx="1247"><c:v>1247</c:v></c:pt><c:pt idx="1248"><c:v>1248</c:v></c:pt><c:pt idx="1249"><c:v>1249</c:v></c:pt><c:pt idx="1250"><c:v>1250</c:v></c:pt><c:pt idx="1251"><c:v>1251</c:v></c:pt><c:pt idx="1252"><c:v>1252</c:v></c:pt><c:pt idx="1253"><c:v>1253</c:v></c:pt><c:pt idx="1254"><c:v>1254</c:v></c:pt><c:pt idx="1255"><c:v>1255</c:v></c:pt><c:pt idx="1256"><c:v>1256</c:v></c:pt><c:pt idx="1257"><c:v>1257</c:v></c:pt><c:pt idx="1258"><c:v>1258</c:v></c:pt><c:pt idx="1259"><c:v>1259</c:v></c:pt><c:pt idx="1260"><c:v>1260</c:v></c:pt><c:pt idx="1261"><c:v>1261</c:v></c:pt><c:pt idx="1262"><c:v>1262</c:v></c:pt><c:pt idx="1263"><c:v>1263</c:v></c:pt><c:pt idx="1264"><c:v>1264</c:v></c:pt><c:pt idx="1265"><c:v>1265</c:v></c:pt><c:pt idx="1266"><c:v>1266</c:v></c:pt><c:pt idx="1267"><c:v>1267</c:v></c:pt><c:pt idx="1268"><c:v>1268</c:v></c:pt><c:pt idx="1269"><c:v>1269</c:v></c:pt><c:pt idx="1270"><c:v>1270</c:v></c:pt><c:pt idx="1271"><c:v>1271</c:v></c:pt><c:pt idx="1272"><c:v>1272</c:v></c:pt><c:pt idx="1273"><c:v>1273</c:v></c:pt><c:pt idx="1274"><c:v>1274</c:v></c:pt><c:pt idx="1275"><c:v>1275</c:v></c:pt><c:pt idx="1276"><c:v>1276</c:v></c:pt><c:pt idx="1277"><c:v>1277</c:v></c:pt><c:pt idx="1278"><c:v>1278</c:v></c:pt><c:pt idx="1279"><c:v>1279</c:v></c:pt><c:pt idx="1280"><c:v>1280</c:v></c:pt><c:pt idx="1281"><c:v>1281</c:v></c:pt><c:pt idx="1282"><c:v>1282</c:v></c:pt><c:pt idx="1283"><c:v>1283</c:v></c:pt><c:pt idx="1284"><c:v>1284</c:v></c:pt><c:pt idx="1285"><c:v>1285</c:v></c:pt><c:pt idx="1286"><c:v>1286</c:v></c:pt><c:pt idx="1287"><c:v>1287</c:v></c:pt><c:pt idx="1288"><c:v>1288</c:v></c:pt><c:pt idx="1289"><c:v>1289</c:v></c:pt><c:pt idx="1290"><c:v>1290</c:v></c:pt><c:pt idx="1291"><c:v>1291</c:v></c:pt><c:pt idx="1292"><c:v>1292</c:v></c:pt><c:pt idx="1293"><c:v>1293</c:v></c:pt><c:pt idx="1294"><c:v>1294</c:v></c:pt><c:pt idx="1295"><c:v>1295</c:v></c:pt><c:pt idx="1296"><c:v>1296</c:v></c:pt><c:pt idx="1297"><c:v>1297</c:v></c:pt><c:pt idx="1298"><c:v>1298</c:v></c:pt><c:pt idx="1299"><c:v>1299</c:v></c:pt><c:pt idx="1300"><c:v>1300</c:v></c:pt><c:pt idx="1301"><c:v>1301</c:v></c:pt><c:pt idx="1302"><c:v>1302</c:v></c:pt><c:pt idx="1303"><c:v>1303</c:v></c:pt><c:pt idx="1304"><c:v>1304</c:v></c:pt><c:pt idx="1305"><c:v>1305</c:v></c:pt><c:pt idx="1306"><c:v>1306</c:v></c:pt><c:pt idx="1307"><c:v>1307</c:v></c:pt><c:pt idx="1308"><c:v>1308</c:v></c:pt><c:pt idx="1309"><c:v>1309</c:v></c:pt><c:pt idx="1310"><c:v>1310</c:v></c:pt><c:pt idx="1311"><c:v>1311</c:v></c:pt><c:pt idx="1312"><c:v>1312</c:v></c:pt><c:pt idx="1313"><c:v>1313</c:v></c:pt><c:pt idx="1314"><c:v>1314</c:v></c:pt><c:pt idx="1315"><c:v>1315</c:v></c:pt><c:pt idx="1316"><c:v>1316</c:v></c:pt><c:pt idx="1317"><c:v>1317</c:v></c:pt><c:pt idx="1318"><c:v>1318</c:v></c:pt><c:pt idx="1319"><c:v>1319</c:v></c:pt><c:pt idx="1320"><c:v>1320</c:v></c:pt><c:pt idx="1321"><c:v>1321</c:v></c:pt><c:pt idx="1322"><c:v>1322</c:v></c:pt><c:pt idx="1323"><c:v>1323</c:v></c:pt><c:pt idx="1324"><c:v>1324</c:v></c:pt><c:pt idx="1325"><c:v>1325</c:v></c:pt><c:pt idx="1326"><c:v>1326</c:v></c:pt><c:pt idx="1327"><c:v>1327</c:v></c:pt><c:pt idx="1328"><c:v>1328</c:v></c:pt><c:pt idx="1329"><c:v>1329</c:v></c:pt><c:pt idx="1330"><c:v>1330</c:v></c:pt><c:pt idx="1331"><c:v>1331</c:v></c:pt><c:pt idx="1332"><c:v>1332</c:v></c:pt><c:pt idx="1333"><c:v>1333</c:v></c:pt><c:pt idx="1334"><c:v>1334</c:v></c:pt><c:pt idx="1335"><c:v>1335</c:v></c:pt><c:pt idx="1336"><c:v>1336</c:v></c:pt><c:pt idx="1337"><c:v>1337</c:v></c:pt><c:pt idx="1338"><c:v>1338</c:v></c:pt><c:pt idx="1339"><c:v>1339</c:v></c:pt><c:pt idx="1340"><c:v>1340</c:v></c:pt><c:pt idx="1341"><c:v>1341</c:v></c:pt><c:pt idx="1342"><c:v>1342</c:v></c:pt><c:pt idx="1343"><c:v>1343</c:v></c:pt><c:pt idx="1344"><c:v>1344</c:v></c:pt><c:pt idx="1345"><c:v>1345</c:v></c:pt><c:pt idx="1346"><c:v>1346</c:v></c:pt><c:pt idx="1347"><c:v>1347</c:v></c:pt><c:pt idx="1348"><c:v>1348</c:v></c:pt><c:pt idx="1349"><c:v>1349</c:v></c:pt><c:pt idx="1350"><c:v>1350</c:v></c:pt><c:pt idx="1351"><c:v>1351</c:v></c:pt><c:pt idx="1352"><c:v>1352</c:v></c:pt><c:pt idx="1353"><c:v>1353</c:v></c:pt><c:pt idx="1354"><c:v>1354</c:v></c:pt><c:pt idx="1355"><c:v>1355</c:v></c:pt><c:pt idx="1356"><c:v>1356</c:v></c:pt><c:pt idx="1357"><c:v>1357</c:v></c:pt><c:pt idx="1358"><c:v>1358</c:v></c:pt><c:pt idx="1359"><c:v>1359</c:v></c:pt><c:pt idx="1360"><c:v>1360</c:v></c:pt><c:pt idx="1361"><c:v>1361</c:v></c:pt><c:pt idx="1362"><c:v>1362</c:v></c:pt><c:pt idx="1363"><c:v>1363</c:v></c:pt><c:pt idx="1364"><c:v>1364</c:v></c:pt><c:pt idx="1365"><c:v>1365</c:v></c:pt><c:pt idx="1366"><c:v>1366</c:v></c:pt><c:pt idx="1367"><c:v>1367</c:v></c:pt><c:pt idx="1368"><c:v>1368</c:v></c:pt><c:pt idx="1369"><c:v>1369</c:v></c:pt><c:pt idx="1370"><c:v>1370</c:v></c:pt><c:pt idx="1371"><c:v>1371</c:v></c:pt><c:pt idx="1372"><c:v>1372</c:v></c:pt><c:pt idx="1373"><c:v>1373</c:v></c:pt><c:pt idx="1374"><c:v>1374</c:v></c:pt><c:pt idx="1375"><c:v>1375</c:v></c:pt><c:pt idx="1376"><c:v>1376</c:v></c:pt><c:pt idx="1377"><c:v>1377</c:v></c:pt><c:pt idx="1378"><c:v>1378</c:v></c:pt><c:pt idx="1379"><c:v>1379</c:v></c:pt><c:pt idx="1380"><c:v>1380</c:v></c:pt><c:pt idx="1381"><c:v>1381</c:v></c:pt><c:pt idx="1382"><c:v>1382</c:v></c:pt><c:pt idx="1383"><c:v>1383</c:v></c:pt><c:pt idx="1384"><c:v>1384</c:v></c:pt><c:pt idx="1385"><c:v>1385</c:v></c:pt><c:pt idx="1386"><c:v>1386</c:v></c:pt><c:pt idx="1387"><c:v>1387</c:v></c:pt><c:pt idx="1388"><c:v>1388</c:v></c:pt><c:pt idx="1389"><c:v>1389</c:v></c:pt><c:pt idx="1390"><c:v>1390</c:v></c:pt><c:pt idx="1391"><c:v>1391</c:v></c:pt><c:pt idx="1392"><c:v>1392</c:v></c:pt><c:pt idx="1393"><c:v>1393</c:v></c:pt><c:pt idx="1394"><c:v>1394</c:v></c:pt><c:pt idx="1395"><c:v>1395</c:v></c:pt><c:pt idx="1396"><c:v>1396</c:v></c:pt><c:pt idx="1397"><c:v>1397</c:v></c:pt><c:pt idx="1398"><c:v>1398</c:v></c:pt><c:pt idx="1399"><c:v>1399</c:v></c:pt><c:pt idx="1400"><c:v>1400</c:v></c:pt><c:pt idx="1401"><c:v>1401</c:v></c:pt><c:pt idx="1402"><c:v>1402</c:v></c:pt><c:pt idx="1403"><c:v>1403</c:v></c:pt><c:pt idx="1404"><c:v>1404</c:v></c:pt><c:pt idx="1405"><c:v>1405</c:v></c:pt><c:pt idx="1406"><c:v>1406</c:v></c:pt><c:pt idx="1407"><c:v>1407</c:v></c:pt><c:pt idx="1408"><c:v>1408</c:v></c:pt><c:pt idx="1409"><c:v>1409</c:v></c:pt><c:pt idx="1410"><c:v>1410</c:v></c:pt><c:pt idx="1411"><c:v>1411</c:v></c:pt><c:pt idx="1412"><c:v>1412</c:v></c:pt><c:pt idx="1413"><c:v>1413</c:v></c:pt><c:pt idx="1414"><c:v>1414</c:v></c:pt><c:pt idx="1415"><c:v>1415</c:v></c:pt><c:pt idx="1416"><c:v>1416</c:v></c:pt><c:pt idx="1417"><c:v>1417</c:v></c:pt><c:pt idx="1418"><c:v>1418</c:v></c:pt><c:pt idx="1419"><c:v>1419</c:v></c:pt><c:pt idx="1420"><c:v>1420</c:v></c:pt><c:pt idx="1421"><c:v>1421</c:v></c:pt><c:pt idx="1422"><c:v>1422</c:v></c:pt><c:pt idx="1423"><c:v>1423</c:v></c:pt><c:pt idx="1424"><c:v>1424</c:v></c:pt><c:pt idx="1425"><c:v>1425</c:v></c:pt><c:pt idx="1426"><c:v>1426</c:v></c:pt><c:pt idx="1427"><c:v>1427</c:v></c:pt><c:pt idx="1428"><c:v>1428</c:v></c:pt><c:pt idx="1429"><c:v>1429</c:v></c:pt><c:pt idx="1430"><c:v>1430</c:v></c:pt><c:pt idx="1431"><c:v>1431</c:v></c:pt><c:pt idx="1432"><c:v>1432</c:v></c:pt><c:pt idx="1433"><c:v>1433</c:v></c:pt><c:pt idx="1434"><c:v>1434</c:v></c:pt><c:pt idx="1435"><c:v>1435</c:v></c:pt><c:pt idx="1436"><c:v>1436</c:v></c:pt><c:pt idx="1437"><c:v>1437</c:v></c:pt><c:pt idx="1438"><c:v>1438</c:v></c:pt><c:pt idx="1439"><c:v>1439</c:v></c:pt><c:pt idx="1440"><c:v>1440</c:v></c:pt><c:pt idx="1441"><c:v>1441</c:v></c:pt><c:pt idx="1442"><c:v>1442</c:v></c:pt><c:pt idx="1443"><c:v>1443</c:v></c:pt><c:pt idx="1444"><c:v>1444</c:v></c:pt><c:pt idx="1445"><c:v>1445</c:v></c:pt><c:pt idx="1446"><c:v>1446</c:v></c:pt><c:pt idx="1447"><c:v>1447</c:v></c:pt><c:pt idx="1448"><c:v>1448</c:v></c:pt><c:pt idx="1449"><c:v>1449</c:v></c:pt><c:pt idx="1450"><c:v>1450</c:v></c:pt><c:pt idx="1451"><c:v>1451</c:v></c:pt><c:pt idx="1452"><c:v>1452</c:v></c:pt><c:pt idx="1453"><c:v>1453</c:v></c:pt><c:pt idx="1454"><c:v>1454</c:v></c:pt><c:pt idx="1455"><c:v>1455</c:v></c:pt><c:pt idx="1456"><c:v>1456</c:v></c:pt><c:pt idx="1457"><c:v>1457</c:v></c:pt><c:pt idx="1458"><c:v>1458</c:v></c:pt><c:pt idx="1459"><c:v>1459</c:v></c:pt><c:pt idx="1460"><c:v>1460</c:v></c:pt><c:pt idx="1461"><c:v>1461</c:v></c:pt><c:pt idx="1462"><c:v>1462</c:v></c:pt><c:pt idx="1463"><c:v>1463</c:v></c:pt><c:pt idx="1464"><c:v>1464</c:v></c:pt><c:pt idx="1465"><c:v>1465</c:v></c:pt><c:pt idx="1466"><c:v>1466</c:v></c:pt><c:pt idx="1467"><c:v>1467</c:v></c:pt><c:pt idx="1468"><c:v>1468</c:v></c:pt><c:pt idx="1469"><c:v>1469</c:v></c:pt><c:pt idx="1470"><c:v>1470</c:v></c:pt><c:pt idx="1471"><c:v>1471</c:v></c:pt><c:pt idx="1472"><c:v>1472</c:v></c:pt><c:pt idx="1473"><c:v>1473</c:v></c:pt><c:pt idx="1474"><c:v>1474</c:v></c:pt><c:pt idx="1475"><c:v>1475</c:v></c:pt><c:pt idx="1476"><c:v>1476</c:v></c:pt><c:pt idx="1477"><c:v>1477</c:v></c:pt><c:pt idx="1478"><c:v>1478</c:v></c:pt><c:pt idx="1479"><c:v>1479</c:v></c:pt><c:pt idx="1480"><c:v>1480</c:v></c:pt><c:pt idx="1481"><c:v>1481</c:v></c:pt><c:pt idx="1482"><c:v>1482</c:v></c:pt><c:pt idx="1483"><c:v>1483</c:v></c:pt><c:pt idx="1484"><c:v>1484</c:v></c:pt><c:pt idx="1485"><c:v>1485</c:v></c:pt><c:pt idx="1486"><c:v>1486</c:v></c:pt><c:pt idx="1487"><c:v>1487</c:v></c:pt><c:pt idx="1488"><c:v>1488</c:v></c:pt><c:pt idx="1489"><c:v>1489</c:v></c:pt><c:pt idx="1490"><c:v>1490</c:v></c:pt><c:pt idx="1491"><c:v>1491</c:v></c:pt><c:pt idx="1492"><c:v>1492</c:v></c:pt><c:pt idx="1493"><c:v>1493</c:v></c:pt><c:pt idx="1494"><c:v>1494</c:v></c:pt><c:pt idx="1495"><c:v>1495</c:v></c:pt><c:pt idx="1496"><c:v>1496</c:v></c:pt><c:pt idx="1497"><c:v>1497</c:v></c:pt><c:pt idx="1498"><c:v>1498</c:v></c:pt><c:pt idx="1499"><c:v>1499</c:v></c:pt><c:pt idx="1500"><c:v>1500</c:v></c:pt><c:pt idx="1501"><c:v>1501</c:v></c:pt><c:pt idx="1502"><c:v>1502</c:v></c:pt><c:pt idx="1503"><c:v>1503</c:v></c:pt><c:pt idx="1504"><c:v>1504</c:v></c:pt><c:pt idx="1505"><c:v>1505</c:v></c:pt><c:pt idx="1506"><c:v>1506</c:v></c:pt><c:pt idx="1507"><c:v>1507</c:v></c:pt><c:pt idx="1508"><c:v>1508</c:v></c:pt><c:pt idx="1509"><c:v>1509</c:v></c:pt><c:pt idx="1510"><c:v>1510</c:v></c:pt><c:pt idx="1511"><c:v>1511</c:v></c:pt><c:pt idx="1512"><c:v>1512</c:v></c:pt><c:pt idx="1513"><c:v>1513</c:v></c:pt><c:pt idx="1514"><c:v>1514</c:v></c:pt><c:pt idx="1515"><c:v>1515</c:v></c:pt><c:pt idx="1516"><c:v>1516</c:v></c:pt><c:pt idx="1517"><c:v>1517</c:v></c:pt><c:pt idx="1518"><c:v>1518</c:v></c:pt><c:pt idx="1519"><c:v>1519</c:v></c:pt><c:pt idx="1520"><c:v>1520</c:v></c:pt><c:pt idx="1521"><c:v>1521</c:v></c:pt><c:pt idx="1522"><c:v>1522</c:v></c:pt><c:pt idx="1523"><c:v>1523</c:v></c:pt><c:pt idx="1524"><c:v>1524</c:v></c:pt><c:pt idx="1525"><c:v>1525</c:v></c:pt><c:pt idx="1526"><c:v>1526</c:v></c:pt><c:pt idx="1527"><c:v>1527</c:v></c:pt><c:pt idx="1528"><c:v>1528</c:v></c:pt><c:pt idx="1529"><c:v>1529</c:v></c:pt><c:pt idx="1530"><c:v>1530</c:v></c:pt><c:pt idx="1531"><c:v>1531</c:v></c:pt><c:pt idx="1532"><c:v>1532</c:v></c:pt><c:pt idx="1533"><c:v>1533</c:v></c:pt><c:pt idx="1534"><c:v>1534</c:v></c:pt><c:pt idx="1535"><c:v>1535</c:v></c:pt><c:pt idx="1536"><c:v>1536</c:v></c:pt><c:pt idx="1537"><c:v>1537</c:v></c:pt><c:pt idx="1538"><c:v>1538</c:v></c:pt><c:pt idx="1539"><c:v>1539</c:v></c:pt><c:pt idx="1540"><c:v>1540</c:v></c:pt><c:pt idx="1541"><c:v>1541</c:v></c:pt><c:pt idx="1542"><c:v>1542</c:v></c:pt><c:pt idx="1543"><c:v>1543</c:v></c:pt><c:pt idx="1544"><c:v>1544</c:v></c:pt><c:pt idx="1545"><c:v>1545</c:v></c:pt><c:pt idx="1546"><c:v>1546</c:v></c:pt><c:pt idx="1547"><c:v>1547</c:v></c:pt><c:pt idx="1548"><c:v>1548</c:v></c:pt><c:pt idx="1549"><c:v>1549</c:v></c:pt><c:pt idx="1550"><c:v>1550</c:v></c:pt><c:pt idx="1551"><c:v>1551</c:v></c:pt><c:pt idx="1552"><c:v>1552</c:v></c:pt><c:pt idx="1553"><c:v>1553</c:v></c:pt><c:pt idx="1554"><c:v>1554</c:v></c:pt><c:pt idx="1555"><c:v>1555</c:v></c:pt><c:pt idx="1556"><c:v>1556</c:v></c:pt><c:pt idx="1557"><c:v>1557</c:v></c:pt><c:pt idx="1558"><c:v>1558</c:v></c:pt><c:pt idx="1559"><c:v>1559</c:v></c:pt><c:pt idx="1560"><c:v>1560</c:v></c:pt><c:pt idx="1561"><c:v>1561</c:v></c:pt><c:pt idx="1562"><c:v>1562</c:v></c:pt><c:pt idx="1563"><c:v>1563</c:v></c:pt><c:pt idx="1564"><c:v>1564</c:v></c:pt><c:pt idx="1565"><c:v>1565</c:v></c:pt><c:pt idx="1566"><c:v>1566</c:v></c:pt><c:pt idx="1567"><c:v>1567</c:v></c:pt><c:pt idx="1568"><c:v>1568</c:v></c:pt><c:pt idx="1569"><c:v>1569</c:v></c:pt><c:pt idx="1570"><c:v>1570</c:v></c:pt><c:pt idx="1571"><c:v>1571</c:v></c:pt><c:pt idx="1572"><c:v>1572</c:v></c:pt><c:pt idx="1573"><c:v>1573</c:v></c:pt><c:pt idx="1574"><c:v>1574</c:v></c:pt><c:pt idx="1575"><c:v>1575</c:v></c:pt><c:pt idx="1576"><c:v>1576</c:v></c:pt><c:pt idx="1577"><c:v>1577</c:v></c:pt><c:pt idx="1578"><c:v>1578</c:v></c:pt><c:pt idx="1579"><c:v>1579</c:v></c:pt><c:pt idx="1580"><c:v>1580</c:v></c:pt><c:pt idx="1581"><c:v>1581</c:v></c:pt><c:pt idx="1582"><c:v>1582</c:v></c:pt><c:pt idx="1583"><c:v>1583</c:v></c:pt><c:pt idx="1584"><c:v>1584</c:v></c:pt><c:pt idx="1585"><c:v>1585</c:v></c:pt><c:pt idx="1586"><c:v>1586</c:v></c:pt><c:pt idx="1587"><c:v>1587</c:v></c:pt><c:pt idx="1588"><c:v>1588</c:v></c:pt><c:pt idx="1589"><c:v>1589</c:v></c:pt><c:pt idx="1590"><c:v>1590</c:v></c:pt><c:pt idx="1591"><c:v>1591</c:v></c:pt><c:pt idx="1592"><c:v>1592</c:v></c:pt><c:pt idx="1593"><c:v>1593</c:v></c:pt><c:pt idx="1594"><c:v>1594</c:v></c:pt><c:pt idx="1595"><c:v>1595</c:v></c:pt><c:pt idx="1596"><c:v>1596</c:v></c:pt><c:pt idx="1597"><c:v>1597</c:v></c:pt><c:pt idx="1598"><c:v>1598</c:v></c:pt><c:pt idx="1599"><c:v>1599</c:v></c:pt><c:pt idx="1600"><c:v>1600</c:v></c:pt><c:pt idx="1601"><c:v>1601</c:v></c:pt><c:pt idx="1602"><c:v>1602</c:v></c:pt><c:pt idx="1603"><c:v>1603</c:v></c:pt><c:pt idx="1604"><c:v>1604</c:v></c:pt><c:pt idx="1605"><c:v>1605</c:v></c:pt><c:pt idx="1606"><c:v>1606</c:v></c:pt><c:pt idx="1607"><c:v>1607</c:v></c:pt><c:pt idx="1608"><c:v>1608</c:v></c:pt><c:pt idx="1609"><c:v>1609</c:v></c:pt><c:pt idx="1610"><c:v>1610</c:v></c:pt><c:pt idx="1611"><c:v>1611</c:v></c:pt><c:pt idx="1612"><c:v>1612</c:v></c:pt><c:pt idx="1613"><c:v>1613</c:v></c:pt><c:pt idx="1614"><c:v>1614</c:v></c:pt><c:pt idx="1615"><c:v>1615</c:v></c:pt><c:pt idx="1616"><c:v>1616</c:v></c:pt><c:pt idx="1617"><c:v>1617</c:v></c:pt><c:pt idx="1618"><c:v>1618</c:v></c:pt><c:pt idx="1619"><c:v>1619</c:v></c:pt><c:pt idx="1620"><c:v>1620</c:v></c:pt><c:pt idx="1621"><c:v>1621</c:v></c:pt><c:pt idx="1622"><c:v>1622</c:v></c:pt><c:pt idx="1623"><c:v>1623</c:v></c:pt><c:pt idx="1624"><c:v>1624</c:v></c:pt><c:pt idx="1625"><c:v>1625</c:v></c:pt><c:pt idx="1626"><c:v>1626</c:v></c:pt><c:pt idx="1627"><c:v>1627</c:v></c:pt><c:pt idx="1628"><c:v>1628</c:v></c:pt><c:pt idx="1629"><c:v>1629</c:v></c:pt><c:pt idx="1630"><c:v>1630</c:v></c:pt><c:pt idx="1631"><c:v>1631</c:v></c:pt><c:pt idx="1632"><c:v>1632</c:v></c:pt><c:pt idx="1633"><c:v>1633</c:v></c:pt><c:pt idx="1634"><c:v>1634</c:v></c:pt><c:pt idx="1635"><c:v>1635</c:v></c:pt><c:pt idx="1636"><c:v>1636</c:v></c:pt><c:pt idx="1637"><c:v>1637</c:v></c:pt><c:pt idx="1638"><c:v>1638</c:v></c:pt><c:pt idx="1639"><c:v>1639</c:v></c:pt><c:pt idx="1640"><c:v>1640</c:v></c:pt><c:pt idx="1641"><c:v>1641</c:v></c:pt><c:pt idx="1642"><c:v>1642</c:v></c:pt><c:pt idx="1643"><c:v>1643</c:v></c:pt><c:pt idx="1644"><c:v>1644</c:v></c:pt><c:pt idx="1645"><c:v>1645</c:v></c:pt><c:pt idx="1646"><c:v>1646</c:v></c:pt><c:pt idx="1647"><c:v>1647</c:v></c:pt><c:pt idx="1648"><c:v>1648</c:v></c:pt><c:pt idx="1649"><c:v>1649</c:v></c:pt><c:pt idx="1650"><c:v>1650</c:v></c:pt><c:pt idx="1651"><c:v>1651</c:v></c:pt><c:pt idx="1652"><c:v>1652</c:v></c:pt><c:pt idx="1653"><c:v>1653</c:v></c:pt><c:pt idx="1654"><c:v>1654</c:v></c:pt><c:pt idx="1655"><c:v>1655</c:v></c:pt><c:pt idx="1656"><c:v>1656</c:v></c:pt><c:pt idx="1657"><c:v>1657</c:v></c:pt><c:pt idx="1658"><c:v>1658</c:v></c:pt><c:pt idx="1659"><c:v>1659</c:v></c:pt><c:pt idx="1660"><c:v>1660</c:v></c:pt><c:pt idx="1661"><c:v>1661</c:v></c:pt><c:pt idx="1662"><c:v>1662</c:v></c:pt><c:pt idx="1663"><c:v>1663</c:v></c:pt><c:pt idx="1664"><c:v>1664</c:v></c:pt><c:pt idx="1665"><c:v>1665</c:v></c:pt><c:pt idx="1666"><c:v>1666</c:v></c:pt><c:pt idx="1667"><c:v>1667</c:v></c:pt><c:pt idx="1668"><c:v>1668</c:v></c:pt><c:pt idx="1669"><c:v>1669</c:v></c:pt><c:pt idx="1670"><c:v>1670</c:v></c:pt><c:pt idx="1671"><c:v>1671</c:v></c:pt><c:pt idx="1672"><c:v>1672</c:v></c:pt><c:pt idx="1673"><c:v>1673</c:v></c:pt><c:pt idx="1674"><c:v>1674</c:v></c:pt><c:pt idx="1675"><c:v>1675</c:v></c:pt><c:pt idx="1676"><c:v>1676</c:v></c:pt><c:pt idx="1677"><c:v>1677</c:v></c:pt><c:pt idx="1678"><c:v>1678</c:v></c:pt><c:pt idx="1679"><c:v>1679</c:v></c:pt><c:pt idx="1680"><c:v>1680</c:v></c:pt><c:pt idx="1681"><c:v>1681</c:v></c:pt><c:pt idx="1682"><c:v>1682</c:v></c:pt><c:pt idx="1683"><c:v>1683</c:v></c:pt><c:pt idx="1684"><c:v>1684</c:v></c:pt><c:pt idx="1685"><c:v>1685</c:v></c:pt><c:pt idx="1686"><c:v>1686</c:v></c:pt><c:pt idx="1687"><c:v>1687</c:v></c:pt><c:pt idx="1688"><c:v>1688</c:v></c:pt><c:pt idx="1689"><c:v>1689</c:v></c:pt><c:pt idx="1690"><c:v>1690</c:v></c:pt><c:pt idx="1691"><c:v>1691</c:v></c:pt><c:pt idx="1692"><c:v>1692</c:v></c:pt><c:pt idx="1693"><c:v>1693</c:v></c:pt><c:pt idx="1694"><c:v>1694</c:v></c:pt><c:pt idx="1695"><c:v>1695</c:v></c:pt><c:pt idx="1696"><c:v>1696</c:v></c:pt><c:pt idx="1697"><c:v>1697</c:v></c:pt><c:pt idx="1698"><c:v>1698</c:v></c:pt><c:pt idx="1699"><c:v>1699</c:v></c:pt><c:pt idx="1700"><c:v>1700</c:v></c:pt><c:pt idx="1701"><c:v>1701</c:v></c:pt><c:pt idx="1702"><c:v>1702</c:v></c:pt><c:pt idx="1703"><c:v>1703</c:v></c:pt><c:pt idx="1704"><c:v>1704</c:v></c:pt><c:pt idx="1705"><c:v>1705</c:v></c:pt><c:pt idx="1706"><c:v>1706</c:v></c:pt><c:pt idx="1707"><c:v>1707</c:v></c:pt><c:pt idx="1708"><c:v>1708</c:v></c:pt><c:pt idx="1709"><c:v>1709</c:v></c:pt><c:pt idx="1710"><c:v>1710</c:v></c:pt><c:pt idx="1711"><c:v>1711</c:v></c:pt><c:pt idx="1712"><c:v>1712</c:v></c:pt><c:pt idx="1713"><c:v>1713</c:v></c:pt><c:pt idx="1714"><c:v>1714</c:v></c:pt><c:pt idx="1715"><c:v>1715</c:v></c:pt><c:pt idx="1716"><c:v>1716</c:v></c:pt><c:pt idx="1717"><c:v>1717</c:v></c:pt><c:pt idx="1718"><c:v>1718</c:v></c:pt><c:pt idx="1719"><c:v>1719</c:v></c:pt><c:pt idx="1720"><c:v>1720</c:v></c:pt><c:pt idx="1721"><c:v>1721</c:v></c:pt><c:pt idx="1722"><c:v>1722</c:v></c:pt><c:pt idx="1723"><c:v>1723</c:v></c:pt><c:pt idx="1724"><c:v>1724</c:v></c:pt><c:pt idx="1725"><c:v>1725</c:v></c:pt><c:pt idx="1726"><c:v>1726</c:v></c:pt><c:pt idx="1727"><c:v>1727</c:v></c:pt><c:pt idx="1728"><c:v>1728</c:v></c:pt><c:pt idx="1729"><c:v>1729</c:v></c:pt><c:pt idx="1730"><c:v>1730</c:v></c:pt><c:pt idx="1731"><c:v>1731</c:v></c:pt><c:pt idx="1732"><c:v>1732</c:v></c:pt><c:pt idx="1733"><c:v>1733</c:v></c:pt><c:pt idx="1734"><c:v>1734</c:v></c:pt><c:pt idx="1735"><c:v>1735</c:v></c:pt><c:pt idx="1736"><c:v>1736</c:v></c:pt><c:pt idx="1737"><c:v>1737</c:v></c:pt><c:pt idx="1738"><c:v>1738</c:v></c:pt><c:pt idx="1739"><c:v>1739</c:v></c:pt><c:pt idx="1740"><c:v>1740</c:v></c:pt><c:pt idx="1741"><c:v>1741</c:v></c:pt><c:pt idx="1742"><c:v>1742</c:v></c:pt><c:pt idx="1743"><c:v>1743</c:v></c:pt><c:pt idx="1744"><c:v>1744</c:v></c:pt><c:pt idx="1745"><c:v>1745</c:v></c:pt><c:pt idx="1746"><c:v>1746</c:v></c:pt><c:pt idx="1747"><c:v>1747</c:v></c:pt><c:pt idx="1748"><c:v>1748</c:v></c:pt><c:pt idx="1749"><c:v>1749</c:v></c:pt><c:pt idx="1750"><c:v>1750</c:v></c:pt><c:pt idx="1751"><c:v>1751</c:v></c:pt><c:pt idx="1752"><c:v>1752</c:v></c:pt><c:pt idx="1753"><c:v>1753</c:v></c:pt><c:pt idx="1754"><c:v>1754</c:v></c:pt><c:pt idx="1755"><c:v>1755</c:v></c:pt><c:pt idx="1756"><c:v>1756</c:v></c:pt><c:pt idx="1757"><c:v>1757</c:v></c:pt><c:pt idx="1758"><c:v>1758</c:v></c:pt><c:pt idx="1759"><c:v>1759</c:v></c:pt><c:pt idx="1760"><c:v>1760</c:v></c:pt><c:pt idx="1761"><c:v>1761</c:v></c:pt><c:pt idx="1762"><c:v>1762</c:v></c:pt><c:pt idx="1763"><c:v>1763</c:v></c:pt><c:pt idx="1764"><c:v>1764</c:v></c:pt><c:pt idx="1765"><c:v>1765</c:v></c:pt><c:pt idx="1766"><c:v>1766</c:v></c:pt><c:pt idx="1767"><c:v>1767</c:v></c:pt><c:pt idx="1768"><c:v>1768</c:v></c:pt><c:pt idx="1769"><c:v>1769</c:v></c:pt><c:pt idx="1770"><c:v>1770</c:v></c:pt><c:pt idx="1771"><c:v>1771</c:v></c:pt><c:pt idx="1772"><c:v>1772</c:v></c:pt><c:pt idx="1773"><c:v>1773</c:v></c:pt><c:pt idx="1774"><c:v>1774</c:v></c:pt><c:pt idx="1775"><c:v>1775</c:v></c:pt><c:pt idx="1776"><c:v>1776</c:v></c:pt><c:pt idx="1777"><c:v>1777</c:v></c:pt><c:pt idx="1778"><c:v>1778</c:v></c:pt><c:pt idx="1779"><c:v>1779</c:v></c:pt><c:pt idx="1780"><c:v>1780</c:v></c:pt><c:pt idx="1781"><c:v>1781</c:v></c:pt><c:pt idx="1782"><c:v>1782</c:v></c:pt><c:pt idx="1783"><c:v>1783</c:v></c:pt><c:pt idx="1784"><c:v>1784</c:v></c:pt><c:pt idx="1785"><c:v>1785</c:v></c:pt><c:pt idx="1786"><c:v>1786</c:v></c:pt><c:pt idx="1787"><c:v>1787</c:v></c:pt><c:pt idx="1788"><c:v>1788</c:v></c:pt><c:pt idx="1789"><c:v>1789</c:v></c:pt><c:pt idx="1790"><c:v>1790</c:v></c:pt><c:pt idx="1791"><c:v>1791</c:v></c:pt><c:pt idx="1792"><c:v>1792</c:v></c:pt><c:pt idx="1793"><c:v>1793</c:v></c:pt><c:pt idx="1794"><c:v>1794</c:v></c:pt><c:pt idx="1795"><c:v>1795</c:v></c:pt><c:pt idx="1796"><c:v>1796</c:v></c:pt><c:pt idx="1797"><c:v>1797</c:v></c:pt><c:pt idx="1798"><c:v>1798</c:v></c:pt><c:pt idx="1799"><c:v>1799</c:v></c:pt><c:pt idx="1800"><c:v>1800</c:v></c:pt><c:pt idx="1801"><c:v>1801</c:v></c:pt><c:pt idx="1802"><c:v>1802</c:v></c:pt><c:pt idx="1803"><c:v>1803</c:v></c:pt><c:pt idx="1804"><c:v>1804</c:v></c:pt><c:pt idx="1805"><c:v>1805</c:v></c:pt><c:pt idx="1806"><c:v>1806</c:v></c:pt><c:pt idx="1807"><c:v>1807</c:v></c:pt><c:pt idx="1808"><c:v>1808</c:v></c:pt><c:pt idx="1809"><c:v>1809</c:v></c:pt><c:pt idx="1810"><c:v>1810</c:v></c:pt><c:pt idx="1811"><c:v>1811</c:v></c:pt><c:pt idx="1812"><c:v>1812</c:v></c:pt><c:pt idx="1813"><c:v>1813</c:v></c:pt><c:pt idx="1814"><c:v>1814</c:v></c:pt><c:pt idx="1815"><c:v>1815</c:v></c:pt><c:pt idx="1816"><c:v>1816</c:v></c:pt><c:pt idx="1817"><c:v>1817</c:v></c:pt><c:pt idx="1818"><c:v>1818</c:v></c:pt><c:pt idx="1819"><c:v>1819</c:v></c:pt><c:pt idx="1820"><c:v>1820</c:v></c:pt><c:pt idx="1821"><c:v>1821</c:v></c:pt><c:pt idx="1822"><c:v>1822</c:v></c:pt><c:pt idx="1823"><c:v>1823</c:v></c:pt><c:pt idx="1824"><c:v>1824</c:v></c:pt><c:pt idx="1825"><c:v>1825</c:v></c:pt><c:pt idx="1826"><c:v>1826</c:v></c:pt><c:pt idx="1827"><c:v>1827</c:v></c:pt><c:pt idx="1828"><c:v>1828</c:v></c:pt><c:pt idx="1829"><c:v>1829</c:v></c:pt><c:pt idx="1830"><c:v>1830</c:v></c:pt><c:pt idx="1831"><c:v>1831</c:v></c:pt><c:pt idx="1832"><c:v>1832</c:v></c:pt><c:pt idx="1833"><c:v>1833</c:v></c:pt><c:pt idx="1834"><c:v>1834</c:v></c:pt><c:pt idx="1835"><c:v>1835</c:v></c:pt><c:pt idx="1836"><c:v>1836</c:v></c:pt><c:pt idx="1837"><c:v>1837</c:v></c:pt><c:pt idx="1838"><c:v>1838</c:v></c:pt><c:pt idx="1839"><c:v>1839</c:v></c:pt><c:pt idx="1840"><c:v>1840</c:v></c:pt><c:pt idx="1841"><c:v>1841</c:v></c:pt><c:pt idx="1842"><c:v>1842</c:v></c:pt><c:pt idx="1843"><c:v>1843</c:v></c:pt><c:pt idx="1844"><c:v>1844</c:v></c:pt><c:pt idx="1845"><c:v>1845</c:v></c:pt><c:pt idx="1846"><c:v>1846</c:v></c:pt><c:pt idx="1847"><c:v>1847</c:v></c:pt><c:pt idx="1848"><c:v>1848</c:v></c:pt><c:pt idx="1849"><c:v>1849</c:v></c:pt><c:pt idx="1850"><c:v>1850</c:v></c:pt><c:pt idx="1851"><c:v>1851</c:v></c:pt><c:pt idx="1852"><c:v>1852</c:v></c:pt><c:pt idx="1853"><c:v>1853</c:v></c:pt><c:pt idx="1854"><c:v>1854</c:v></c:pt><c:pt idx="1855"><c:v>1855</c:v></c:pt><c:pt idx="1856"><c:v>1856</c:v></c:pt><c:pt idx="1857"><c:v>1857</c:v></c:pt><c:pt idx="1858"><c:v>1858</c:v></c:pt><c:pt idx="1859"><c:v>1859</c:v></c:pt><c:pt idx="1860"><c:v>1860</c:v></c:pt><c:pt idx="1861"><c:v>1861</c:v></c:pt><c:pt idx="1862"><c:v>1862</c:v></c:pt><c:pt idx="1863"><c:v>1863</c:v></c:pt><c:pt idx="1864"><c:v>1864</c:v></c:pt><c:pt idx="1865"><c:v>1865</c:v></c:pt><c:pt idx="1866"><c:v>1866</c:v></c:pt><c:pt idx="1867"><c:v>1867</c:v></c:pt><c:pt idx="1868"><c:v>1868</c:v></c:pt><c:pt idx="1869"><c:v>1869</c:v></c:pt><c:pt idx="1870"><c:v>1870</c:v></c:pt><c:pt idx="1871"><c:v>1871</c:v></c:pt><c:pt idx="1872"><c:v>1872</c:v></c:pt><c:pt idx="1873"><c:v>1873</c:v></c:pt><c:pt idx="1874"><c:v>1874</c:v></c:pt><c:pt idx="1875"><c:v>1875</c:v></c:pt><c:pt idx="1876"><c:v>1876</c:v></c:pt><c:pt idx="1877"><c:v>1877</c:v></c:pt><c:pt idx="1878"><c:v>1878</c:v></c:pt><c:pt idx="1879"><c:v>1879</c:v></c:pt><c:pt idx="1880"><c:v>1880</c:v></c:pt><c:pt idx="1881"><c:v>1881</c:v></c:pt><c:pt idx="1882"><c:v>1882</c:v></c:pt><c:pt idx="1883"><c:v>1883</c:v></c:pt><c:pt idx="1884"><c:v>1884</c:v></c:pt><c:pt idx="1885"><c:v>1885</c:v></c:pt><c:pt idx="1886"><c:v>1886</c:v></c:pt><c:pt idx="1887"><c:v>1887</c:v></c:pt><c:pt idx="1888"><c:v>1888</c:v></c:pt><c:pt idx="1889"><c:v>1889</c:v></c:pt><c:pt idx="1890"><c:v>1890</c:v></c:pt><c:pt idx="1891"><c:v>1891</c:v></c:pt><c:pt idx="1892"><c:v>1892</c:v></c:pt><c:pt idx="1893"><c:v>1893</c:v></c:pt><c:pt idx="1894"><c:v>1894</c:v></c:pt><c:pt idx="1895"><c:v>1895</c:v></c:pt><c:pt idx="1896"><c:v>1896</c:v></c:pt><c:pt idx="1897"><c:v>1897</c:v></c:pt><c:pt idx="1898"><c:v>1898</c:v></c:pt><c:pt idx="1899"><c:v>1899</c:v></c:pt><c:pt idx="1900"><c:v>1900</c:v></c:pt><c:pt idx="1901"><c:v>1901</c:v></c:pt><c:pt idx="1902"><c:v>1902</c:v></c:pt><c:pt idx="1903"><c:v>1903</c:v></c:pt><c:pt idx="1904"><c:v>1904</c:v></c:pt><c:pt idx="1905"><c:v>1905</c:v></c:pt><c:pt idx="1906"><c:v>1906</c:v></c:pt><c:pt idx="1907"><c:v>1907</c:v></c:pt><c:pt idx="1908"><c:v>1908</c:v></c:pt><c:pt idx="1909"><c:v>1909</c:v></c:pt><c:pt idx="1910"><c:v>1910</c:v></c:pt><c:pt idx="1911"><c:v>1911</c:v></c:pt><c:pt idx="1912"><c:v>1912</c:v></c:pt><c:pt idx="1913"><c:v>1913</c:v></c:pt><c:pt idx="1914"><c:v>1914</c:v></c:pt><c:pt idx="1915"><c:v>1915</c:v></c:pt><c:pt idx="1916"><c:v>1916</c:v></c:pt><c:pt idx="1917"><c:v>1917</c:v></c:pt><c:pt idx="1918"><c:v>1918</c:v></c:pt><c:pt idx="1919"><c:v>1919</c:v></c:pt><c:pt idx="1920"><c:v>1920</c:v></c:pt><c:pt idx="1921"><c:v>1921</c:v></c:pt><c:pt idx="1922"><c:v>1922</c:v></c:pt><c:pt idx="1923"><c:v>1923</c:v></c:pt><c:pt idx="1924"><c:v>1924</c:v></c:pt><c:pt idx="1925"><c:v>1925</c:v></c:pt><c:pt idx="1926"><c:v>1926</c:v></c:pt><c:pt idx="1927"><c:v>1927</c:v></c:pt><c:pt idx="1928"><c:v>1928</c:v></c:pt><c:pt idx="1929"><c:v>1929</c:v></c:pt><c:pt idx="1930"><c:v>1930</c:v></c:pt><c:pt idx="1931"><c:v>1931</c:v></c:pt><c:pt idx="1932"><c:v>1932</c:v></c:pt><c:pt idx="1933"><c:v>1933</c:v></c:pt><c:pt idx="1934"><c:v>1934</c:v></c:pt><c:pt idx="1935"><c:v>1935</c:v></c:pt><c:pt idx="1936"><c:v>1936</c:v></c:pt><c:pt idx="1937"><c:v>1937</c:v></c:pt><c:pt idx="1938"><c:v>1938</c:v></c:pt><c:pt idx="1939"><c:v>1939</c:v></c:pt><c:pt idx="1940"><c:v>1940</c:v></c:pt><c:pt idx="1941"><c:v>1941</c:v></c:pt><c:pt idx="1942"><c:v>1942</c:v></c:pt><c:pt idx="1943"><c:v>1943</c:v></c:pt><c:pt idx="1944"><c:v>1944</c:v></c:pt><c:pt idx="1945"><c:v>1945</c:v></c:pt><c:pt idx="1946"><c:v>1946</c:v></c:pt><c:pt idx="1947"><c:v>1947</c:v></c:pt><c:pt idx="1948"><c:v>1948</c:v></c:pt><c:pt idx="1949"><c:v>1949</c:v></c:pt><c:pt idx="1950"><c:v>1950</c:v></c:pt><c:pt idx="1951"><c:v>1951</c:v></c:pt><c:pt idx="1952"><c:v>1952</c:v></c:pt><c:pt idx="1953"><c:v>1953</c:v></c:pt><c:pt idx="1954"><c:v>1954</c:v></c:pt><c:pt idx="1955"><c:v>1955</c:v></c:pt><c:pt idx="1956"><c:v>1956</c:v></c:pt><c:pt idx="1957"><c:v>1957</c:v></c:pt><c:pt idx="1958"><c:v>1958</c:v></c:pt><c:pt idx="1959"><c:v>1959</c:v></c:pt><c:pt idx="1960"><c:v>1960</c:v></c:pt><c:pt idx="1961"><c:v>1961</c:v></c:pt><c:pt idx="1962"><c:v>1962</c:v></c:pt><c:pt idx="1963"><c:v>1963</c:v></c:pt><c:pt idx="1964"><c:v>1964</c:v></c:pt><c:pt idx="1965"><c:v>1965</c:v></c:pt><c:pt idx="1966"><c:v>1966</c:v></c:pt><c:pt idx="1967"><c:v>1967</c:v></c:pt><c:pt idx="1968"><c:v>1968</c:v></c:pt><c:pt idx="1969"><c:v>1969</c:v></c:pt><c:pt idx="1970"><c:v>1970</c:v></c:pt><c:pt idx="1971"><c:v>1971</c:v></c:pt><c:pt idx="1972"><c:v>1972</c:v></c:pt><c:pt idx="1973"><c:v>1973</c:v></c:pt><c:pt idx="1974"><c:v>1974</c:v></c:pt><c:pt idx="1975"><c:v>1975</c:v></c:pt><c:pt idx="1976"><c:v>1976</c:v></c:pt><c:pt idx="1977"><c:v>1977</c:v></c:pt><c:pt idx="1978"><c:v>1978</c:v></c:pt><c:pt idx="1979"><c:v>1979</c:v></c:pt><c:pt idx="1980"><c:v>1980</c:v></c:pt><c:pt idx="1981"><c:v>1981</c:v></c:pt><c:pt idx="1982"><c:v>1982</c:v></c:pt><c:pt idx="1983"><c:v>1983</c:v></c:pt><c:pt idx="1984"><c:v>1984</c:v></c:pt><c:pt idx="1985"><c:v>1985</c:v></c:pt><c:pt idx="1986"><c:v>1986</c:v></c:pt><c:pt idx="1987"><c:v>1987</c:v></c:pt><c:pt idx="1988"><c:v>1988</c:v></c:pt><c:pt idx="1989"><c:v>1989</c:v></c:pt><c:pt idx="1990"><c:v>1990</c:v></c:pt><c:pt idx="1991"><c:v>1991</c:v></c:pt><c:pt idx="1992"><c:v>1992</c:v></c:pt><c:pt idx="1993"><c:v>1993</c:v></c:pt><c:pt idx="1994"><c:v>1994</c:v></c:pt><c:pt idx="1995"><c:v>1995</c:v></c:pt><c:pt idx="1996"><c:v>1996</c:v></c:pt><c:pt idx="1997"><c:v>1997</c:v></c:pt><c:pt idx="1998"><c:v>1998</c:v></c:pt><c:pt idx="1999"><c:v>1999</c:v></c:pt></c:numCache></c:numRef></c:cat><c:val><c:numRef><c:f>'wandb_export_2024-04-17T14_07_3'!$C$2:$C$2001</c:f><c:numCache><c:formatCode>General</c:formatCode><c:ptCount val="2000"/><c:pt idx="0"><c:v>-0.62398058176040605</c:v></c:pt><c:pt idx="1"><c:v>-0.63842540979385298</c:v></c:pt><c:pt idx="2"><c:v>-0.64223450422286898</c:v></c:pt><c:pt idx="3"><c:v>-0.64497619867324796</c:v></c:pt><c:pt idx="4"><c:v>-0.64087355136871305</c:v></c:pt><c:pt idx="5"><c:v>-0.64199525117874101</c:v></c:pt><c:pt idx="6"><c:v>-0.643865525722503</c:v></c:pt><c:pt idx="7"><c:v>-0.64890122413635198</c:v></c:pt><c:pt idx="8"><c:v>-0.64524644613265902</c:v></c:pt><c:pt idx="9"><c:v>-0.64825731515884399</c:v></c:pt><c:pt idx="10"><c:v>-0.64971709251403797</c:v></c:pt><c:pt idx="11"><c:v>-0.65212810039520197</c:v></c:pt><c:pt idx="12"><c:v>-0.65698009729385298</c:v></c:pt><c:pt idx="13"><c:v>-0.65740770101547197</c:v></c:pt><c:pt idx="14"><c:v>-0.65235996246337802</c:v></c:pt><c:pt idx="15"><c:v>-0.65442484617233199</c:v></c:pt><c:pt idx="16"><c:v>-0.65631526708602905</c:v></c:pt><c:pt idx="17"><c:v>-0.65719151496887196</c:v></c:pt><c:pt idx="18"><c:v>-0.66082173585891701</c:v></c:pt><c:pt idx="19"><c:v>-0.66595482826232899</c:v></c:pt><c:pt idx="20"><c:v>-0.66090685129165605</c:v></c:pt><c:pt idx="21"><c:v>-0.666190445423126</c:v></c:pt><c:pt idx="22"><c:v>-0.663593590259552</c:v></c:pt><c:pt idx="23"><c:v>-0.66759806871414096</c:v></c:pt><c:pt idx="24"><c:v>-0.66858071088790805</c:v></c:pt><c:pt idx="25"><c:v>-0.66683667898178101</c:v></c:pt><c:pt idx="26"><c:v>-0.67157751321792603</c:v></c:pt><c:pt idx="27"><c:v>-0.66971248388290405</c:v></c:pt><c:pt idx="28"><c:v>-0.67460727691650302</c:v></c:pt><c:pt idx="29"><c:v>-0.66599553823471003</c:v></c:pt><c:pt idx="30"><c:v>-0.67397326231002797</c:v></c:pt><c:pt idx="31"><c:v>-0.67640352249145497</c:v></c:pt><c:pt idx="32"><c:v>-0.67511349916458097</c:v></c:pt><c:pt idx="33"><c:v>-0.67291498184204102</c:v></c:pt><c:pt idx="34"><c:v>-0.67396229505538896</c:v></c:pt><c:pt idx="35"><c:v>-0.67626184225082397</c:v></c:pt><c:pt idx="36"><c:v>-0.680395066738128</c:v></c:pt><c:pt idx="37"><c:v>-0.67879348993301303</c:v></c:pt><c:pt idx="38"><c:v>-0.67895156145095803</c:v></c:pt><c:pt idx="39"><c:v>-0.68088412284850997</c:v></c:pt><c:pt idx="40"><c:v>-0.68115472793579102</c:v></c:pt><c:pt idx="41"><c:v>-0.68310064077377297</c:v></c:pt><c:pt idx="42"><c:v>-0.68435335159301702</c:v></c:pt><c:pt idx="43"><c:v>-0.684664666652679</c:v></c:pt><c:pt idx="44"><c:v>-0.67879515886306696</c:v></c:pt><c:pt idx="45"><c:v>-0.681465923786163</c:v></c:pt><c:pt idx="46"><c:v>-0.68321067094802801</c:v></c:pt><c:pt idx="47"><c:v>-0.686245918273925</c:v></c:pt><c:pt idx="48"><c:v>-0.68499159812927202</c:v></c:pt><c:pt idx="49"><c:v>-0.68522912263870195</c:v></c:pt><c:pt idx="50"><c:v>-0.68359875679016102</c:v></c:pt><c:pt idx="51"><c:v>-0.68184715509414595</c:v></c:pt><c:pt idx="52"><c:v>-0.69372540712356501</c:v></c:pt><c:pt idx="53"><c:v>-0.68628257513046198</c:v></c:pt><c:pt idx="54"><c:v>-0.68773883581161499</c:v></c:pt><c:pt idx="55"><c:v>-0.68927025794982899</c:v></c:pt><c:pt idx="56"><c:v>-0.68864566087722701</c:v></c:pt><c:pt idx="57"><c:v>-0.68795567750930697</c:v></c:pt><c:pt idx="58"><c:v>-0.68626451492309504</c:v></c:pt><c:pt idx="59"><c:v>-0.68715101480483998</c:v></c:pt><c:pt idx="60"><c:v>-0.69410711526870705</c:v></c:pt><c:pt idx="61"><c:v>-0.69028240442276001</c:v></c:pt><c:pt idx="62"><c:v>-0.69312882423400801</c:v></c:pt><c:pt idx="63"><c:v>-0.69264411926269498</c:v></c:pt><c:pt idx="64"><c:v>-0.69246655702590898</c:v></c:pt><c:pt idx="65"><c:v>-0.695243120193481</c:v></c:pt><c:pt idx="66"><c:v>-0.69462710618972701</c:v></c:pt><c:pt idx="67"><c:v>-0.69594746828079201</c:v></c:pt><c:pt idx="68"><c:v>-0.69395422935485795</c:v></c:pt><c:pt idx="69"><c:v>-0.69256192445755005</c:v></c:pt><c:pt idx="70"><c:v>-0.69630879163741999</c:v></c:pt><c:pt idx="71"><c:v>-0.69685739278793302</c:v></c:pt><c:pt idx="72"><c:v>-0.69284111261367798</c:v></c:pt><c:pt idx="73"><c:v>-0.69449442625045699</c:v></c:pt><c:pt idx="74"><c:v>-0.69141989946365301</c:v></c:pt><c:pt idx="75"><c:v>-0.69761759042739802</c:v></c:pt><c:pt idx="76"><c:v>-0.692779541015625</c:v></c:pt><c:pt idx="77"><c:v>-0.69638973474502497</c:v></c:pt><c:pt idx="78"><c:v>-0.70053887367248502</c:v></c:pt><c:pt idx="79"><c:v>-0.69557374715804998</c:v></c:pt><c:pt idx="80"><c:v>-0.69741445779800404</c:v></c:pt><c:pt idx="81"><c:v>-0.69843274354934604</c:v></c:pt><c:pt idx="82"><c:v>-0.70333498716354304</c:v></c:pt><c:pt idx="83"><c:v>-0.696696937084198</c:v></c:pt><c:pt idx="84"><c:v>-0.69904851913452104</c:v></c:pt><c:pt idx="85"><c:v>-0.699313163757324</c:v></c:pt><c:pt idx="86"><c:v>-0.69925516843795699</c:v></c:pt><c:pt idx="87"><c:v>-0.69682675600051802</c:v></c:pt><c:pt idx="88"><c:v>-0.70609682798385598</c:v></c:pt><c:pt idx="89"><c:v>-0.70173293352126997</c:v></c:pt><c:pt idx="90"><c:v>-0.70392721891403198</c:v></c:pt><c:pt idx="91"><c:v>-0.70224303007125799</c:v></c:pt><c:pt idx="92"><c:v>-0.70249050855636597</c:v></c:pt><c:pt idx="93"><c:v>-0.70293331146240201</c:v></c:pt><c:pt idx="94"><c:v>-0.70327371358871404</c:v></c:pt><c:pt idx="95"><c:v>-0.70231670141220004</c:v></c:pt><c:pt idx="96"><c:v>-0.70791143178939797</c:v></c:pt><c:pt idx="97"><c:v>-0.70136362314224199</c:v></c:pt><c:pt idx="98"><c:v>-0.70851659774780196</c:v></c:pt><c:pt idx="99"><c:v>-0.70288842916488603</c:v></c:pt><c:pt idx="100"><c:v>-0.70550113916397095</c:v></c:pt><c:pt idx="101"><c:v>-0.70701068639755205</c:v></c:pt><c:pt idx="102"><c:v>-0.70162940025329501</c:v></c:pt><c:pt idx="103"><c:v>-0.70270854234695401</c:v></c:pt><c:pt idx="104"><c:v>-0.70670223236083896</c:v></c:pt><c:pt idx="105"><c:v>-0.70175963640213002</c:v></c:pt><c:pt idx="106"><c:v>-0.70606899261474598</c:v></c:pt><c:pt idx="107"><c:v>-0.70423573255538896</c:v></c:pt><c:pt idx="108"><c:v>-0.70611470937728804</c:v></c:pt><c:pt idx="109"><c:v>-0.70631718635559004</c:v></c:pt><c:pt idx="110"><c:v>-0.70540076494216897</c:v></c:pt><c:pt idx="111"><c:v>-0.70824480056762695</c:v></c:pt><c:pt idx="112"><c:v>-0.70743888616561801</c:v></c:pt><c:pt idx="113"><c:v>-0.71410894393920898</c:v></c:pt><c:pt idx="114"><c:v>-0.71195673942565896</c:v></c:pt><c:pt idx="115"><c:v>-0.70912623405456499</c:v></c:pt><c:pt idx="116"><c:v>-0.70696282386779696</c:v></c:pt><c:pt idx="117"><c:v>-0.70600700378417902</c:v></c:pt><c:pt idx="118"><c:v>-0.71305626630783003</c:v></c:pt><c:pt idx="119"><c:v>-0.71050119400024403</c:v></c:pt><c:pt idx="120"><c:v>-0.71228522062301602</c:v></c:pt><c:pt idx="121"><c:v>-0.71896237134933405</c:v></c:pt><c:pt idx="122"><c:v>-0.70888471603393499</c:v></c:pt><c:pt idx="123"><c:v>-0.71034741401672297</c:v></c:pt><c:pt idx="124"><c:v>-0.71453231573104803</c:v></c:pt><c:pt idx="125"><c:v>-0.71319508552551203</c:v></c:pt><c:pt idx="126"><c:v>-0.71456784009933405</c:v></c:pt><c:pt idx="127"><c:v>-0.71161192655563299</c:v></c:pt><c:pt idx="128"><c:v>-0.715687096118927</c:v></c:pt><c:pt idx="129"><c:v>-0.71891063451766901</c:v></c:pt><c:pt idx="130"><c:v>-0.71376752853393499</c:v></c:pt><c:pt idx="131"><c:v>-0.71234631538391102</c:v></c:pt><c:pt idx="132"><c:v>-0.71357804536819402</c:v></c:pt><c:pt idx="133"><c:v>-0.71455711126327504</c:v></c:pt><c:pt idx="134"><c:v>-0.71709877252578702</c:v></c:pt><c:pt idx="135"><c:v>-0.71286302804946899</c:v></c:pt><c:pt idx="136"><c:v>-0.71810752153396595</c:v></c:pt><c:pt idx="137"><c:v>-0.71819251775741499</c:v></c:pt><c:pt idx="138"><c:v>-0.716772019863128</c:v></c:pt><c:pt idx="139"><c:v>-0.71676898002624501</c:v></c:pt><c:pt idx="140"><c:v>-0.71913582086563099</c:v></c:pt><c:pt idx="141"><c:v>-0.71177786588668801</c:v></c:pt><c:pt idx="142"><c:v>-0.71553349494934004</c:v></c:pt><c:pt idx="143"><c:v>-0.72022789716720503</c:v></c:pt><c:pt idx="144"><c:v>-0.71733570098876898</c:v></c:pt><c:pt idx="145"><c:v>-0.71792650222778298</c:v></c:pt><c:pt idx="146"><c:v>-0.71706676483154297</c:v></c:pt><c:pt idx="147"><c:v>-0.71992278099060003</c:v></c:pt><c:pt idx="148"><c:v>-0.71937304735183705</c:v></c:pt><c:pt idx="149"><c:v>-0.72119778394699097</c:v></c:pt><c:pt idx="150"><c:v>-0.71798413991928101</c:v></c:pt><c:pt idx="151"><c:v>-0.71980100870132402</c:v></c:pt><c:pt idx="152"><c:v>-0.71872252225875799</c:v></c:pt><c:pt idx="153"><c:v>-0.71643286943435602</c:v></c:pt><c:pt idx="154"><c:v>-0.716752469539642</c:v></c:pt><c:pt idx="155"><c:v>-0.72031950950622503</c:v></c:pt><c:pt idx="156"><c:v>-0.72060632705688399</c:v></c:pt><c:pt idx="157"><c:v>-0.72123783826828003</c:v></c:pt><c:pt idx="158"><c:v>-0.72202450037002497</c:v></c:pt><c:pt idx="159"><c:v>-0.71810978651046697</c:v></c:pt><c:pt idx="160"><c:v>-0.72183543443679798</c:v></c:pt><c:pt idx="161"><c:v>-0.72196394205093295</c:v></c:pt><c:pt idx="162"><c:v>-0.72045999765396096</c:v></c:pt><c:pt idx="163"><c:v>-0.72088927030563299</c:v></c:pt><c:pt idx="164"><c:v>-0.72107744216918901</c:v></c:pt><c:pt idx="165"><c:v>-0.72179323434829701</c:v></c:pt><c:pt idx="166"><c:v>-0.72084885835647505</c:v></c:pt><c:pt idx="167"><c:v>-0.72383314371108998</c:v></c:pt><c:pt idx="168"><c:v>-0.72404456138610795</c:v></c:pt><c:pt idx="169"><c:v>-0.71700042486190796</c:v></c:pt><c:pt idx="170"><c:v>-0.72245031595230103</c:v></c:pt><c:pt idx="171"><c:v>-0.72509127855300903</c:v></c:pt><c:pt idx="172"><c:v>-0.71528935432434004</c:v></c:pt><c:pt idx="173"><c:v>-0.72405284643173196</c:v></c:pt><c:pt idx="174"><c:v>-0.72642177343368497</c:v></c:pt><c:pt idx="175"><c:v>-0.72503954172134399</c:v></c:pt><c:pt idx="176"><c:v>-0.71653723716735795</c:v></c:pt><c:pt idx="177"><c:v>-0.72398215532302801</c:v></c:pt><c:pt idx="178"><c:v>-0.724723160266876</c:v></c:pt><c:pt idx="179"><c:v>-0.72483897209167403</c:v></c:pt><c:pt idx="180"><c:v>-0.72173148393630904</c:v></c:pt><c:pt idx="181"><c:v>-0.72637969255447299</c:v></c:pt><c:pt idx="182"><c:v>-0.72443538904189997</c:v></c:pt><c:pt idx="183"><c:v>-0.72364503145217896</c:v></c:pt><c:pt idx="184"><c:v>-0.72272866964340199</c:v></c:pt><c:pt idx="185"><c:v>-0.71999603509902899</c:v></c:pt><c:pt idx="186"><c:v>-0.726040840148925</c:v></c:pt><c:pt idx="187"><c:v>-0.72118520736694303</c:v></c:pt><c:pt idx="188"><c:v>-0.726071536540985</c:v></c:pt><c:pt idx="189"><c:v>-0.72309213876724199</c:v></c:pt><c:pt idx="190"><c:v>-0.72940468788146895</c:v></c:pt><c:pt idx="191"><c:v>-0.72545784711837702</c:v></c:pt><c:pt idx="192"><c:v>-0.72804188728332497</c:v></c:pt><c:pt idx="193"><c:v>-0.72813910245895297</c:v></c:pt><c:pt idx="194"><c:v>-0.72396111488342196</c:v></c:pt><c:pt idx="195"><c:v>-0.72621673345565796</c:v></c:pt><c:pt idx="196"><c:v>-0.72484779357910101</c:v></c:pt><c:pt idx="197"><c:v>-0.72789049148559504</c:v></c:pt><c:pt idx="198"><c:v>-0.73016101121902399</c:v></c:pt><c:pt idx="199"><c:v>-0.72909855842590299</c:v></c:pt><c:pt idx="200"><c:v>-0.72306752204894997</c:v></c:pt><c:pt idx="201"><c:v>-0.728326976299285</c:v></c:pt><c:pt idx="202"><c:v>-0.73321110010147095</c:v></c:pt><c:pt idx="203"><c:v>-0.73131066560745195</c:v></c:pt><c:pt idx="204"><c:v>-0.72844940423965399</c:v></c:pt><c:pt idx="205"><c:v>-0.72721129655838002</c:v></c:pt><c:pt idx="206"><c:v>-0.72541284561157204</c:v></c:pt><c:pt idx="207"><c:v>-0.72862148284912098</c:v></c:pt><c:pt idx="208"><c:v>-0.73121714591979903</c:v></c:pt><c:pt idx="209"><c:v>-0.72544986009597701</c:v></c:pt><c:pt idx="210"><c:v>-0.72818446159362704</c:v></c:pt><c:pt idx="211"><c:v>-0.72844672203063898</c:v></c:pt><c:pt idx="212"><c:v>-0.72962325811386097</c:v></c:pt><c:pt idx="213"><c:v>-0.731628477573394</c:v></c:pt><c:pt idx="214"><c:v>-0.72995597124099698</c:v></c:pt><c:pt idx="215"><c:v>-0.72907686233520497</c:v></c:pt><c:pt idx="216"><c:v>-0.72719353437423695</c:v></c:pt><c:pt idx="217"><c:v>-0.73231339454650801</c:v></c:pt><c:pt idx="218"><c:v>-0.72867113351821899</c:v></c:pt><c:pt idx="219"><c:v>-0.73067045211791903</c:v></c:pt><c:pt idx="220"><c:v>-0.73239821195602395</c:v></c:pt><c:pt idx="221"><c:v>-0.73111909627914395</c:v></c:pt><c:pt idx="222"><c:v>-0.72908663749694802</c:v></c:pt><c:pt idx="223"><c:v>-0.73313593864440896</c:v></c:pt><c:pt idx="224"><c:v>-0.73022526502609197</c:v></c:pt><c:pt idx="225"><c:v>-0.72764539718627896</c:v></c:pt><c:pt idx="226"><c:v>-0.73205542564392001</c:v></c:pt><c:pt idx="227"><c:v>-0.72620958089828402</c:v></c:pt><c:pt idx="228"><c:v>-0.72890955209732</c:v></c:pt><c:pt idx="229"><c:v>-0.73451733589172297</c:v></c:pt><c:pt idx="230"><c:v>-0.733245849609375</c:v></c:pt><c:pt idx="231"><c:v>-0.73026108741760198</c:v></c:pt><c:pt idx="232"><c:v>-0.73050552606582597</c:v></c:pt><c:pt idx="233"><c:v>-0.73315882682800204</c:v></c:pt><c:pt idx="234"><c:v>-0.73041868209838801</c:v></c:pt><c:pt idx="235"><c:v>-0.73363351821899403</c:v></c:pt><c:pt idx="236"><c:v>-0.73431819677352905</c:v></c:pt><c:pt idx="237"><c:v>-0.72821062803268399</c:v></c:pt><c:pt idx="238"><c:v>-0.73133474588394098</c:v></c:pt><c:pt idx="239"><c:v>-0.73131173849105802</c:v></c:pt><c:pt idx="240"><c:v>-0.72831684350967396</c:v></c:pt><c:pt idx="241"><c:v>-0.73083192110061601</c:v></c:pt><c:pt idx="242"><c:v>-0.73029214143752996</c:v></c:pt><c:pt idx="243"><c:v>-0.73037290573120095</c:v></c:pt><c:pt idx="244"><c:v>-0.73559999465942305</c:v></c:pt><c:pt idx="245"><c:v>-0.73005706071853604</c:v></c:pt><c:pt idx="246"><c:v>-0.72807693481445301</c:v></c:pt><c:pt idx="247"><c:v>-0.72879606485366799</c:v></c:pt><c:pt idx="248"><c:v>-0.72961491346359197</c:v></c:pt><c:pt idx="249"><c:v>-0.73406654596328702</c:v></c:pt><c:pt idx="250"><c:v>-0.73294526338577204</c:v></c:pt><c:pt idx="251"><c:v>-0.73005646467208796</c:v></c:pt><c:pt idx="252"><c:v>-0.73415535688400202</c:v></c:pt><c:pt idx="253"><c:v>-0.73029261827468805</c:v></c:pt><c:pt idx="254"><c:v>-0.73146885633468595</c:v></c:pt><c:pt idx="255"><c:v>-0.73292666673660201</c:v></c:pt><c:pt idx="256"><c:v>-0.73084115982055597</c:v></c:pt><c:pt idx="257"><c:v>-0.73367911577224698</c:v></c:pt><c:pt idx="258"><c:v>-0.73530149459838801</c:v></c:pt><c:pt idx="259"><c:v>-0.72959470748901301</c:v></c:pt><c:pt idx="260"><c:v>-0.73464483022689797</c:v></c:pt><c:pt idx="261"><c:v>-0.73279243707656805</c:v></c:pt><c:pt idx="262"><c:v>-0.73268681764602595</c:v></c:pt><c:pt idx="263"><c:v>-0.72991323471069303</c:v></c:pt><c:pt idx="264"><c:v>-0.73286169767379705</c:v></c:pt><c:pt idx="265"><c:v>-0.72994309663772505</c:v></c:pt><c:pt idx="266"><c:v>-0.73073726892471302</c:v></c:pt><c:pt idx="267"><c:v>-0.73135679960250799</c:v></c:pt><c:pt idx="268"><c:v>-0.73632675409317005</c:v></c:pt><c:pt idx="269"><c:v>-0.73602771759033203</c:v></c:pt><c:pt idx="270"><c:v>-0.73282176256179798</c:v></c:pt><c:pt idx="271"><c:v>-0.73979431390762296</c:v></c:pt><c:pt idx="272"><c:v>-0.73363471031188898</c:v></c:pt><c:pt idx="273"><c:v>-0.73464685678482</c:v></c:pt><c:pt idx="274"><c:v>-0.73284226655960005</c:v></c:pt><c:pt idx="275"><c:v>-0.735021531581878</c:v></c:pt><c:pt idx="276"><c:v>-0.73176640272140503</c:v></c:pt><c:pt idx="277"><c:v>-0.73911172151565496</c:v></c:pt><c:pt idx="278"><c:v>-0.73656433820724398</c:v></c:pt><c:pt idx="279"><c:v>-0.73147201538085904</c:v></c:pt><c:pt idx="280"><c:v>-0.73095488548278797</c:v></c:pt><c:pt idx="281"><c:v>-0.73413896560668901</c:v></c:pt><c:pt idx="282"><c:v>-0.73187160491943304</c:v></c:pt><c:pt idx="283"><c:v>-0.734300136566162</c:v></c:pt><c:pt idx="284"><c:v>-0.736400306224823</c:v></c:pt><c:pt idx="285"><c:v>-0.73746615648269598</c:v></c:pt><c:pt idx="286"><c:v>-0.73332411050796498</c:v></c:pt><c:pt idx="287"><c:v>-0.73843449354171697</c:v></c:pt><c:pt idx="288"><c:v>-0.73371458053588801</c:v></c:pt><c:pt idx="289"><c:v>-0.73658651113510099</c:v></c:pt><c:pt idx="290"><c:v>-0.73589509725570601</c:v></c:pt><c:pt idx="291"><c:v>-0.73698157072067205</c:v></c:pt><c:pt idx="292"><c:v>-0.73214054107666005</c:v></c:pt><c:pt idx="293"><c:v>-0.73515325784683205</c:v></c:pt><c:pt idx="294"><c:v>-0.73763519525527899</c:v></c:pt><c:pt idx="295"><c:v>-0.73559594154357899</c:v></c:pt><c:pt idx="296"><c:v>-0.734400033950805</c:v></c:pt><c:pt idx="297"><c:v>-0.73605495691299405</c:v></c:pt><c:pt idx="298"><c:v>-0.73022389411926203</c:v></c:pt><c:pt idx="299"><c:v>-0.73362398147582997</c:v></c:pt><c:pt idx="300"><c:v>-0.73884350061416604</c:v></c:pt><c:pt idx="301"><c:v>-0.73741245269775302</c:v></c:pt><c:pt idx="302"><c:v>-0.73389822244644098</c:v></c:pt><c:pt idx="303"><c:v>-0.73929232358932495</c:v></c:pt><c:pt idx="304"><c:v>-0.73507994413375799</c:v></c:pt><c:pt idx="305"><c:v>-0.73661905527114802</c:v></c:pt><c:pt idx="306"><c:v>-0.73510605096817005</c:v></c:pt><c:pt idx="307"><c:v>-0.73449534177780096</c:v></c:pt><c:pt idx="308"><c:v>-0.73776984214782704</c:v></c:pt><c:pt idx="309"><c:v>-0.74025344848632801</c:v></c:pt><c:pt idx="310"><c:v>-0.73222190141677801</c:v></c:pt><c:pt idx="311"><c:v>-0.73753929138183505</c:v></c:pt><c:pt idx="312"><c:v>-0.73523646593093805</c:v></c:pt><c:pt idx="313"><c:v>-0.737612545490264</c:v></c:pt><c:pt idx="314"><c:v>-0.734988033771514</c:v></c:pt><c:pt idx="315"><c:v>-0.73409098386764504</c:v></c:pt><c:pt idx="316"><c:v>-0.73293203115463201</c:v></c:pt><c:pt idx="317"><c:v>-0.73615932464599598</c:v></c:pt><c:pt idx="318"><c:v>-0.73151606321334794</c:v></c:pt><c:pt idx="319"><c:v>-0.73772889375686601</c:v></c:pt><c:pt idx="320"><c:v>-0.73818188905715898</c:v></c:pt><c:pt idx="321"><c:v>-0.734669148921966</c:v></c:pt><c:pt idx="322"><c:v>-0.73562878370285001</c:v></c:pt><c:pt idx="323"><c:v>-0.73459821939468295</c:v></c:pt><c:pt idx="324"><c:v>-0.740722596645355</c:v></c:pt><c:pt idx="325"><c:v>-0.73768037557601895</c:v></c:pt><c:pt idx="326"><c:v>-0.737573683261871</c:v></c:pt><c:pt idx="327"><c:v>-0.73394531011581399</c:v></c:pt><c:pt idx="328"><c:v>-0.74053138494491499</c:v></c:pt><c:pt idx="329"><c:v>-0.733329117298126</c:v></c:pt><c:pt idx="330"><c:v>-0.73458987474441495</c:v></c:pt><c:pt idx="331"><c:v>-0.735240697860717</c:v></c:pt><c:pt idx="332"><c:v>-0.73809474706649703</c:v></c:pt><c:pt idx="333"><c:v>-0.73950809240341098</c:v></c:pt><c:pt idx="334"><c:v>-0.73818117380142201</c:v></c:pt><c:pt idx="335"><c:v>-0.735570669174194</c:v></c:pt><c:pt idx="336"><c:v>-0.73611277341842596</c:v></c:pt><c:pt idx="337"><c:v>-0.73910957574844305</c:v></c:pt><c:pt idx="338"><c:v>-0.73645418882369995</c:v></c:pt><c:pt idx="339"><c:v>-0.73926734924316395</c:v></c:pt><c:pt idx="340"><c:v>-0.73938280344009399</c:v></c:pt><c:pt idx="341"><c:v>-0.73747891187667802</c:v></c:pt><c:pt idx="342"><c:v>-0.74024611711501997</c:v></c:pt><c:pt idx="343"><c:v>-0.73636823892593295</c:v></c:pt><c:pt idx="344"><c:v>-0.73573899269104004</c:v></c:pt><c:pt idx="345"><c:v>-0.73726344108581499</c:v></c:pt><c:pt idx="346"><c:v>-0.73595124483108498</c:v></c:pt><c:pt idx="347"><c:v>-0.73569542169570901</c:v></c:pt><c:pt idx="348"><c:v>-0.73701375722885099</c:v></c:pt><c:pt idx="349"><c:v>-0.73781347274780196</c:v></c:pt><c:pt idx="350"><c:v>-0.73536705970764105</c:v></c:pt><c:pt idx="351"><c:v>-0.73906487226486195</c:v></c:pt><c:pt idx="352"><c:v>-0.73841190338134699</c:v></c:pt><c:pt idx="353"><c:v>-0.73889857530593805</c:v></c:pt><c:pt idx="354"><c:v>-0.73734396696090698</c:v></c:pt><c:pt idx="355"><c:v>-0.73961800336837702</c:v></c:pt><c:pt idx="356"><c:v>-0.73518532514572099</c:v></c:pt><c:pt idx="357"><c:v>-0.73973292112350397</c:v></c:pt><c:pt idx="358"><c:v>-0.73893076181411699</c:v></c:pt><c:pt idx="359"><c:v>-0.73968195915222101</c:v></c:pt><c:pt idx="360"><c:v>-0.74010783433914096</c:v></c:pt><c:pt idx="361"><c:v>-0.73994010686874301</c:v></c:pt><c:pt idx="362"><c:v>-0.73964756727218595</c:v></c:pt><c:pt idx="363"><c:v>-0.73778152465820301</c:v></c:pt><c:pt idx="364"><c:v>-0.74113529920578003</c:v></c:pt><c:pt idx="365"><c:v>-0.73850935697555498</c:v></c:pt><c:pt idx="366"><c:v>-0.74107521772384599</c:v></c:pt><c:pt idx="367"><c:v>-0.73985332250595004</c:v></c:pt><c:pt idx="368"><c:v>-0.741987705230712</c:v></c:pt><c:pt idx="369"><c:v>-0.740195453166961</c:v></c:pt><c:pt idx="370"><c:v>-0.73400980234146096</c:v></c:pt><c:pt idx="371"><c:v>-0.74054026603698697</c:v></c:pt><c:pt idx="372"><c:v>-0.73922592401504505</c:v></c:pt><c:pt idx="373"><c:v>-0.74038273096084595</c:v></c:pt><c:pt idx="374"><c:v>-0.73689770698547297</c:v></c:pt><c:pt idx="375"><c:v>-0.73516148328781095</c:v></c:pt><c:pt idx="376"><c:v>-0.73912483453750599</c:v></c:pt><c:pt idx="377"><c:v>-0.73846727609634399</c:v></c:pt><c:pt idx="378"><c:v>-0.74190473556518499</c:v></c:pt><c:pt idx="379"><c:v>-0.741252660751342</c:v></c:pt><c:pt idx="380"><c:v>-0.74090433120727495</c:v></c:pt><c:pt idx="381"><c:v>-0.73647326231002797</c:v></c:pt><c:pt idx="382"><c:v>-0.73686474561691195</c:v></c:pt><c:pt idx="383"><c:v>-0.73912638425827004</c:v></c:pt><c:pt idx="384"><c:v>-0.73916882276535001</c:v></c:pt><c:pt idx="385"><c:v>-0.74301820993423395</c:v></c:pt><c:pt idx="386"><c:v>-0.74085402488708496</c:v></c:pt><c:pt idx="387"><c:v>-0.74097639322280795</c:v></c:pt><c:pt idx="388"><c:v>-0.73999124765396096</c:v></c:pt><c:pt idx="389"><c:v>-0.73823565244674605</c:v></c:pt><c:pt idx="390"><c:v>-0.74477189779281605</c:v></c:pt><c:pt idx="391"><c:v>-0.737287998199462</c:v></c:pt><c:pt idx="392"><c:v>-0.74130207300186102</c:v></c:pt><c:pt idx="393"><c:v>-0.74207419157028198</c:v></c:pt><c:pt idx="394"><c:v>-0.74176698923110895</c:v></c:pt><c:pt idx="395"><c:v>-0.73779982328414895</c:v></c:pt><c:pt idx="396"><c:v>-0.739607274532318</c:v></c:pt><c:pt idx="397"><c:v>-0.74024182558059604</c:v></c:pt><c:pt idx="398"><c:v>-0.73738032579421997</c:v></c:pt><c:pt idx="399"><c:v>-0.74073630571365301</c:v></c:pt><c:pt idx="400"><c:v>-0.74197721481323198</c:v></c:pt><c:pt idx="401"><c:v>-0.74284547567367498</c:v></c:pt><c:pt idx="402"><c:v>-0.73889070749282804</c:v></c:pt><c:pt idx="403"><c:v>-0.73972433805465698</c:v></c:pt><c:pt idx="404"><c:v>-0.73951482772827104</c:v></c:pt><c:pt idx="405"><c:v>-0.73496991395950295</c:v></c:pt><c:pt idx="406"><c:v>-0.73851102590560902</c:v></c:pt><c:pt idx="407"><c:v>-0.73585993051528897</c:v></c:pt><c:pt idx="408"><c:v>-0.74028331041336004</c:v></c:pt><c:pt idx="409"><c:v>-0.73852103948593095</c:v></c:pt><c:pt idx="410"><c:v>-0.74034309387206998</c:v></c:pt><c:pt idx="411"><c:v>-0.73869299888610795</c:v></c:pt><c:pt idx="412"><c:v>-0.74053484201431197</c:v></c:pt><c:pt idx="413"><c:v>-0.74204963445663397</c:v></c:pt><c:pt idx="414"><c:v>-0.73703765869140603</c:v></c:pt><c:pt idx="415"><c:v>-0.73933529853820801</c:v></c:pt><c:pt idx="416"><c:v>-0.73476308584213201</c:v></c:pt><c:pt idx="417"><c:v>-0.738714158535003</c:v></c:pt><c:pt idx="418"><c:v>-0.73676043748855502</c:v></c:pt><c:pt idx="419"><c:v>-0.73827362060546797</c:v></c:pt><c:pt idx="420"><c:v>-0.74391096830367998</c:v></c:pt><c:pt idx="421"><c:v>-0.73870044946670499</c:v></c:pt><c:pt idx="422"><c:v>-0.74376410245895297</c:v></c:pt><c:pt idx="423"><c:v>-0.739715576171875</c:v></c:pt><c:pt idx="424"><c:v>-0.74244117736816395</c:v></c:pt><c:pt idx="425"><c:v>-0.74314934015274003</c:v></c:pt><c:pt idx="426"><c:v>-0.742437183856964</c:v></c:pt><c:pt idx="427"><c:v>-0.73897844552993697</c:v></c:pt><c:pt idx="428"><c:v>-0.73782438039779596</c:v></c:pt><c:pt idx="429"><c:v>-0.73925489187240601</c:v></c:pt><c:pt idx="430"><c:v>-0.74115848541259699</c:v></c:pt><c:pt idx="431"><c:v>-0.739096879959106</c:v></c:pt><c:pt idx="432"><c:v>-0.73922520875930697</c:v></c:pt><c:pt idx="433"><c:v>-0.73898977041244496</c:v></c:pt><c:pt idx="434"><c:v>-0.73913508653640703</c:v></c:pt><c:pt idx="435"><c:v>-0.74046951532363803</c:v></c:pt><c:pt idx="436"><c:v>-0.74472993612289395</c:v></c:pt><c:pt idx="437"><c:v>-0.738761126995086</c:v></c:pt><c:pt idx="438"><c:v>-0.74046856164932195</c:v></c:pt><c:pt idx="439"><c:v>-0.73870927095413197</c:v></c:pt><c:pt idx="440"><c:v>-0.740650653839111</c:v></c:pt><c:pt idx="441"><c:v>-0.73813790082931496</c:v></c:pt><c:pt idx="442"><c:v>-0.74141865968704201</c:v></c:pt><c:pt idx="443"><c:v>-0.73652809858322099</c:v></c:pt><c:pt idx="444"><c:v>-0.74118131399154596</c:v></c:pt><c:pt idx="445"><c:v>-0.73940616846084595</c:v></c:pt><c:pt idx="446"><c:v>-0.74128800630569402</c:v></c:pt><c:pt idx="447"><c:v>-0.73991137742996205</c:v></c:pt><c:pt idx="448"><c:v>-0.74185639619827204</c:v></c:pt><c:pt idx="449"><c:v>-0.73859351873397805</c:v></c:pt><c:pt idx="450"><c:v>-0.74417465925216597</c:v></c:pt><c:pt idx="451"><c:v>-0.74123483896255404</c:v></c:pt><c:pt idx="452"><c:v>-0.74281305074691695</c:v></c:pt><c:pt idx="453"><c:v>-0.74559682607650701</c:v></c:pt><c:pt idx="454"><c:v>-0.74032205343246404</c:v></c:pt><c:pt idx="455"><c:v>-0.74016386270523005</c:v></c:pt><c:pt idx="456"><c:v>-0.74399143457412698</c:v></c:pt><c:pt idx="457"><c:v>-0.73797017335891701</c:v></c:pt><c:pt idx="458"><c:v>-0.74049299955367998</c:v></c:pt><c:pt idx="459"><c:v>-0.74052387475967396</c:v></c:pt><c:pt idx="460"><c:v>-0.74254053831100397</c:v></c:pt><c:pt idx="461"><c:v>-0.74420642852783203</c:v></c:pt><c:pt idx="462"><c:v>-0.74167346954345703</c:v></c:pt><c:pt idx="463"><c:v>-0.73908776044845503</c:v></c:pt><c:pt idx="464"><c:v>-0.74109464883804299</c:v></c:pt><c:pt idx="465"><c:v>-0.74069064855575495</c:v></c:pt><c:pt idx="466"><c:v>-0.74056226015090898</c:v></c:pt><c:pt idx="467"><c:v>-0.74032121896743697</c:v></c:pt><c:pt idx="468"><c:v>-0.74195665121078402</c:v></c:pt><c:pt idx="469"><c:v>-0.74607414007186801</c:v></c:pt><c:pt idx="470"><c:v>-0.73985105752944902</c:v></c:pt><c:pt idx="471"><c:v>-0.73847717046737604</c:v></c:pt><c:pt idx="472"><c:v>-0.73908120393752996</c:v></c:pt><c:pt idx="473"><c:v>-0.74276381731033303</c:v></c:pt><c:pt idx="474"><c:v>-0.74220061302185003</c:v></c:pt><c:pt idx="475"><c:v>-0.73903137445449796</c:v></c:pt><c:pt idx="476"><c:v>-0.74361497163772505</c:v></c:pt><c:pt idx="477"><c:v>-0.74359899759292603</c:v></c:pt><c:pt idx="478"><c:v>-0.74687153100967396</c:v></c:pt><c:pt idx="479"><c:v>-0.74274367094039895</c:v></c:pt><c:pt idx="480"><c:v>-0.73995882272720304</c:v></c:pt><c:pt idx="481"><c:v>-0.74378585815429599</c:v></c:pt><c:pt idx="482"><c:v>-0.73986870050430298</c:v></c:pt><c:pt idx="483"><c:v>-0.74172258377075195</c:v></c:pt><c:pt idx="484"><c:v>-0.74141782522201505</c:v></c:pt><c:pt idx="485"><c:v>-0.74118071794509799</c:v></c:pt><c:pt idx="486"><c:v>-0.74221062660217196</c:v></c:pt><c:pt idx="487"><c:v>-0.74242568016052202</c:v></c:pt><c:pt idx="488"><c:v>-0.74313431978225697</c:v></c:pt><c:pt idx="489"><c:v>-0.74219650030136097</c:v></c:pt><c:pt idx="490"><c:v>-0.74019747972488403</c:v></c:pt><c:pt idx="491"><c:v>-0.74392539262771595</c:v></c:pt><c:pt idx="492"><c:v>-0.73851758241653398</c:v></c:pt><c:pt idx="493"><c:v>-0.73989731073379505</c:v></c:pt><c:pt idx="494"><c:v>-0.74301332235336304</c:v></c:pt><c:pt idx="495"><c:v>-0.74019581079482999</c:v></c:pt><c:pt idx="496"><c:v>-0.73926323652267401</c:v></c:pt><c:pt idx="497"><c:v>-0.74091506004333496</c:v></c:pt><c:pt idx="498"><c:v>-0.743985176086425</c:v></c:pt><c:pt idx="499"><c:v>-0.74106532335281305</c:v></c:pt><c:pt idx="500"><c:v>-0.745105981826782</c:v></c:pt><c:pt idx="501"><c:v>-0.74303197860717696</c:v></c:pt><c:pt idx="502"><c:v>-0.74267631769180298</c:v></c:pt><c:pt idx="503"><c:v>-0.74387472867965698</c:v></c:pt><c:pt idx="504"><c:v>-0.74009895324706998</c:v></c:pt><c:pt idx="505"><c:v>-0.74145025014877297</c:v></c:pt><c:pt idx="506"><c:v>-0.73960137367248502</c:v></c:pt><c:pt idx="507"><c:v>-0.74175953865051203</c:v></c:pt><c:pt idx="508"><c:v>-0.74185371398925704</c:v></c:pt><c:pt idx="509"><c:v>-0.74301880598068204</c:v></c:pt><c:pt idx="510"><c:v>-0.74204373359680098</c:v></c:pt><c:pt idx="511"><c:v>-0.742595374584198</c:v></c:pt><c:pt idx="512"><c:v>-0.74263191223144498</c:v></c:pt><c:pt idx="513"><c:v>-0.74009102582931496</c:v></c:pt><c:pt idx="514"><c:v>-0.74197554588317804</c:v></c:pt><c:pt idx="515"><c:v>-0.74631911516189497</c:v></c:pt><c:pt idx="516"><c:v>-0.741208255290985</c:v></c:pt><c:pt idx="517"><c:v>-0.73994731903076105</c:v></c:pt><c:pt idx="518"><c:v>-0.74719977378845204</c:v></c:pt><c:pt idx="519"><c:v>-0.74158287048339799</c:v></c:pt><c:pt idx="520"><c:v>-0.73869872093200595</c:v></c:pt><c:pt idx="521"><c:v>-0.73778086900711004</c:v></c:pt><c:pt idx="522"><c:v>-0.74305278062820401</c:v></c:pt><c:pt idx="523"><c:v>-0.73927813768386796</c:v></c:pt><c:pt idx="524"><c:v>-0.74353343248367298</c:v></c:pt><c:pt idx="525"><c:v>-0.74112415313720703</c:v></c:pt><c:pt idx="526"><c:v>-0.74193358421325595</c:v></c:pt><c:pt idx="527"><c:v>-0.73987835645675604</c:v></c:pt><c:pt idx="528"><c:v>-0.74551039934158303</c:v></c:pt><c:pt idx="529"><c:v>-0.741457760334014</c:v></c:pt><c:pt idx="530"><c:v>-0.74465900659561102</c:v></c:pt><c:pt idx="531"><c:v>-0.740930795669555</c:v></c:pt><c:pt idx="532"><c:v>-0.74260449409484797</c:v></c:pt><c:pt idx="533"><c:v>-0.74201965332031194</c:v></c:pt><c:pt idx="534"><c:v>-0.74488610029220503</c:v></c:pt><c:pt idx="535"><c:v>-0.74004465341567904</c:v></c:pt><c:pt idx="536"><c:v>-0.74256229400634699</c:v></c:pt><c:pt idx="537"><c:v>-0.742598116397857</c:v></c:pt><c:pt idx="538"><c:v>-0.74136525392532304</c:v></c:pt><c:pt idx="539"><c:v>-0.74240869283676103</c:v></c:pt><c:pt idx="540"><c:v>-0.74368023872375399</c:v></c:pt><c:pt idx="541"><c:v>-0.74453264474868697</c:v></c:pt><c:pt idx="542"><c:v>-0.74065953493118197</c:v></c:pt><c:pt idx="543"><c:v>-0.74247258901596003</c:v></c:pt><c:pt idx="544"><c:v>-0.74526828527450495</c:v></c:pt><c:pt idx="545"><c:v>-0.74358892440795898</c:v></c:pt><c:pt idx="546"><c:v>-0.743352711200714</c:v></c:pt><c:pt idx="547"><c:v>-0.74378532171249301</c:v></c:pt><c:pt idx="548"><c:v>-0.74563592672348</c:v></c:pt><c:pt idx="549"><c:v>-0.74371463060378995</c:v></c:pt><c:pt idx="550"><c:v>-0.74313974380493097</c:v></c:pt><c:pt idx="551"><c:v>-0.74187731742858798</c:v></c:pt><c:pt idx="552"><c:v>-0.74518871307373002</c:v></c:pt><c:pt idx="553"><c:v>-0.74377542734146096</c:v></c:pt><c:pt idx="554"><c:v>-0.74111723899841297</c:v></c:pt><c:pt idx="555"><c:v>-0.73947781324386597</c:v></c:pt><c:pt idx="556"><c:v>-0.74276715517044001</c:v></c:pt><c:pt idx="557"><c:v>-0.73932600021362305</c:v></c:pt><c:pt idx="558"><c:v>-0.74686580896377497</c:v></c:pt><c:pt idx="559"><c:v>-0.74361211061477595</c:v></c:pt><c:pt idx="560"><c:v>-0.742023885250091</c:v></c:pt><c:pt idx="561"><c:v>-0.74285501241683904</c:v></c:pt><c:pt idx="562"><c:v>-0.74597460031509399</c:v></c:pt><c:pt idx="563"><c:v>-0.74414163827896096</c:v></c:pt><c:pt idx="564"><c:v>-0.74187517166137695</c:v></c:pt><c:pt idx="565"><c:v>-0.74772065877914395</c:v></c:pt><c:pt idx="566"><c:v>-0.74636501073837203</c:v></c:pt><c:pt idx="567"><c:v>-0.74123138189315796</c:v></c:pt><c:pt idx="568"><c:v>-0.741735279560089</c:v></c:pt><c:pt idx="569"><c:v>-0.74025338888168302</c:v></c:pt><c:pt idx="570"><c:v>-0.74320930242538397</c:v></c:pt><c:pt idx="571"><c:v>-0.74198579788207997</c:v></c:pt><c:pt idx="572"><c:v>-0.74387019872665405</c:v></c:pt><c:pt idx="573"><c:v>-0.746104896068573</c:v></c:pt><c:pt idx="574"><c:v>-0.74123883247375399</c:v></c:pt><c:pt idx="575"><c:v>-0.74184018373489302</c:v></c:pt><c:pt idx="576"><c:v>-0.74250364303588801</c:v></c:pt><c:pt idx="577"><c:v>-0.73972272872924805</c:v></c:pt><c:pt idx="578"><c:v>-0.74664324522018399</c:v></c:pt><c:pt idx="579"><c:v>-0.74742007255554199</c:v></c:pt><c:pt idx="580"><c:v>-0.745397329330444</c:v></c:pt><c:pt idx="581"><c:v>-0.74383646249771096</c:v></c:pt><c:pt idx="582"><c:v>-0.74694567918777399</c:v></c:pt><c:pt idx="583"><c:v>-0.74245601892471302</c:v></c:pt><c:pt idx="584"><c:v>-0.742084801197052</c:v></c:pt><c:pt idx="585"><c:v>-0.74790310859680098</c:v></c:pt><c:pt idx="586"><c:v>-0.747389376163482</c:v></c:pt><c:pt idx="587"><c:v>-0.74336367845535201</c:v></c:pt><c:pt idx="588"><c:v>-0.74358820915222101</c:v></c:pt><c:pt idx="589"><c:v>-0.74456930160522405</c:v></c:pt><c:pt idx="590"><c:v>-0.73820310831069902</c:v></c:pt><c:pt idx="591"><c:v>-0.73745131492614702</c:v></c:pt><c:pt idx="592"><c:v>-0.746693074703216</c:v></c:pt><c:pt idx="593"><c:v>-0.740298092365264</c:v></c:pt><c:pt idx="594"><c:v>-0.74740028381347601</c:v></c:pt><c:pt idx="595"><c:v>-0.74256092309951705</c:v></c:pt><c:pt idx="596"><c:v>-0.74367934465408303</c:v></c:pt><c:pt idx="597"><c:v>-0.74428081512451105</c:v></c:pt><c:pt idx="598"><c:v>-0.74370431900024403</c:v></c:pt><c:pt idx="599"><c:v>-0.74620968103408802</c:v></c:pt><c:pt idx="600"><c:v>-0.74501758813857999</c:v></c:pt><c:pt idx="601"><c:v>-0.74701595306396396</c:v></c:pt><c:pt idx="602"><c:v>-0.74547743797302202</c:v></c:pt><c:pt idx="603"><c:v>-0.74231678247451705</c:v></c:pt><c:pt idx="604"><c:v>-0.74477577209472601</c:v></c:pt><c:pt idx="605"><c:v>-0.74707740545272805</c:v></c:pt><c:pt idx="606"><c:v>-0.74530982971191395</c:v></c:pt><c:pt idx="607"><c:v>-0.73944473266601496</c:v></c:pt><c:pt idx="608"><c:v>-0.74487680196761996</c:v></c:pt><c:pt idx="609"><c:v>-0.74725157022476196</c:v></c:pt><c:pt idx="610"><c:v>-0.74312943220138505</c:v></c:pt><c:pt idx="611"><c:v>-0.743782818317413</c:v></c:pt><c:pt idx="612"><c:v>-0.74319338798522905</c:v></c:pt><c:pt idx="613"><c:v>-0.74252986907958896</c:v></c:pt><c:pt idx="614"><c:v>-0.74665278196334794</c:v></c:pt><c:pt idx="615"><c:v>-0.74448442459106401</c:v></c:pt><c:pt idx="616"><c:v>-0.74429458379745395</c:v></c:pt><c:pt idx="617"><c:v>-0.74405050277709905</c:v></c:pt><c:pt idx="618"><c:v>-0.74397355318069402</c:v></c:pt><c:pt idx="619"><c:v>-0.74749422073364202</c:v></c:pt><c:pt idx="620"><c:v>-0.745045125484466</c:v></c:pt><c:pt idx="621"><c:v>-0.74621099233627297</c:v></c:pt><c:pt idx="622"><c:v>-0.74342536926269498</c:v></c:pt><c:pt idx="623"><c:v>-0.74477225542068404</c:v></c:pt><c:pt idx="624"><c:v>-0.74065423011779696</c:v></c:pt><c:pt idx="625"><c:v>-0.746165812015533</c:v></c:pt><c:pt idx="626"><c:v>-0.74539858102798395</c:v></c:pt><c:pt idx="627"><c:v>-0.74365919828414895</c:v></c:pt><c:pt idx="628"><c:v>-0.746218621730804</c:v></c:pt><c:pt idx="629"><c:v>-0.74374681711196899</c:v></c:pt><c:pt idx="630"><c:v>-0.74482011795043901</c:v></c:pt><c:pt idx="631"><c:v>-0.74252390861511197</c:v></c:pt><c:pt idx="632"><c:v>-0.74593496322631803</c:v></c:pt><c:pt idx="633"><c:v>-0.74452692270278897</c:v></c:pt><c:pt idx="634"><c:v>-0.74775701761245705</c:v></c:pt><c:pt idx="635"><c:v>-0.74077779054641701</c:v></c:pt><c:pt idx="636"><c:v>-0.747381150722503</c:v></c:pt><c:pt idx="637"><c:v>-0.74594140052795399</c:v></c:pt><c:pt idx="638"><c:v>-0.74543482065200795</c:v></c:pt><c:pt idx="639"><c:v>-0.741452395915985</c:v></c:pt><c:pt idx="640"><c:v>-0.74259954690933205</c:v></c:pt><c:pt idx="641"><c:v>-0.748049736022949</c:v></c:pt><c:pt idx="642"><c:v>-0.74214959144592196</c:v></c:pt><c:pt idx="643"><c:v>-0.74798440933227495</c:v></c:pt><c:pt idx="644"><c:v>-0.74643260240554798</c:v></c:pt><c:pt idx="645"><c:v>-0.74201077222824097</c:v></c:pt><c:pt idx="646"><c:v>-0.74502772092819203</c:v></c:pt><c:pt idx="647"><c:v>-0.74359744787216098</c:v></c:pt><c:pt idx="648"><c:v>-0.74393910169601396</c:v></c:pt><c:pt idx="649"><c:v>-0.74502438306808405</c:v></c:pt><c:pt idx="650"><c:v>-0.74490088224411</c:v></c:pt><c:pt idx="651"><c:v>-0.74119639396667403</c:v></c:pt><c:pt idx="652"><c:v>-0.74738049507141102</c:v></c:pt><c:pt idx="653"><c:v>-0.74849265813827504</c:v></c:pt><c:pt idx="654"><c:v>-0.74508494138717596</c:v></c:pt><c:pt idx="655"><c:v>-0.74178308248519897</c:v></c:pt><c:pt idx="656"><c:v>-0.74739235639572099</c:v></c:pt><c:pt idx="657"><c:v>-0.74296551942825295</c:v></c:pt><c:pt idx="658"><c:v>-0.74386006593704201</c:v></c:pt><c:pt idx="659"><c:v>-0.74488896131515503</c:v></c:pt><c:pt idx="660"><c:v>-0.74060672521591098</c:v></c:pt><c:pt idx="661"><c:v>-0.743083536624908</c:v></c:pt><c:pt idx="662"><c:v>-0.74464291334152199</c:v></c:pt><c:pt idx="663"><c:v>-0.74586409330367998</c:v></c:pt><c:pt idx="664"><c:v>-0.74356031417846602</c:v></c:pt><c:pt idx="665"><c:v>-0.74407893419265703</c:v></c:pt><c:pt idx="666"><c:v>-0.74661451578140203</c:v></c:pt><c:pt idx="667"><c:v>-0.74424028396606401</c:v></c:pt><c:pt idx="668"><c:v>-0.74390345811843805</c:v></c:pt><c:pt idx="669"><c:v>-0.74455308914184504</c:v></c:pt><c:pt idx="670"><c:v>-0.74540114402770996</c:v></c:pt><c:pt idx="671"><c:v>-0.74782663583755404</c:v></c:pt><c:pt idx="672"><c:v>-0.74333792924880904</c:v></c:pt><c:pt idx="673"><c:v>-0.74720269441604603</c:v></c:pt><c:pt idx="674"><c:v>-0.74683547019958496</c:v></c:pt><c:pt idx="675"><c:v>-0.74363279342651301</c:v></c:pt><c:pt idx="676"><c:v>-0.74493736028671198</c:v></c:pt><c:pt idx="677"><c:v>-0.74422842264175404</c:v></c:pt><c:pt idx="678"><c:v>-0.74011844396591098</c:v></c:pt><c:pt idx="679"><c:v>-0.74422007799148504</c:v></c:pt><c:pt idx="680"><c:v>-0.74542444944381703</c:v></c:pt><c:pt idx="681"><c:v>-0.74476718902587802</c:v></c:pt><c:pt idx="682"><c:v>-0.73894357681274403</c:v></c:pt><c:pt idx="683"><c:v>-0.745611131191253</c:v></c:pt><c:pt idx="684"><c:v>-0.74502724409103305</c:v></c:pt><c:pt idx="685"><c:v>-0.74732714891433705</c:v></c:pt><c:pt idx="686"><c:v>-0.74360179901123002</c:v></c:pt><c:pt idx="687"><c:v>-0.744490087032318</c:v></c:pt><c:pt idx="688"><c:v>-0.74530988931655795</c:v></c:pt><c:pt idx="689"><c:v>-0.74846345186233498</c:v></c:pt><c:pt idx="690"><c:v>-0.74464577436447099</c:v></c:pt><c:pt idx="691"><c:v>-0.74587059020996005</c:v></c:pt><c:pt idx="692"><c:v>-0.74337977170944203</c:v></c:pt><c:pt idx="693"><c:v>-0.74564260244369496</c:v></c:pt><c:pt idx="694"><c:v>-0.74368256330490101</c:v></c:pt><c:pt idx="695"><c:v>-0.74749416112899703</c:v></c:pt><c:pt idx="696"><c:v>-0.74679929018020597</c:v></c:pt><c:pt idx="697"><c:v>-0.74726587533950795</c:v></c:pt><c:pt idx="698"><c:v>-0.74440461397170998</c:v></c:pt><c:pt idx="699"><c:v>-0.74739140272140503</c:v></c:pt><c:pt idx="700"><c:v>-0.743025302886962</c:v></c:pt><c:pt idx="701"><c:v>-0.74638861417770297</c:v></c:pt><c:pt idx="702"><c:v>-0.74703049659729004</c:v></c:pt><c:pt idx="703"><c:v>-0.745336353778839</c:v></c:pt><c:pt idx="704"><c:v>-0.74850559234619096</c:v></c:pt><c:pt idx="705"><c:v>-0.74857097864151001</c:v></c:pt><c:pt idx="706"><c:v>-0.74575537443161</c:v></c:pt><c:pt idx="707"><c:v>-0.745291888713836</c:v></c:pt><c:pt idx="708"><c:v>-0.74602776765823298</c:v></c:pt><c:pt idx="709"><c:v>-0.74529552459716797</c:v></c:pt><c:pt idx="710"><c:v>-0.74725669622421198</c:v></c:pt><c:pt idx="711"><c:v>-0.74860292673110895</c:v></c:pt><c:pt idx="712"><c:v>-0.74894839525222701</c:v></c:pt><c:pt idx="713"><c:v>-0.74536871910095204</c:v></c:pt><c:pt idx="714"><c:v>-0.74302387237548795</c:v></c:pt><c:pt idx="715"><c:v>-0.747139751911163</c:v></c:pt><c:pt idx="716"><c:v>-0.74634832143783503</c:v></c:pt><c:pt idx="717"><c:v>-0.74284052848815896</c:v></c:pt><c:pt idx="718"><c:v>-0.74925333261489802</c:v></c:pt><c:pt idx="719"><c:v>-0.74731105566024703</c:v></c:pt><c:pt idx="720"><c:v>-0.74356883764266901</c:v></c:pt><c:pt idx="721"><c:v>-0.746829032897949</c:v></c:pt><c:pt idx="722"><c:v>-0.74417442083358698</c:v></c:pt><c:pt idx="723"><c:v>-0.74416404962539595</c:v></c:pt><c:pt idx="724"><c:v>-0.74704051017761197</c:v></c:pt><c:pt idx="725"><c:v>-0.74350190162658603</c:v></c:pt><c:pt idx="726"><c:v>-0.74770694971084595</c:v></c:pt><c:pt idx="727"><c:v>-0.74261230230331399</c:v></c:pt><c:pt idx="728"><c:v>-0.74697262048721302</c:v></c:pt><c:pt idx="729"><c:v>-0.74788564443588201</c:v></c:pt><c:pt idx="730"><c:v>-0.74548953771591098</c:v></c:pt><c:pt idx="731"><c:v>-0.74793648719787598</c:v></c:pt><c:pt idx="732"><c:v>-0.74697828292846602</c:v></c:pt><c:pt idx="733"><c:v>-0.74539089202880804</c:v></c:pt><c:pt idx="734"><c:v>-0.74670553207397405</c:v></c:pt><c:pt idx="735"><c:v>-0.74399942159652699</c:v></c:pt><c:pt idx="736"><c:v>-0.74152415990829401</c:v></c:pt><c:pt idx="737"><c:v>-0.74763613939285201</c:v></c:pt><c:pt idx="738"><c:v>-0.74637317657470703</c:v></c:pt><c:pt idx="739"><c:v>-0.74629002809524503</c:v></c:pt><c:pt idx="740"><c:v>-0.74776643514633101</c:v></c:pt><c:pt idx="741"><c:v>-0.74100154638290405</c:v></c:pt><c:pt idx="742"><c:v>-0.742825508117675</c:v></c:pt><c:pt idx="743"><c:v>-0.73996311426162698</c:v></c:pt><c:pt idx="744"><c:v>-0.74625897407531705</c:v></c:pt><c:pt idx="745"><c:v>-0.74496108293533303</c:v></c:pt><c:pt idx="746"><c:v>-0.74250960350036599</c:v></c:pt><c:pt idx="747"><c:v>-0.74459463357925404</c:v></c:pt><c:pt idx="748"><c:v>-0.74218297004699696</c:v></c:pt><c:pt idx="749"><c:v>-0.74941641092300404</c:v></c:pt><c:pt idx="750"><c:v>-0.74812525510787897</c:v></c:pt><c:pt idx="751"><c:v>-0.74461644887924106</c:v></c:pt><c:pt idx="752"><c:v>-0.747727930545806</c:v></c:pt><c:pt idx="753"><c:v>-0.74370533227920499</c:v></c:pt><c:pt idx="754"><c:v>-0.74707293510437001</c:v></c:pt><c:pt idx="755"><c:v>-0.74241381883621205</c:v></c:pt><c:pt idx="756"><c:v>-0.74256283044814997</c:v></c:pt><c:pt idx="757"><c:v>-0.74599784612655595</c:v></c:pt><c:pt idx="758"><c:v>-0.74753302335739102</c:v></c:pt><c:pt idx="759"><c:v>-0.74606746435165405</c:v></c:pt><c:pt idx="760"><c:v>-0.74628823995590199</c:v></c:pt><c:pt idx="761"><c:v>-0.747794330120086</c:v></c:pt><c:pt idx="762"><c:v>-0.74595928192138605</c:v></c:pt><c:pt idx="763"><c:v>-0.74306631088256803</c:v></c:pt><c:pt idx="764"><c:v>-0.75040262937545699</c:v></c:pt><c:pt idx="765"><c:v>-0.744273722171783</c:v></c:pt><c:pt idx="766"><c:v>-0.74601954221725397</c:v></c:pt><c:pt idx="767"><c:v>-0.73945999145507801</c:v></c:pt><c:pt idx="768"><c:v>-0.74661469459533603</c:v></c:pt><c:pt idx="769"><c:v>-0.75035619735717696</c:v></c:pt><c:pt idx="770"><c:v>-0.74559050798416104</c:v></c:pt><c:pt idx="771"><c:v>-0.74605864286422696</c:v></c:pt><c:pt idx="772"><c:v>-0.74454420804977395</c:v></c:pt><c:pt idx="773"><c:v>-0.74795961380004805</c:v></c:pt><c:pt idx="774"><c:v>-0.74742221832275302</c:v></c:pt><c:pt idx="775"><c:v>-0.74920743703842096</c:v></c:pt><c:pt idx="776"><c:v>-0.74891734123229903</c:v></c:pt><c:pt idx="777"><c:v>-0.74422019720077504</c:v></c:pt><c:pt idx="778"><c:v>-0.746032774448394</c:v></c:pt><c:pt idx="779"><c:v>-0.74267983436584395</c:v></c:pt><c:pt idx="780"><c:v>-0.74543386697769098</c:v></c:pt><c:pt idx="781"><c:v>-0.74680906534194902</c:v></c:pt><c:pt idx="782"><c:v>-0.74610596895217896</c:v></c:pt><c:pt idx="783"><c:v>-0.74657493829727095</c:v></c:pt><c:pt idx="784"><c:v>-0.74530607461929299</c:v></c:pt><c:pt idx="785"><c:v>-0.74569654464721602</c:v></c:pt><c:pt idx="786"><c:v>-0.74298316240310602</c:v></c:pt><c:pt idx="787"><c:v>-0.74585551023483199</c:v></c:pt><c:pt idx="788"><c:v>-0.741566181182861</c:v></c:pt><c:pt idx="789"><c:v>-0.74705606698989802</c:v></c:pt><c:pt idx="790"><c:v>-0.74966883659362704</c:v></c:pt><c:pt idx="791"><c:v>-0.75132268667221003</c:v></c:pt><c:pt idx="792"><c:v>-0.74458676576614302</c:v></c:pt><c:pt idx="793"><c:v>-0.74641185998916604</c:v></c:pt><c:pt idx="794"><c:v>-0.74519938230514504</c:v></c:pt><c:pt idx="795"><c:v>-0.74634915590286199</c:v></c:pt><c:pt idx="796"><c:v>-0.74398952722549405</c:v></c:pt><c:pt idx="797"><c:v>-0.74783498048782304</c:v></c:pt><c:pt idx="798"><c:v>-0.749372959136962</c:v></c:pt><c:pt idx="799"><c:v>-0.75156849622726396</c:v></c:pt><c:pt idx="800"><c:v>-0.74499344825744596</c:v></c:pt><c:pt idx="801"><c:v>-0.74522638320922796</c:v></c:pt><c:pt idx="802"><c:v>-0.74851733446121205</c:v></c:pt><c:pt idx="803"><c:v>-0.74618226289749101</c:v></c:pt><c:pt idx="804"><c:v>-0.74854326248168901</c:v></c:pt><c:pt idx="805"><c:v>-0.74689120054244995</c:v></c:pt><c:pt idx="806"><c:v>-0.74746364355087203</c:v></c:pt><c:pt idx="807"><c:v>-0.74704599380493097</c:v></c:pt><c:pt idx="808"><c:v>-0.74345231056213301</c:v></c:pt><c:pt idx="809"><c:v>-0.74584299325942904</c:v></c:pt><c:pt idx="810"><c:v>-0.74986290931701605</c:v></c:pt><c:pt idx="811"><c:v>-0.74482291936874301</c:v></c:pt><c:pt idx="812"><c:v>-0.745899617671966</c:v></c:pt><c:pt idx="813"><c:v>-0.74669057130813599</c:v></c:pt><c:pt idx="814"><c:v>-0.74380183219909601</c:v></c:pt><c:pt idx="815"><c:v>-0.74447757005691495</c:v></c:pt><c:pt idx="816"><c:v>-0.74704867601394598</c:v></c:pt><c:pt idx="817"><c:v>-0.74695754051208496</c:v></c:pt><c:pt idx="818"><c:v>-0.74668592214584295</c:v></c:pt><c:pt idx="819"><c:v>-0.74983793497085505</c:v></c:pt><c:pt idx="820"><c:v>-0.74467402696609497</c:v></c:pt><c:pt idx="821"><c:v>-0.74853152036666804</c:v></c:pt><c:pt idx="822"><c:v>-0.74856466054916304</c:v></c:pt><c:pt idx="823"><c:v>-0.74344134330749501</c:v></c:pt><c:pt idx="824"><c:v>-0.74980956315994196</c:v></c:pt><c:pt idx="825"><c:v>-0.747164547443389</c:v></c:pt><c:pt idx="826"><c:v>-0.74630063772201505</c:v></c:pt><c:pt idx="827"><c:v>-0.74661701917648304</c:v></c:pt><c:pt idx="828"><c:v>-0.74541974067687899</c:v></c:pt><c:pt idx="829"><c:v>-0.74670952558517401</c:v></c:pt><c:pt idx="830"><c:v>-0.74257689714431696</c:v></c:pt><c:pt idx="831"><c:v>-0.74499291181564298</c:v></c:pt><c:pt idx="832"><c:v>-0.74400848150253296</c:v></c:pt><c:pt idx="833"><c:v>-0.74800175428390503</c:v></c:pt><c:pt idx="834"><c:v>-0.74645346403121904</c:v></c:pt><c:pt idx="835"><c:v>-0.74769926071166903</c:v></c:pt><c:pt idx="836"><c:v>-0.74788022041320801</c:v></c:pt><c:pt idx="837"><c:v>-0.74688673019409102</c:v></c:pt><c:pt idx="838"><c:v>-0.74661999940872104</c:v></c:pt><c:pt idx="839"><c:v>-0.74876767396926802</c:v></c:pt><c:pt idx="840"><c:v>-0.74647897481918302</c:v></c:pt><c:pt idx="841"><c:v>-0.74765771627426103</c:v></c:pt><c:pt idx="842"><c:v>-0.747089684009552</c:v></c:pt><c:pt idx="843"><c:v>-0.75012969970703103</c:v></c:pt><c:pt idx="844"><c:v>-0.74411463737487704</c:v></c:pt><c:pt idx="845"><c:v>-0.74720191955566395</c:v></c:pt><c:pt idx="846"><c:v>-0.74720138311386097</c:v></c:pt><c:pt idx="847"><c:v>-0.74690312147140503</c:v></c:pt><c:pt idx="848"><c:v>-0.74868464469909601</c:v></c:pt><c:pt idx="849"><c:v>-0.74690407514572099</c:v></c:pt><c:pt idx="850"><c:v>-0.74869376420974698</c:v></c:pt><c:pt idx="851"><c:v>-0.75016158819198597</c:v></c:pt><c:pt idx="852"><c:v>-0.74794274568557695</c:v></c:pt><c:pt idx="853"><c:v>-0.74898368120193404</c:v></c:pt><c:pt idx="854"><c:v>-0.745852470397949</c:v></c:pt><c:pt idx="855"><c:v>-0.74534231424331598</c:v></c:pt><c:pt idx="856"><c:v>-0.74392390251159601</c:v></c:pt><c:pt idx="857"><c:v>-0.74837726354598999</c:v></c:pt><c:pt idx="858"><c:v>-0.74611520767211903</c:v></c:pt><c:pt idx="859"><c:v>-0.75084120035171498</c:v></c:pt><c:pt idx="860"><c:v>-0.74363762140274003</c:v></c:pt><c:pt idx="861"><c:v>-0.74672609567642201</c:v></c:pt><c:pt idx="862"><c:v>-0.74689763784408503</c:v></c:pt><c:pt idx="863"><c:v>-0.74274188280105502</c:v></c:pt><c:pt idx="864"><c:v>-0.744770348072052</c:v></c:pt><c:pt idx="865"><c:v>-0.74724811315536499</c:v></c:pt><c:pt idx="866"><c:v>-0.747963666915893</c:v></c:pt><c:pt idx="867"><c:v>-0.75061392784118597</c:v></c:pt><c:pt idx="868"><c:v>-0.74609500169753995</c:v></c:pt><c:pt idx="869"><c:v>-0.74651432037353505</c:v></c:pt><c:pt idx="870"><c:v>-0.749098300933837</c:v></c:pt><c:pt idx="871"><c:v>-0.74668008089065496</c:v></c:pt><c:pt idx="872"><c:v>-0.74865382909774703</c:v></c:pt><c:pt idx="873"><c:v>-0.74442619085311801</c:v></c:pt><c:pt idx="874"><c:v>-0.74591684341430597</c:v></c:pt><c:pt idx="875"><c:v>-0.751534163951873</c:v></c:pt><c:pt idx="876"><c:v>-0.74718737602233798</c:v></c:pt><c:pt idx="877"><c:v>-0.74672454595565796</c:v></c:pt><c:pt idx="878"><c:v>-0.74805694818496704</c:v></c:pt><c:pt idx="879"><c:v>-0.748979091644287</c:v></c:pt><c:pt idx="880"><c:v>-0.74857479333877497</c:v></c:pt><c:pt idx="881"><c:v>-0.74443840980529696</c:v></c:pt><c:pt idx="882"><c:v>-0.74526858329772905</c:v></c:pt><c:pt idx="883"><c:v>-0.74636459350585904</c:v></c:pt><c:pt idx="884"><c:v>-0.74881857633590698</c:v></c:pt><c:pt idx="885"><c:v>-0.74780696630477905</c:v></c:pt><c:pt idx="886"><c:v>-0.74549490213394098</c:v></c:pt><c:pt idx="887"><c:v>-0.74458044767379705</c:v></c:pt><c:pt idx="888"><c:v>-0.74576306343078602</c:v></c:pt><c:pt idx="889"><c:v>-0.74364471435546797</c:v></c:pt><c:pt idx="890"><c:v>-0.751667439937591</c:v></c:pt><c:pt idx="891"><c:v>-0.74204629659652699</c:v></c:pt><c:pt idx="892"><c:v>-0.74658423662185602</c:v></c:pt><c:pt idx="893"><c:v>-0.74441045522689797</c:v></c:pt><c:pt idx="894"><c:v>-0.74402326345443703</c:v></c:pt><c:pt idx="895"><c:v>-0.75029277801513605</c:v></c:pt><c:pt idx="896"><c:v>-0.74692964553832997</c:v></c:pt><c:pt idx="897"><c:v>-0.744961738586425</c:v></c:pt><c:pt idx="898"><c:v>-0.75161224603652899</c:v></c:pt><c:pt idx="899"><c:v>-0.75045967102050704</c:v></c:pt><c:pt idx="900"><c:v>-0.75001049041748002</c:v></c:pt><c:pt idx="901"><c:v>-0.74903935194015503</c:v></c:pt><c:pt idx="902"><c:v>-0.75031799077987604</c:v></c:pt><c:pt idx="903"><c:v>-0.747844398021698</c:v></c:pt><c:pt idx="904"><c:v>-0.74772340059280396</c:v></c:pt><c:pt idx="905"><c:v>-0.74804109334945601</c:v></c:pt><c:pt idx="906"><c:v>-0.75036412477493197</c:v></c:pt><c:pt idx="907"><c:v>-0.74693316221237105</c:v></c:pt><c:pt idx="908"><c:v>-0.748610079288482</c:v></c:pt><c:pt idx="909"><c:v>-0.74692434072494496</c:v></c:pt><c:pt idx="910"><c:v>-0.74549478292465199</c:v></c:pt><c:pt idx="911"><c:v>-0.74345403909683205</c:v></c:pt><c:pt idx="912"><c:v>-0.74687725305557195</c:v></c:pt><c:pt idx="913"><c:v>-0.74953579902648904</c:v></c:pt><c:pt idx="914"><c:v>-0.74521738290786699</c:v></c:pt><c:pt idx="915"><c:v>-0.74874347448348999</c:v></c:pt><c:pt idx="916"><c:v>-0.75088995695114102</c:v></c:pt><c:pt idx="917"><c:v>-0.74578100442886297</c:v></c:pt><c:pt idx="918"><c:v>-0.75009459257125799</c:v></c:pt><c:pt idx="919"><c:v>-0.74729973077774003</c:v></c:pt><c:pt idx="920"><c:v>-0.74431210756301802</c:v></c:pt><c:pt idx="921"><c:v>-0.74670761823654097</c:v></c:pt><c:pt idx="922"><c:v>-0.748482465744018</c:v></c:pt><c:pt idx="923"><c:v>-0.74864679574966397</c:v></c:pt><c:pt idx="924"><c:v>-0.74523824453353804</c:v></c:pt><c:pt idx="925"><c:v>-0.74595075845718295</c:v></c:pt><c:pt idx="926"><c:v>-0.75006228685378995</c:v></c:pt><c:pt idx="927"><c:v>-0.74375075101852395</c:v></c:pt><c:pt idx="928"><c:v>-0.74403691291809004</c:v></c:pt><c:pt idx="929"><c:v>-0.75030654668807895</c:v></c:pt><c:pt idx="930"><c:v>-0.74600630998611395</c:v></c:pt><c:pt idx="931"><c:v>-0.74847793579101496</c:v></c:pt><c:pt idx="932"><c:v>-0.74512028694152799</c:v></c:pt><c:pt idx="933"><c:v>-0.74677199125289895</c:v></c:pt><c:pt idx="934"><c:v>-0.75059872865676802</c:v></c:pt><c:pt idx="935"><c:v>-0.74966353178024203</c:v></c:pt><c:pt idx="936"><c:v>-0.74757188558578402</c:v></c:pt><c:pt idx="937"><c:v>-0.74620395898818903</c:v></c:pt><c:pt idx="938"><c:v>-0.74611157178878695</c:v></c:pt><c:pt idx="939"><c:v>-0.75055140256881703</c:v></c:pt><c:pt idx="940"><c:v>-0.75122815370559604</c:v></c:pt><c:pt idx="941"><c:v>-0.74587899446487405</c:v></c:pt><c:pt idx="942"><c:v>-0.74619483947753895</c:v></c:pt><c:pt idx="943"><c:v>-0.74537277221679599</c:v></c:pt><c:pt idx="944"><c:v>-0.75027364492416304</c:v></c:pt><c:pt idx="945"><c:v>-0.74827766418456998</c:v></c:pt><c:pt idx="946"><c:v>-0.74659007787704401</c:v></c:pt><c:pt idx="947"><c:v>-0.74729418754577603</c:v></c:pt><c:pt idx="948"><c:v>-0.74769783020019498</c:v></c:pt><c:pt idx="949"><c:v>-0.74917024374008101</c:v></c:pt><c:pt idx="950"><c:v>-0.74867266416549605</c:v></c:pt><c:pt idx="951"><c:v>-0.74534606933593694</c:v></c:pt><c:pt idx="952"><c:v>-0.748327016830444</c:v></c:pt><c:pt idx="953"><c:v>-0.747919142246246</c:v></c:pt><c:pt idx="954"><c:v>-0.749331474304199</c:v></c:pt><c:pt idx="955"><c:v>-0.74557322263717596</c:v></c:pt><c:pt idx="956"><c:v>-0.74657607078552202</c:v></c:pt><c:pt idx="957"><c:v>-0.751392662525177</c:v></c:pt><c:pt idx="958"><c:v>-0.74961453676223699</c:v></c:pt><c:pt idx="959"><c:v>-0.74752312898635798</c:v></c:pt><c:pt idx="960"><c:v>-0.74996334314346302</c:v></c:pt><c:pt idx="961"><c:v>-0.74791115522384599</c:v></c:pt><c:pt idx="962"><c:v>-0.74444514513015703</c:v></c:pt><c:pt idx="963"><c:v>-0.74813979864120395</c:v></c:pt><c:pt idx="964"><c:v>-0.74839657545089699</c:v></c:pt><c:pt idx="965"><c:v>-0.74559837579727095</c:v></c:pt><c:pt idx="966"><c:v>-0.746645867824554</c:v></c:pt><c:pt idx="967"><c:v>-0.75124621391296298</c:v></c:pt><c:pt idx="968"><c:v>-0.748141109943389</c:v></c:pt><c:pt idx="969"><c:v>-0.75116181373596103</c:v></c:pt><c:pt idx="970"><c:v>-0.74537295103073098</c:v></c:pt><c:pt idx="971"><c:v>-0.74838310480117798</c:v></c:pt><c:pt idx="972"><c:v>-0.74521303176879805</c:v></c:pt><c:pt idx="973"><c:v>-0.75172924995422297</c:v></c:pt><c:pt idx="974"><c:v>-0.75123333930969205</c:v></c:pt><c:pt idx="975"><c:v>-0.74646097421646096</c:v></c:pt><c:pt idx="976"><c:v>-0.75065231323242099</c:v></c:pt><c:pt idx="977"><c:v>-0.749678075313568</c:v></c:pt><c:pt idx="978"><c:v>-0.74648457765579201</c:v></c:pt><c:pt idx="979"><c:v>-0.74815005064010598</c:v></c:pt><c:pt idx="980"><c:v>-0.74829262495040805</c:v></c:pt><c:pt idx="981"><c:v>-0.75073450803756703</c:v></c:pt><c:pt idx="982"><c:v>-0.74694967269897405</c:v></c:pt><c:pt idx="983"><c:v>-0.74796700477600098</c:v></c:pt><c:pt idx="984"><c:v>-0.74622100591659501</c:v></c:pt><c:pt idx="985"><c:v>-0.74520236253738403</c:v></c:pt><c:pt idx="986"><c:v>-0.749342441558837</c:v></c:pt><c:pt idx="987"><c:v>-0.74967139959335305</c:v></c:pt><c:pt idx="988"><c:v>-0.744526207447052</c:v></c:pt><c:pt idx="989"><c:v>-0.75006550550460804</c:v></c:pt><c:pt idx="990"><c:v>-0.75004261732101396</c:v></c:pt><c:pt idx="991"><c:v>-0.74874109029769897</c:v></c:pt><c:pt idx="992"><c:v>-0.74796247482299805</c:v></c:pt><c:pt idx="993"><c:v>-0.74587255716323797</c:v></c:pt><c:pt idx="994"><c:v>-0.74623769521713201</c:v></c:pt><c:pt idx="995"><c:v>-0.74568527936935403</c:v></c:pt><c:pt idx="996"><c:v>-0.75112652778625399</c:v></c:pt><c:pt idx="997"><c:v>-0.74826306104660001</c:v></c:pt><c:pt idx="998"><c:v>-0.74649471044540405</c:v></c:pt><c:pt idx="999"><c:v>-0.74968034029006902</c:v></c:pt><c:pt idx="1000"><c:v>-0.75009375810623102</c:v></c:pt><c:pt idx="1001"><c:v>-0.74456578493118197</c:v></c:pt><c:pt idx="1002"><c:v>-0.74838155508041304</c:v></c:pt><c:pt idx="1003"><c:v>-0.75024193525314298</c:v></c:pt><c:pt idx="1004"><c:v>-0.75287485122680597</c:v></c:pt><c:pt idx="1005"><c:v>-0.75195819139480502</c:v></c:pt><c:pt idx="1006"><c:v>-0.74804258346557595</c:v></c:pt><c:pt idx="1007"><c:v>-0.74686318635940496</c:v></c:pt><c:pt idx="1008"><c:v>-0.74778729677200295</c:v></c:pt><c:pt idx="1009"><c:v>-0.74678426980972201</c:v></c:pt><c:pt idx="1010"><c:v>-0.75012952089309604</c:v></c:pt><c:pt idx="1011"><c:v>-0.74818545579910201</c:v></c:pt><c:pt idx="1012"><c:v>-0.74772405624389604</c:v></c:pt><c:pt idx="1013"><c:v>-0.74648648500442505</c:v></c:pt><c:pt idx="1014"><c:v>-0.74719637632369995</c:v></c:pt><c:pt idx="1015"><c:v>-0.74398350715637196</c:v></c:pt><c:pt idx="1016"><c:v>-0.75020414590835505</c:v></c:pt><c:pt idx="1017"><c:v>-0.74894499778747503</c:v></c:pt><c:pt idx="1018"><c:v>-0.74555712938308705</c:v></c:pt><c:pt idx="1019"><c:v>-0.74685984849929798</c:v></c:pt><c:pt idx="1020"><c:v>-0.74839955568313599</c:v></c:pt><c:pt idx="1021"><c:v>-0.74732667207717896</c:v></c:pt><c:pt idx="1022"><c:v>-0.75103408098220803</c:v></c:pt><c:pt idx="1023"><c:v>-0.74803638458251898</c:v></c:pt><c:pt idx="1024"><c:v>-0.74811023473739602</c:v></c:pt><c:pt idx="1025"><c:v>-0.74658423662185602</c:v></c:pt><c:pt idx="1026"><c:v>-0.74663597345352095</c:v></c:pt><c:pt idx="1027"><c:v>-0.74847650527954102</c:v></c:pt><c:pt idx="1028"><c:v>-0.74818903207778897</c:v></c:pt><c:pt idx="1029"><c:v>-0.75121521949768</c:v></c:pt><c:pt idx="1030"><c:v>-0.74889135360717696</c:v></c:pt><c:pt idx="1031"><c:v>-0.74723416566848699</c:v></c:pt><c:pt idx="1032"><c:v>-0.74697715044021595</c:v></c:pt><c:pt idx="1033"><c:v>-0.74742656946182195</c:v></c:pt><c:pt idx="1034"><c:v>-0.74843335151672297</c:v></c:pt><c:pt idx="1035"><c:v>-0.747467041015625</c:v></c:pt><c:pt idx="1036"><c:v>-0.74606305360794001</c:v></c:pt><c:pt idx="1037"><c:v>-0.74602049589157104</c:v></c:pt><c:pt idx="1038"><c:v>-0.74931055307388295</c:v></c:pt><c:pt idx="1039"><c:v>-0.74968719482421797</c:v></c:pt><c:pt idx="1040"><c:v>-0.74881738424301103</c:v></c:pt><c:pt idx="1041"><c:v>-0.75023680925369196</c:v></c:pt><c:pt idx="1042"><c:v>-0.74720281362533503</c:v></c:pt><c:pt idx="1043"><c:v>-0.74855905771255404</c:v></c:pt><c:pt idx="1044"><c:v>-0.74695008993148804</c:v></c:pt><c:pt idx="1045"><c:v>-0.74899816513061501</c:v></c:pt><c:pt idx="1046"><c:v>-0.75145190954208296</c:v></c:pt><c:pt idx="1047"><c:v>-0.74931889772415095</c:v></c:pt><c:pt idx="1048"><c:v>-0.74937468767166104</c:v></c:pt><c:pt idx="1049"><c:v>-0.74677300453186002</c:v></c:pt><c:pt idx="1050"><c:v>-0.74812102317810003</c:v></c:pt><c:pt idx="1051"><c:v>-0.74914193153381303</c:v></c:pt><c:pt idx="1052"><c:v>-0.74815052747726396</c:v></c:pt><c:pt idx="1053"><c:v>-0.74593943357467596</c:v></c:pt><c:pt idx="1054"><c:v>-0.74949127435684204</c:v></c:pt><c:pt idx="1055"><c:v>-0.74857014417648304</c:v></c:pt><c:pt idx="1056"><c:v>-0.75076955556869496</c:v></c:pt><c:pt idx="1057"><c:v>-0.74957698583602905</c:v></c:pt><c:pt idx="1058"><c:v>-0.74820750951766901</c:v></c:pt><c:pt idx="1059"><c:v>-0.74922508001327504</c:v></c:pt><c:pt idx="1060"><c:v>-0.74825292825698797</c:v></c:pt><c:pt idx="1061"><c:v>-0.74996590614318803</c:v></c:pt><c:pt idx="1062"><c:v>-0.74915570020675604</c:v></c:pt><c:pt idx="1063"><c:v>-0.74596267938613803</c:v></c:pt><c:pt idx="1064"><c:v>-0.74845963716506902</c:v></c:pt><c:pt idx="1065"><c:v>-0.74825459718704201</c:v></c:pt><c:pt idx="1066"><c:v>-0.74642795324325495</c:v></c:pt><c:pt idx="1067"><c:v>-0.74725127220153797</c:v></c:pt><c:pt idx="1068"><c:v>-0.74478822946548395</c:v></c:pt><c:pt idx="1069"><c:v>-0.74799376726150502</c:v></c:pt><c:pt idx="1070"><c:v>-0.74488872289657504</c:v></c:pt><c:pt idx="1071"><c:v>-0.74673014879226596</c:v></c:pt><c:pt idx="1072"><c:v>-0.74909991025924605</c:v></c:pt><c:pt idx="1073"><c:v>-0.74986094236373901</c:v></c:pt><c:pt idx="1074"><c:v>-0.74614578485488803</c:v></c:pt><c:pt idx="1075"><c:v>-0.74743431806564298</c:v></c:pt><c:pt idx="1076"><c:v>-0.749972343444824</c:v></c:pt><c:pt idx="1077"><c:v>-0.75200325250625599</c:v></c:pt><c:pt idx="1078"><c:v>-0.74868965148925704</c:v></c:pt><c:pt idx="1079"><c:v>-0.74807125329971302</c:v></c:pt><c:pt idx="1080"><c:v>-0.74971336126327504</c:v></c:pt><c:pt idx="1081"><c:v>-0.74588674306869496</c:v></c:pt><c:pt idx="1082"><c:v>-0.74770545959472601</c:v></c:pt><c:pt idx="1083"><c:v>-0.74717521667480402</c:v></c:pt><c:pt idx="1084"><c:v>-0.74810981750488204</c:v></c:pt><c:pt idx="1085"><c:v>-0.74664241075515703</c:v></c:pt><c:pt idx="1086"><c:v>-0.74736791849136297</c:v></c:pt><c:pt idx="1087"><c:v>-0.75090628862380904</c:v></c:pt><c:pt idx="1088"><c:v>-0.74926692247390703</c:v></c:pt><c:pt idx="1089"><c:v>-0.74555635452270497</c:v></c:pt><c:pt idx="1090"><c:v>-0.74546426534652699</c:v></c:pt><c:pt idx="1091"><c:v>-0.74655264616012496</c:v></c:pt><c:pt idx="1092"><c:v>-0.75073933601379395</c:v></c:pt><c:pt idx="1093"><c:v>-0.75050085783004705</c:v></c:pt><c:pt idx="1094"><c:v>-0.74423152208328203</c:v></c:pt><c:pt idx="1095"><c:v>-0.74900859594345004</c:v></c:pt><c:pt idx="1096"><c:v>-0.75060224533080999</c:v></c:pt><c:pt idx="1097"><c:v>-0.74638801813125599</c:v></c:pt><c:pt idx="1098"><c:v>-0.74855393171310403</c:v></c:pt><c:pt idx="1099"><c:v>-0.75193279981613104</c:v></c:pt><c:pt idx="1100"><c:v>-0.74755430221557595</c:v></c:pt><c:pt idx="1101"><c:v>-0.74930167198181097</c:v></c:pt><c:pt idx="1102"><c:v>-0.74718022346496504</c:v></c:pt><c:pt idx="1103"><c:v>-0.74605470895767201</c:v></c:pt><c:pt idx="1104"><c:v>-0.74631959199905396</c:v></c:pt><c:pt idx="1105"><c:v>-0.74795991182327204</c:v></c:pt><c:pt idx="1106"><c:v>-0.75154286623001099</c:v></c:pt><c:pt idx="1107"><c:v>-0.74803727865219105</c:v></c:pt><c:pt idx="1108"><c:v>-0.75050562620162897</c:v></c:pt><c:pt idx="1109"><c:v>-0.74845123291015603</c:v></c:pt><c:pt idx="1110"><c:v>-0.74646425247192305</c:v></c:pt><c:pt idx="1111"><c:v>-0.74862051010131803</c:v></c:pt><c:pt idx="1112"><c:v>-0.74685996770858698</c:v></c:pt><c:pt idx="1113"><c:v>-0.75015163421630804</c:v></c:pt><c:pt idx="1114"><c:v>-0.75039082765579201</c:v></c:pt><c:pt idx="1115"><c:v>-0.74881011247634799</c:v></c:pt><c:pt idx="1116"><c:v>-0.751708924770355</c:v></c:pt><c:pt idx="1117"><c:v>-0.74851197004318204</c:v></c:pt><c:pt idx="1118"><c:v>-0.74734538793563798</c:v></c:pt><c:pt idx="1119"><c:v>-0.74923110008239702</c:v></c:pt><c:pt idx="1120"><c:v>-0.747456014156341</c:v></c:pt><c:pt idx="1121"><c:v>-0.74848979711532504</c:v></c:pt><c:pt idx="1122"><c:v>-0.74762398004531805</c:v></c:pt><c:pt idx="1123"><c:v>-0.74879145622253396</c:v></c:pt><c:pt idx="1124"><c:v>-0.74873369932174605</c:v></c:pt><c:pt idx="1125"><c:v>-0.74591594934463501</c:v></c:pt><c:pt idx="1126"><c:v>-0.75143557786941495</c:v></c:pt><c:pt idx="1127"><c:v>-0.75037425756454401</c:v></c:pt><c:pt idx="1128"><c:v>-0.74686902761459295</c:v></c:pt><c:pt idx="1129"><c:v>-0.75150418281555098</c:v></c:pt><c:pt idx="1130"><c:v>-0.74958676099777199</c:v></c:pt><c:pt idx="1131"><c:v>-0.74685174226760798</c:v></c:pt><c:pt idx="1132"><c:v>-0.75205689668655396</c:v></c:pt><c:pt idx="1133"><c:v>-0.74582570791244496</c:v></c:pt><c:pt idx="1134"><c:v>-0.75045794248580899</c:v></c:pt><c:pt idx="1135"><c:v>-0.75191515684127797</c:v></c:pt><c:pt idx="1136"><c:v>-0.74695712327957098</c:v></c:pt><c:pt idx="1137"><c:v>-0.74856662750244096</c:v></c:pt><c:pt idx="1138"><c:v>-0.74535483121871904</c:v></c:pt><c:pt idx="1139"><c:v>-0.74781554937362604</c:v></c:pt><c:pt idx="1140"><c:v>-0.74729007482528598</c:v></c:pt><c:pt idx="1141"><c:v>-0.75033444166183405</c:v></c:pt><c:pt idx="1142"><c:v>-0.74733024835586503</c:v></c:pt><c:pt idx="1143"><c:v>-0.74613469839096003</c:v></c:pt><c:pt idx="1144"><c:v>-0.75050663948059004</c:v></c:pt><c:pt idx="1145"><c:v>-0.74923056364059404</c:v></c:pt><c:pt idx="1146"><c:v>-0.74838048219680697</c:v></c:pt><c:pt idx="1147"><c:v>-0.74778085947036699</c:v></c:pt><c:pt idx="1148"><c:v>-0.74822425842285101</c:v></c:pt><c:pt idx="1149"><c:v>-0.75174432992935103</c:v></c:pt><c:pt idx="1150"><c:v>-0.74662035703659002</c:v></c:pt><c:pt idx="1151"><c:v>-0.74868994951248102</c:v></c:pt><c:pt idx="1152"><c:v>-0.74527937173843295</c:v></c:pt><c:pt idx="1153"><c:v>-0.748335301876068</c:v></c:pt><c:pt idx="1154"><c:v>-0.74907571077346802</c:v></c:pt><c:pt idx="1155"><c:v>-0.74980002641677801</c:v></c:pt><c:pt idx="1156"><c:v>-0.75121760368347101</c:v></c:pt><c:pt idx="1157"><c:v>-0.745419561862945</c:v></c:pt><c:pt idx="1158"><c:v>-0.74923038482666005</c:v></c:pt><c:pt idx="1159"><c:v>-0.74758106470107999</c:v></c:pt><c:pt idx="1160"><c:v>-0.74922651052474898</c:v></c:pt><c:pt idx="1161"><c:v>-0.75158596038818304</c:v></c:pt><c:pt idx="1162"><c:v>-0.75232654809951705</c:v></c:pt><c:pt idx="1163"><c:v>-0.74682205915451005</c:v></c:pt><c:pt idx="1164"><c:v>-0.74950641393661499</c:v></c:pt><c:pt idx="1165"><c:v>-0.75193470716476396</c:v></c:pt><c:pt idx="1166"><c:v>-0.75023436546325595</c:v></c:pt><c:pt idx="1167"><c:v>-0.74722212553024203</c:v></c:pt><c:pt idx="1168"><c:v>-0.74597978591918901</c:v></c:pt><c:pt idx="1169"><c:v>-0.74422782659530595</c:v></c:pt><c:pt idx="1170"><c:v>-0.74790734052658003</c:v></c:pt><c:pt idx="1171"><c:v>-0.75043940544128396</c:v></c:pt><c:pt idx="1172"><c:v>-0.75009876489639205</c:v></c:pt><c:pt idx="1173"><c:v>-0.74882054328918402</c:v></c:pt><c:pt idx="1174"><c:v>-0.74484044313430697</c:v></c:pt><c:pt idx="1175"><c:v>-0.74765920639037997</c:v></c:pt><c:pt idx="1176"><c:v>-0.74748426675796498</c:v></c:pt><c:pt idx="1177"><c:v>-0.74987286329269398</c:v></c:pt><c:pt idx="1178"><c:v>-0.74747347831725997</c:v></c:pt><c:pt idx="1179"><c:v>-0.747150838375091</c:v></c:pt><c:pt idx="1180"><c:v>-0.74809521436691195</c:v></c:pt><c:pt idx="1181"><c:v>-0.749425828456878</c:v></c:pt><c:pt idx="1182"><c:v>-0.75051468610763505</c:v></c:pt><c:pt idx="1183"><c:v>-0.748918116092681</c:v></c:pt><c:pt idx="1184"><c:v>-0.74946981668472201</c:v></c:pt><c:pt idx="1185"><c:v>-0.75120431184768599</c:v></c:pt><c:pt idx="1186"><c:v>-0.746007680892944</c:v></c:pt><c:pt idx="1187"><c:v>-0.74997633695602395</c:v></c:pt><c:pt idx="1188"><c:v>-0.74823111295699996</c:v></c:pt><c:pt idx="1189"><c:v>-0.75325751304626398</c:v></c:pt><c:pt idx="1190"><c:v>-0.74562865495681696</c:v></c:pt><c:pt idx="1191"><c:v>-0.75166243314742998</c:v></c:pt><c:pt idx="1192"><c:v>-0.74717134237289395</c:v></c:pt><c:pt idx="1193"><c:v>-0.74866443872451705</c:v></c:pt><c:pt idx="1194"><c:v>-0.75074845552444402</c:v></c:pt><c:pt idx="1195"><c:v>-0.75111347436904896</c:v></c:pt><c:pt idx="1196"><c:v>-0.74891823530197099</c:v></c:pt><c:pt idx="1197"><c:v>-0.75205975770950295</c:v></c:pt><c:pt idx="1198"><c:v>-0.74715381860732999</c:v></c:pt><c:pt idx="1199"><c:v>-0.75124937295913696</c:v></c:pt><c:pt idx="1200"><c:v>-0.75023818016052202</c:v></c:pt><c:pt idx="1201"><c:v>-0.75316065549850397</c:v></c:pt><c:pt idx="1202"><c:v>-0.752374708652496</c:v></c:pt><c:pt idx="1203"><c:v>-0.74770528078079201</c:v></c:pt><c:pt idx="1204"><c:v>-0.74891185760498002</c:v></c:pt><c:pt idx="1205"><c:v>-0.75038534402847201</c:v></c:pt><c:pt idx="1206"><c:v>-0.74871158599853505</c:v></c:pt><c:pt idx="1207"><c:v>-0.75025302171707098</c:v></c:pt><c:pt idx="1208"><c:v>-0.74834829568862904</c:v></c:pt><c:pt idx="1209"><c:v>-0.74673867225646895</c:v></c:pt><c:pt idx="1210"><c:v>-0.74833011627197199</c:v></c:pt><c:pt idx="1211"><c:v>-0.74566048383712702</c:v></c:pt><c:pt idx="1212"><c:v>-0.75044709444045998</c:v></c:pt><c:pt idx="1213"><c:v>-0.74668782949447599</c:v></c:pt><c:pt idx="1214"><c:v>-0.74860972166061401</c:v></c:pt><c:pt idx="1215"><c:v>-0.74946600198745705</c:v></c:pt><c:pt idx="1216"><c:v>-0.74968677759170499</c:v></c:pt><c:pt idx="1217"><c:v>-0.74951606988906805</c:v></c:pt><c:pt idx="1218"><c:v>-0.75085097551345803</c:v></c:pt><c:pt idx="1219"><c:v>-0.74804711341857899</c:v></c:pt><c:pt idx="1220"><c:v>-0.75045794248580899</c:v></c:pt><c:pt idx="1221"><c:v>-0.74934291839599598</c:v></c:pt><c:pt idx="1222"><c:v>-0.75097125768661499</c:v></c:pt><c:pt idx="1223"><c:v>-0.75208538770675604</c:v></c:pt><c:pt idx="1224"><c:v>-0.74854224920272805</c:v></c:pt><c:pt idx="1225"><c:v>-0.74930602312088002</c:v></c:pt><c:pt idx="1226"><c:v>-0.74879783391952504</c:v></c:pt><c:pt idx="1227"><c:v>-0.75100320577621404</c:v></c:pt><c:pt idx="1228"><c:v>-0.751961410045623</c:v></c:pt><c:pt idx="1229"><c:v>-0.74860787391662598</c:v></c:pt><c:pt idx="1230"><c:v>-0.74706667661666804</c:v></c:pt><c:pt idx="1231"><c:v>-0.75345045328140203</c:v></c:pt><c:pt idx="1232"><c:v>-0.74921673536300604</c:v></c:pt><c:pt idx="1233"><c:v>-0.74869471788406305</c:v></c:pt><c:pt idx="1234"><c:v>-0.74485784769058205</c:v></c:pt><c:pt idx="1235"><c:v>-0.74692773818969704</c:v></c:pt><c:pt idx="1236"><c:v>-0.74766725301742498</c:v></c:pt><c:pt idx="1237"><c:v>-0.74783247709274203</c:v></c:pt><c:pt idx="1238"><c:v>-0.75002098083496005</c:v></c:pt><c:pt idx="1239"><c:v>-0.74968701601028398</c:v></c:pt><c:pt idx="1240"><c:v>-0.747289419174194</c:v></c:pt><c:pt idx="1241"><c:v>-0.748693406581878</c:v></c:pt><c:pt idx="1242"><c:v>-0.74813431501388505</c:v></c:pt><c:pt idx="1243"><c:v>-0.75071430206298795</c:v></c:pt><c:pt idx="1244"><c:v>-0.75079578161239602</c:v></c:pt><c:pt idx="1245"><c:v>-0.74728375673294001</c:v></c:pt><c:pt idx="1246"><c:v>-0.74822372198104803</c:v></c:pt><c:pt idx="1247"><c:v>-0.74961656332015902</c:v></c:pt><c:pt idx="1248"><c:v>-0.74947547912597601</c:v></c:pt><c:pt idx="1249"><c:v>-0.74856901168823198</c:v></c:pt><c:pt idx="1250"><c:v>-0.75066560506820601</c:v></c:pt><c:pt idx="1251"><c:v>-0.74869734048843295</c:v></c:pt><c:pt idx="1252"><c:v>-0.751012742519378</c:v></c:pt><c:pt idx="1253"><c:v>-0.75094270706176702</c:v></c:pt><c:pt idx="1254"><c:v>-0.75007468461990301</c:v></c:pt><c:pt idx="1255"><c:v>-0.75030356645584095</c:v></c:pt><c:pt idx="1256"><c:v>-0.74915605783462502</c:v></c:pt><c:pt idx="1257"><c:v>-0.74764043092727595</c:v></c:pt><c:pt idx="1258"><c:v>-0.74855351448059004</c:v></c:pt><c:pt idx="1259"><c:v>-0.75011521577835005</c:v></c:pt><c:pt idx="1260"><c:v>-0.75091981887817305</c:v></c:pt><c:pt idx="1261"><c:v>-0.74908035993576005</c:v></c:pt><c:pt idx="1262"><c:v>-0.75000691413879395</c:v></c:pt><c:pt idx="1263"><c:v>-0.74871701002120905</c:v></c:pt><c:pt idx="1264"><c:v>-0.75019401311874301</c:v></c:pt><c:pt idx="1265"><c:v>-0.75109416246414096</c:v></c:pt><c:pt idx="1266"><c:v>-0.75063151121139504</c:v></c:pt><c:pt idx="1267"><c:v>-0.74851816892623901</c:v></c:pt><c:pt idx="1268"><c:v>-0.75056058168411199</c:v></c:pt><c:pt idx="1269"><c:v>-0.74906164407730103</c:v></c:pt><c:pt idx="1270"><c:v>-0.75098377466201705</c:v></c:pt><c:pt idx="1271"><c:v>-0.75174599885940496</c:v></c:pt><c:pt idx="1272"><c:v>-0.74859762191772405</c:v></c:pt><c:pt idx="1273"><c:v>-0.75107717514037997</c:v></c:pt><c:pt idx="1274"><c:v>-0.755840003490448</c:v></c:pt><c:pt idx="1275"><c:v>-0.75113314390182495</c:v></c:pt><c:pt idx="1276"><c:v>-0.74862217903137196</c:v></c:pt><c:pt idx="1277"><c:v>-0.75073093175887995</c:v></c:pt><c:pt idx="1278"><c:v>-0.75020146369934004</c:v></c:pt><c:pt idx="1279"><c:v>-0.74991196393966597</c:v></c:pt><c:pt idx="1280"><c:v>-0.75419336557388295</c:v></c:pt><c:pt idx="1281"><c:v>-0.75152891874313299</c:v></c:pt><c:pt idx="1282"><c:v>-0.75145196914672796</c:v></c:pt><c:pt idx="1283"><c:v>-0.74644464254379195</c:v></c:pt><c:pt idx="1284"><c:v>-0.752391576766967</c:v></c:pt><c:pt idx="1285"><c:v>-0.75050920248031605</c:v></c:pt><c:pt idx="1286"><c:v>-0.74816149473190297</c:v></c:pt><c:pt idx="1287"><c:v>-0.75036185979843095</c:v></c:pt><c:pt idx="1288"><c:v>-0.74796479940414395</c:v></c:pt><c:pt idx="1289"><c:v>-0.74964338541030795</c:v></c:pt><c:pt idx="1290"><c:v>-0.75340288877487105</c:v></c:pt><c:pt idx="1291"><c:v>-0.74896222352981501</c:v></c:pt><c:pt idx="1292"><c:v>-0.75006216764449996</c:v></c:pt><c:pt idx="1293"><c:v>-0.74845337867736805</c:v></c:pt><c:pt idx="1294"><c:v>-0.74927067756652799</c:v></c:pt><c:pt idx="1295"><c:v>-0.74929302930831898</c:v></c:pt><c:pt idx="1296"><c:v>-0.74745559692382801</c:v></c:pt><c:pt idx="1297"><c:v>-0.75065344572067205</c:v></c:pt><c:pt idx="1298"><c:v>-0.750896155834198</c:v></c:pt><c:pt idx="1299"><c:v>-0.74916005134582497</c:v></c:pt><c:pt idx="1300"><c:v>-0.75028759241104104</c:v></c:pt><c:pt idx="1301"><c:v>-0.74817115068435602</c:v></c:pt><c:pt idx="1302"><c:v>-0.75311595201492298</c:v></c:pt><c:pt idx="1303"><c:v>-0.74744647741317705</c:v></c:pt><c:pt idx="1304"><c:v>-0.74917364120483398</c:v></c:pt><c:pt idx="1305"><c:v>-0.74732589721679599</c:v></c:pt><c:pt idx="1306"><c:v>-0.75100535154342596</c:v></c:pt><c:pt idx="1307"><c:v>-0.74918192625045699</c:v></c:pt><c:pt idx="1308"><c:v>-0.75139099359512296</c:v></c:pt><c:pt idx="1309"><c:v>-0.74962586164474398</c:v></c:pt><c:pt idx="1310"><c:v>-0.74976903200149503</c:v></c:pt><c:pt idx="1311"><c:v>-0.74457716941833496</c:v></c:pt><c:pt idx="1312"><c:v>-0.74691838026046697</c:v></c:pt><c:pt idx="1313"><c:v>-0.75201106071472101</c:v></c:pt><c:pt idx="1314"><c:v>-0.75057893991470304</c:v></c:pt><c:pt idx="1315"><c:v>-0.75074404478073098</c:v></c:pt><c:pt idx="1316"><c:v>-0.74921149015426602</c:v></c:pt><c:pt idx="1317"><c:v>-0.74902802705764704</c:v></c:pt><c:pt idx="1318"><c:v>-0.74937146902084295</c:v></c:pt><c:pt idx="1319"><c:v>-0.74941873550414995</c:v></c:pt><c:pt idx="1320"><c:v>-0.75096845626830999</c:v></c:pt><c:pt idx="1321"><c:v>-0.74630826711654596</c:v></c:pt><c:pt idx="1322"><c:v>-0.75067561864852905</c:v></c:pt><c:pt idx="1323"><c:v>-0.74952715635299605</c:v></c:pt><c:pt idx="1324"><c:v>-0.74481916427612305</c:v></c:pt><c:pt idx="1325"><c:v>-0.74698948860168402</c:v></c:pt><c:pt idx="1326"><c:v>-0.75303363800048795</c:v></c:pt><c:pt idx="1327"><c:v>-0.75099927186965898</c:v></c:pt><c:pt idx="1328"><c:v>-0.751936435699462</c:v></c:pt><c:pt idx="1329"><c:v>-0.74868589639663696</c:v></c:pt><c:pt idx="1330"><c:v>-0.75007343292236295</c:v></c:pt><c:pt idx="1331"><c:v>-0.75074243545532204</c:v></c:pt><c:pt idx="1332"><c:v>-0.74870687723159701</c:v></c:pt><c:pt idx="1333"><c:v>-0.74795848131179798</c:v></c:pt><c:pt idx="1334"><c:v>-0.74959880113601596</c:v></c:pt><c:pt idx="1335"><c:v>-0.75099927186965898</c:v></c:pt><c:pt idx="1336"><c:v>-0.74838232994079501</c:v></c:pt><c:pt idx="1337"><c:v>-0.74799257516860895</c:v></c:pt><c:pt idx="1338"><c:v>-0.74803632497787398</c:v></c:pt><c:pt idx="1339"><c:v>-0.74932163953781095</c:v></c:pt><c:pt idx="1340"><c:v>-0.74728173017501798</c:v></c:pt><c:pt idx="1341"><c:v>-0.74952816963195801</c:v></c:pt><c:pt idx="1342"><c:v>-0.74951153993606501</c:v></c:pt><c:pt idx="1343"><c:v>-0.75309395790100098</c:v></c:pt><c:pt idx="1344"><c:v>-0.74771785736083896</c:v></c:pt><c:pt idx="1345"><c:v>-0.75235676765441895</c:v></c:pt><c:pt idx="1346"><c:v>-0.74979072809219305</c:v></c:pt><c:pt idx="1347"><c:v>-0.750871181488037</c:v></c:pt><c:pt idx="1348"><c:v>-0.75219136476516701</c:v></c:pt><c:pt idx="1349"><c:v>-0.74827653169631902</c:v></c:pt><c:pt idx="1350"><c:v>-0.75024300813674905</c:v></c:pt><c:pt idx="1351"><c:v>-0.74941396713256803</c:v></c:pt><c:pt idx="1352"><c:v>-0.75278878211975098</c:v></c:pt><c:pt idx="1353"><c:v>-0.74934029579162598</c:v></c:pt><c:pt idx="1354"><c:v>-0.74949693679809504</c:v></c:pt><c:pt idx="1355"><c:v>-0.74929076433181696</c:v></c:pt><c:pt idx="1356"><c:v>-0.75051897764205899</c:v></c:pt><c:pt idx="1357"><c:v>-0.75069373846053999</c:v></c:pt><c:pt idx="1358"><c:v>-0.74927735328674305</c:v></c:pt><c:pt idx="1359"><c:v>-0.75187468528747503</c:v></c:pt><c:pt idx="1360"><c:v>-0.74719691276550204</c:v></c:pt><c:pt idx="1361"><c:v>-0.74818545579910201</c:v></c:pt><c:pt idx="1362"><c:v>-0.743857622146606</c:v></c:pt><c:pt idx="1363"><c:v>-0.75345736742019598</c:v></c:pt><c:pt idx="1364"><c:v>-0.75034612417221003</c:v></c:pt><c:pt idx="1365"><c:v>-0.75094652175903298</c:v></c:pt><c:pt idx="1366"><c:v>-0.74823385477065996</c:v></c:pt><c:pt idx="1367"><c:v>-0.74954086542129505</c:v></c:pt><c:pt idx="1368"><c:v>-0.74975484609603804</c:v></c:pt><c:pt idx="1369"><c:v>-0.75030779838562001</c:v></c:pt><c:pt idx="1370"><c:v>-0.75037032365798895</c:v></c:pt><c:pt idx="1371"><c:v>-0.75053244829177801</c:v></c:pt><c:pt idx="1372"><c:v>-0.74950718879699696</c:v></c:pt><c:pt idx="1373"><c:v>-0.74696397781372004</c:v></c:pt><c:pt idx="1374"><c:v>-0.74739342927932695</c:v></c:pt><c:pt idx="1375"><c:v>-0.749442338943481</c:v></c:pt><c:pt idx="1376"><c:v>-0.748773634433746</c:v></c:pt><c:pt idx="1377"><c:v>-0.75190562009811401</c:v></c:pt><c:pt idx="1378"><c:v>-0.75120383501052801</c:v></c:pt><c:pt idx="1379"><c:v>-0.74881845712661699</c:v></c:pt><c:pt idx="1380"><c:v>-0.75147962570190396</c:v></c:pt><c:pt idx="1381"><c:v>-0.75089502334594704</c:v></c:pt><c:pt idx="1382"><c:v>-0.746659755706787</c:v></c:pt><c:pt idx="1383"><c:v>-0.74522894620895297</c:v></c:pt><c:pt idx="1384"><c:v>-0.74578744173049905</c:v></c:pt><c:pt idx="1385"><c:v>-0.74857455492019598</c:v></c:pt><c:pt idx="1386"><c:v>-0.74898386001586903</c:v></c:pt><c:pt idx="1387"><c:v>-0.75135463476180997</c:v></c:pt><c:pt idx="1388"><c:v>-0.748110711574554</c:v></c:pt><c:pt idx="1389"><c:v>-0.74878472089767401</c:v></c:pt><c:pt idx="1390"><c:v>-0.74819517135620095</c:v></c:pt><c:pt idx="1391"><c:v>-0.74994564056396396</c:v></c:pt><c:pt idx="1392"><c:v>-0.74751234054565396</c:v></c:pt><c:pt idx="1393"><c:v>-0.75092035531997603</c:v></c:pt><c:pt idx="1394"><c:v>-0.74893230199813798</c:v></c:pt><c:pt idx="1395"><c:v>-0.75069433450698797</c:v></c:pt><c:pt idx="1396"><c:v>-0.74852925539016701</c:v></c:pt><c:pt idx="1397"><c:v>-0.74830406904220503</c:v></c:pt><c:pt idx="1398"><c:v>-0.74651646614074696</c:v></c:pt><c:pt idx="1399"><c:v>-0.74871200323104803</c:v></c:pt><c:pt idx="1400"><c:v>-0.74543923139572099</c:v></c:pt><c:pt idx="1401"><c:v>-0.75068110227584794</c:v></c:pt><c:pt idx="1402"><c:v>-0.75314456224441495</c:v></c:pt><c:pt idx="1403"><c:v>-0.74845838546752896</c:v></c:pt><c:pt idx="1404"><c:v>-0.74926638603210405</c:v></c:pt><c:pt idx="1405"><c:v>-0.74966722726821899</c:v></c:pt><c:pt idx="1406"><c:v>-0.75219088792800903</c:v></c:pt><c:pt idx="1407"><c:v>-0.75034087896347001</c:v></c:pt><c:pt idx="1408"><c:v>-0.75075775384902899</c:v></c:pt><c:pt idx="1409"><c:v>-0.75079709291458097</c:v></c:pt><c:pt idx="1410"><c:v>-0.75143742561340299</c:v></c:pt><c:pt idx="1411"><c:v>-0.75043815374374301</c:v></c:pt><c:pt idx="1412"><c:v>-0.74926799535751298</c:v></c:pt><c:pt idx="1413"><c:v>-0.74946886301040605</c:v></c:pt><c:pt idx="1414"><c:v>-0.74644207954406705</c:v></c:pt><c:pt idx="1415"><c:v>-0.75353378057479803</c:v></c:pt><c:pt idx="1416"><c:v>-0.74877434968948298</c:v></c:pt><c:pt idx="1417"><c:v>-0.75192111730575495</c:v></c:pt><c:pt idx="1418"><c:v>-0.7524995803833</c:v></c:pt><c:pt idx="1419"><c:v>-0.75104928016662598</c:v></c:pt><c:pt idx="1420"><c:v>-0.74422544240951505</c:v></c:pt><c:pt idx="1421"><c:v>-0.74902415275573697</c:v></c:pt><c:pt idx="1422"><c:v>-0.74720817804336503</c:v></c:pt><c:pt idx="1423"><c:v>-0.74872750043868996</c:v></c:pt><c:pt idx="1424"><c:v>-0.74979853630065896</c:v></c:pt><c:pt idx="1425"><c:v>-0.746723413467407</c:v></c:pt><c:pt idx="1426"><c:v>-0.74982959032058705</c:v></c:pt><c:pt idx="1427"><c:v>-0.75275993347167902</c:v></c:pt><c:pt idx="1428"><c:v>-0.74728161096572798</c:v></c:pt><c:pt idx="1429"><c:v>-0.74894809722900302</c:v></c:pt><c:pt idx="1430"><c:v>-0.748463094234466</c:v></c:pt><c:pt idx="1431"><c:v>-0.75051212310791005</c:v></c:pt><c:pt idx="1432"><c:v>-0.74888330698013295</c:v></c:pt><c:pt idx="1433"><c:v>-0.75187492370605402</c:v></c:pt><c:pt idx="1434"><c:v>-0.75078105926513605</c:v></c:pt><c:pt idx="1435"><c:v>-0.74752670526504505</c:v></c:pt><c:pt idx="1436"><c:v>-0.74807649850845304</c:v></c:pt><c:pt idx="1437"><c:v>-0.74840003252029397</c:v></c:pt><c:pt idx="1438"><c:v>-0.74840283393859797</c:v></c:pt><c:pt idx="1439"><c:v>-0.750627100467681</c:v></c:pt><c:pt idx="1440"><c:v>-0.74903345108032204</c:v></c:pt><c:pt idx="1441"><c:v>-0.75129932165145796</c:v></c:pt><c:pt idx="1442"><c:v>-0.75042968988418501</c:v></c:pt><c:pt idx="1443"><c:v>-0.75125479698181097</c:v></c:pt><c:pt idx="1444"><c:v>-0.75109952688217096</c:v></c:pt><c:pt idx="1445"><c:v>-0.75103002786636297</c:v></c:pt><c:pt idx="1446"><c:v>-0.751439869403839</c:v></c:pt><c:pt idx="1447"><c:v>-0.75263738632202104</c:v></c:pt><c:pt idx="1448"><c:v>-0.75082439184188798</c:v></c:pt><c:pt idx="1449"><c:v>-0.74978226423263505</c:v></c:pt><c:pt idx="1450"><c:v>-0.75099903345107999</c:v></c:pt><c:pt idx="1451"><c:v>-0.75066566467285101</c:v></c:pt><c:pt idx="1452"><c:v>-0.75058299303054798</c:v></c:pt><c:pt idx="1453"><c:v>-0.75006264448165805</c:v></c:pt><c:pt idx="1454"><c:v>-0.75175756216049106</c:v></c:pt><c:pt idx="1455"><c:v>-0.74908405542373602</c:v></c:pt><c:pt idx="1456"><c:v>-0.75031155347824097</c:v></c:pt><c:pt idx="1457"><c:v>-0.751092970371246</c:v></c:pt><c:pt idx="1458"><c:v>-0.74971646070480302</c:v></c:pt><c:pt idx="1459"><c:v>-0.75079971551895097</c:v></c:pt><c:pt idx="1460"><c:v>-0.74864029884338301</c:v></c:pt><c:pt idx="1461"><c:v>-0.75208145380020097</c:v></c:pt><c:pt idx="1462"><c:v>-0.74884754419326705</c:v></c:pt><c:pt idx="1463"><c:v>-0.75679016113281194</c:v></c:pt><c:pt idx="1464"><c:v>-0.747189700603485</c:v></c:pt><c:pt idx="1465"><c:v>-0.74962323904037398</c:v></c:pt><c:pt idx="1466"><c:v>-0.75428539514541604</c:v></c:pt><c:pt idx="1467"><c:v>-0.75180393457412698</c:v></c:pt><c:pt idx="1468"><c:v>-0.75115340948104803</c:v></c:pt><c:pt idx="1469"><c:v>-0.74848705530166604</c:v></c:pt><c:pt idx="1470"><c:v>-0.74980735778808505</c:v></c:pt><c:pt idx="1471"><c:v>-0.75168508291244496</c:v></c:pt><c:pt idx="1472"><c:v>-0.74979799985885598</c:v></c:pt><c:pt idx="1473"><c:v>-0.74927932024001997</c:v></c:pt><c:pt idx="1474"><c:v>-0.75095397233963002</c:v></c:pt><c:pt idx="1475"><c:v>-0.74880641698837203</c:v></c:pt><c:pt idx="1476"><c:v>-0.74863767623901301</c:v></c:pt><c:pt idx="1477"><c:v>-0.74677228927612305</c:v></c:pt><c:pt idx="1478"><c:v>-0.75179165601730302</c:v></c:pt><c:pt idx="1479"><c:v>-0.75418424606323198</c:v></c:pt><c:pt idx="1480"><c:v>-0.74965709447860696</c:v></c:pt><c:pt idx="1481"><c:v>-0.75274366140365601</c:v></c:pt><c:pt idx="1482"><c:v>-0.74632096290588301</c:v></c:pt><c:pt idx="1483"><c:v>-0.75120800733566195</c:v></c:pt><c:pt idx="1484"><c:v>-0.74902200698852495</c:v></c:pt><c:pt idx="1485"><c:v>-0.75184422731399503</c:v></c:pt><c:pt idx="1486"><c:v>-0.74846285581588701</c:v></c:pt><c:pt idx="1487"><c:v>-0.749531209468841</c:v></c:pt><c:pt idx="1488"><c:v>-0.74796956777572599</c:v></c:pt><c:pt idx="1489"><c:v>-0.74879986047744695</c:v></c:pt><c:pt idx="1490"><c:v>-0.75084233283996504</c:v></c:pt><c:pt idx="1491"><c:v>-0.747614085674285</c:v></c:pt><c:pt idx="1492"><c:v>-0.74879068136215199</c:v></c:pt><c:pt idx="1493"><c:v>-0.750488221645355</c:v></c:pt><c:pt idx="1494"><c:v>-0.75271081924438399</c:v></c:pt><c:pt idx="1495"><c:v>-0.75190091133117598</c:v></c:pt><c:pt idx="1496"><c:v>-0.74660605192184404</c:v></c:pt><c:pt idx="1497"><c:v>-0.74841278791427601</c:v></c:pt><c:pt idx="1498"><c:v>-0.75058394670486395</c:v></c:pt><c:pt idx="1499"><c:v>-0.74815040826797397</c:v></c:pt><c:pt idx="1500"><c:v>-0.74962806701660101</c:v></c:pt><c:pt idx="1501"><c:v>-0.75199621915817205</c:v></c:pt><c:pt idx="1502"><c:v>-0.74885749816894498</c:v></c:pt><c:pt idx="1503"><c:v>-0.74532181024551303</c:v></c:pt><c:pt idx="1504"><c:v>-0.753284931182861</c:v></c:pt><c:pt idx="1505"><c:v>-0.75130319595336903</c:v></c:pt><c:pt idx="1506"><c:v>-0.74927854537963801</c:v></c:pt><c:pt idx="1507"><c:v>-0.75082987546920699</c:v></c:pt><c:pt idx="1508"><c:v>-0.74617481231689398</c:v></c:pt><c:pt idx="1509"><c:v>-0.74946957826614302</c:v></c:pt><c:pt idx="1510"><c:v>-0.75275397300720204</c:v></c:pt><c:pt idx="1511"><c:v>-0.74983572959899902</c:v></c:pt><c:pt idx="1512"><c:v>-0.75095057487487704</c:v></c:pt><c:pt idx="1513"><c:v>-0.74665194749832098</c:v></c:pt><c:pt idx="1514"><c:v>-0.749927818775177</c:v></c:pt><c:pt idx="1515"><c:v>-0.75046128034591597</c:v></c:pt><c:pt idx="1516"><c:v>-0.75101399421691895</c:v></c:pt><c:pt idx="1517"><c:v>-0.75100088119506803</c:v></c:pt><c:pt idx="1518"><c:v>-0.75348824262618996</c:v></c:pt><c:pt idx="1519"><c:v>-0.75132995843887296</c:v></c:pt><c:pt idx="1520"><c:v>-0.75382429361343295</c:v></c:pt><c:pt idx="1521"><c:v>-0.75545376539230302</c:v></c:pt><c:pt idx="1522"><c:v>-0.74699997901916504</c:v></c:pt><c:pt idx="1523"><c:v>-0.75282531976699796</c:v></c:pt><c:pt idx="1524"><c:v>-0.74942725896835305</c:v></c:pt><c:pt idx="1525"><c:v>-0.75030344724655096</c:v></c:pt><c:pt idx="1526"><c:v>-0.74713116884231501</c:v></c:pt><c:pt idx="1527"><c:v>-0.75041538476943903</c:v></c:pt><c:pt idx="1528"><c:v>-0.74945807456970204</c:v></c:pt><c:pt idx="1529"><c:v>-0.74940258264541604</c:v></c:pt><c:pt idx="1530"><c:v>-0.75222116708755404</c:v></c:pt><c:pt idx="1531"><c:v>-0.75060296058654696</c:v></c:pt><c:pt idx="1532"><c:v>-0.75513410568237305</c:v></c:pt><c:pt idx="1533"><c:v>-0.74900370836257901</c:v></c:pt><c:pt idx="1534"><c:v>-0.750346899032592</c:v></c:pt><c:pt idx="1535"><c:v>-0.74966460466384799</c:v></c:pt><c:pt idx="1536"><c:v>-0.74527567625045699</c:v></c:pt><c:pt idx="1537"><c:v>-0.75116443634033203</c:v></c:pt><c:pt idx="1538"><c:v>-0.75046712160110396</c:v></c:pt><c:pt idx="1539"><c:v>-0.74942916631698597</c:v></c:pt><c:pt idx="1540"><c:v>-0.75243926048278797</c:v></c:pt><c:pt idx="1541"><c:v>-0.74976801872253396</c:v></c:pt><c:pt idx="1542"><c:v>-0.74694412946701005</c:v></c:pt><c:pt idx="1543"><c:v>-0.750108301639556</c:v></c:pt><c:pt idx="1544"><c:v>-0.74957209825515703</c:v></c:pt><c:pt idx="1545"><c:v>-0.74869972467422397</c:v></c:pt><c:pt idx="1546"><c:v>-0.75171715021133401</c:v></c:pt><c:pt idx="1547"><c:v>-0.75260114669799805</c:v></c:pt><c:pt idx="1548"><c:v>-0.74824565649032504</c:v></c:pt><c:pt idx="1549"><c:v>-0.74922841787338201</c:v></c:pt><c:pt idx="1550"><c:v>-0.749514579772949</c:v></c:pt><c:pt idx="1551"><c:v>-0.74927419424056996</c:v></c:pt><c:pt idx="1552"><c:v>-0.74784308671951205</c:v></c:pt><c:pt idx="1553"><c:v>-0.74957150220870905</c:v></c:pt><c:pt idx="1554"><c:v>-0.74835419654846103</c:v></c:pt><c:pt idx="1555"><c:v>-0.751725673675537</c:v></c:pt><c:pt idx="1556"><c:v>-0.74864369630813599</c:v></c:pt><c:pt idx="1557"><c:v>-0.75057607889175404</c:v></c:pt><c:pt idx="1558"><c:v>-0.74985909461975098</c:v></c:pt><c:pt idx="1559"><c:v>-0.75260549783706598</c:v></c:pt><c:pt idx="1560"><c:v>-0.74909186363220204</c:v></c:pt><c:pt idx="1561"><c:v>-0.75302886962890603</c:v></c:pt><c:pt idx="1562"><c:v>-0.750005662441253</c:v></c:pt><c:pt idx="1563"><c:v>-0.75129055976867598</c:v></c:pt><c:pt idx="1564"><c:v>-0.75364595651626498</c:v></c:pt><c:pt idx="1565"><c:v>-0.74992448091506902</c:v></c:pt><c:pt idx="1566"><c:v>-0.75001794099807695</c:v></c:pt><c:pt idx="1567"><c:v>-0.75024938583374001</c:v></c:pt><c:pt idx="1568"><c:v>-0.750624120235443</c:v></c:pt><c:pt idx="1569"><c:v>-0.75462251901626498</c:v></c:pt><c:pt idx="1570"><c:v>-0.74822181463241499</c:v></c:pt><c:pt idx="1571"><c:v>-0.75123471021652199</c:v></c:pt><c:pt idx="1572"><c:v>-0.75229883193969704</c:v></c:pt><c:pt idx="1573"><c:v>-0.75197219848632801</c:v></c:pt><c:pt idx="1574"><c:v>-0.75020307302474898</c:v></c:pt><c:pt idx="1575"><c:v>-0.75050383806228604</c:v></c:pt><c:pt idx="1576"><c:v>-0.750635206699371</c:v></c:pt><c:pt idx="1577"><c:v>-0.75358670949935902</c:v></c:pt><c:pt idx="1578"><c:v>-0.75281900167465199</c:v></c:pt><c:pt idx="1579"><c:v>-0.74844890832901001</c:v></c:pt><c:pt idx="1580"><c:v>-0.75051999092101995</c:v></c:pt><c:pt idx="1581"><c:v>-0.75229209661483698</c:v></c:pt><c:pt idx="1582"><c:v>-0.75297147035598699</c:v></c:pt><c:pt idx="1583"><c:v>-0.75204414129257202</c:v></c:pt><c:pt idx="1584"><c:v>-0.74964642524719205</c:v></c:pt><c:pt idx="1585"><c:v>-0.74971532821655196</c:v></c:pt><c:pt idx="1586"><c:v>-0.74990177154541005</c:v></c:pt><c:pt idx="1587"><c:v>-0.75091791152954102</c:v></c:pt><c:pt idx="1588"><c:v>-0.75156146287918002</c:v></c:pt><c:pt idx="1589"><c:v>-0.75014901161193803</c:v></c:pt><c:pt idx="1590"><c:v>-0.75403505563735895</c:v></c:pt><c:pt idx="1591"><c:v>-0.75132423639297397</c:v></c:pt><c:pt idx="1592"><c:v>-0.74850821495056097</c:v></c:pt><c:pt idx="1593"><c:v>-0.75079399347305298</c:v></c:pt><c:pt idx="1594"><c:v>-0.75011157989501898</c:v></c:pt><c:pt idx="1595"><c:v>-0.74895811080932595</c:v></c:pt><c:pt idx="1596"><c:v>-0.75314134359359697</c:v></c:pt><c:pt idx="1597"><c:v>-0.75105267763137795</c:v></c:pt><c:pt idx="1598"><c:v>-0.75189042091369596</c:v></c:pt><c:pt idx="1599"><c:v>-0.75024729967117298</c:v></c:pt><c:pt idx="1600"><c:v>-0.75114399194717396</c:v></c:pt><c:pt idx="1601"><c:v>-0.75111848115920998</c:v></c:pt><c:pt idx="1602"><c:v>-0.75133830308914096</c:v></c:pt><c:pt idx="1603"><c:v>-0.75399512052536</c:v></c:pt><c:pt idx="1604"><c:v>-0.75077056884765603</c:v></c:pt><c:pt idx="1605"><c:v>-0.74921733140945401</c:v></c:pt><c:pt idx="1606"><c:v>-0.74568009376525801</c:v></c:pt><c:pt idx="1607"><c:v>-0.75065135955810502</c:v></c:pt><c:pt idx="1608"><c:v>-0.74939632415771396</c:v></c:pt><c:pt idx="1609"><c:v>-0.75030893087386996</c:v></c:pt><c:pt idx="1610"><c:v>-0.75162786245346003</c:v></c:pt><c:pt idx="1611"><c:v>-0.75477170944213801</c:v></c:pt><c:pt idx="1612"><c:v>-0.74941492080688399</c:v></c:pt><c:pt idx="1613"><c:v>-0.75195121765136697</c:v></c:pt><c:pt idx="1614"><c:v>-0.75004363059997503</c:v></c:pt><c:pt idx="1615"><c:v>-0.75020128488540605</c:v></c:pt><c:pt idx="1616"><c:v>-0.74832767248153598</c:v></c:pt><c:pt idx="1617"><c:v>-0.75108212232589699</c:v></c:pt><c:pt idx="1618"><c:v>-0.75095057487487704</c:v></c:pt><c:pt idx="1619"><c:v>-0.75066608190536499</c:v></c:pt><c:pt idx="1620"><c:v>-0.75062257051467896</c:v></c:pt><c:pt idx="1621"><c:v>-0.75045561790466297</c:v></c:pt><c:pt idx="1622"><c:v>-0.74935990571975697</c:v></c:pt><c:pt idx="1623"><c:v>-0.75361281633376997</c:v></c:pt><c:pt idx="1624"><c:v>-0.75272363424301103</c:v></c:pt><c:pt idx="1625"><c:v>-0.75119495391845703</c:v></c:pt><c:pt idx="1626"><c:v>-0.74912554025650002</c:v></c:pt><c:pt idx="1627"><c:v>-0.74987554550170898</c:v></c:pt><c:pt idx="1628"><c:v>-0.74873906373977595</c:v></c:pt><c:pt idx="1629"><c:v>-0.75502449274063099</c:v></c:pt><c:pt idx="1630"><c:v>-0.74909740686416604</c:v></c:pt><c:pt idx="1631"><c:v>-0.74992322921752896</c:v></c:pt><c:pt idx="1632"><c:v>-0.75161010026931696</c:v></c:pt><c:pt idx="1633"><c:v>-0.752599477767944</c:v></c:pt><c:pt idx="1634"><c:v>-0.75013071298599199</c:v></c:pt><c:pt idx="1635"><c:v>-0.75127941370010298</c:v></c:pt><c:pt idx="1636"><c:v>-0.749334275722503</c:v></c:pt><c:pt idx="1637"><c:v>-0.74997967481613104</c:v></c:pt><c:pt idx="1638"><c:v>-0.75201898813247603</c:v></c:pt><c:pt idx="1639"><c:v>-0.75298827886581399</c:v></c:pt><c:pt idx="1640"><c:v>-0.75135582685470503</c:v></c:pt><c:pt idx="1641"><c:v>-0.75314474105834905</c:v></c:pt><c:pt idx="1642"><c:v>-0.75158619880676203</c:v></c:pt><c:pt idx="1643"><c:v>-0.75063610076904297</c:v></c:pt><c:pt idx="1644"><c:v>-0.75321531295776301</c:v></c:pt><c:pt idx="1645"><c:v>-0.75107771158218295</c:v></c:pt><c:pt idx="1646"><c:v>-0.750621497631073</c:v></c:pt><c:pt idx="1647"><c:v>-0.74884986877441395</c:v></c:pt><c:pt idx="1648"><c:v>-0.748055279254913</c:v></c:pt><c:pt idx="1649"><c:v>-0.74904876947402899</c:v></c:pt><c:pt idx="1650"><c:v>-0.75642567873001099</c:v></c:pt><c:pt idx="1651"><c:v>-0.75042366981506303</c:v></c:pt><c:pt idx="1652"><c:v>-0.75425881147384599</c:v></c:pt><c:pt idx="1653"><c:v>-0.75213819742202703</c:v></c:pt><c:pt idx="1654"><c:v>-0.74961084127426103</c:v></c:pt><c:pt idx="1655"><c:v>-0.74993687868118197</c:v></c:pt><c:pt idx="1656"><c:v>-0.74948471784591597</c:v></c:pt><c:pt idx="1657"><c:v>-0.749692142009735</c:v></c:pt><c:pt idx="1658"><c:v>-0.75411230325698797</c:v></c:pt><c:pt idx="1659"><c:v>-0.74760919809341397</c:v></c:pt><c:pt idx="1660"><c:v>-0.74608612060546797</c:v></c:pt><c:pt idx="1661"><c:v>-0.74931812286376898</c:v></c:pt><c:pt idx="1662"><c:v>-0.750984907150268</c:v></c:pt><c:pt idx="1663"><c:v>-0.75024509429931596</c:v></c:pt><c:pt idx="1664"><c:v>-0.74823766946792603</c:v></c:pt><c:pt idx="1665"><c:v>-0.74933928251266402</c:v></c:pt><c:pt idx="1666"><c:v>-0.75110739469528198</c:v></c:pt><c:pt idx="1667"><c:v>-0.74879342317581099</c:v></c:pt><c:pt idx="1668"><c:v>-0.75034660100936801</c:v></c:pt><c:pt idx="1669"><c:v>-0.75275921821594205</c:v></c:pt><c:pt idx="1670"><c:v>-0.74800938367843595</c:v></c:pt><c:pt idx="1671"><c:v>-0.75036573410034102</c:v></c:pt><c:pt idx="1672"><c:v>-0.75144845247268599</c:v></c:pt><c:pt idx="1673"><c:v>-0.75074487924575795</c:v></c:pt><c:pt idx="1674"><c:v>-0.75090950727462702</c:v></c:pt><c:pt idx="1675"><c:v>-0.75324362516403198</c:v></c:pt><c:pt idx="1676"><c:v>-0.74875384569168002</c:v></c:pt><c:pt idx="1677"><c:v>-0.75321418046951205</c:v></c:pt><c:pt idx="1678"><c:v>-0.75117796659469604</c:v></c:pt><c:pt idx="1679"><c:v>-0.75143021345138505</c:v></c:pt><c:pt idx="1680"><c:v>-0.75045055150985696</c:v></c:pt><c:pt idx="1681"><c:v>-0.74958056211471502</c:v></c:pt><c:pt idx="1682"><c:v>-0.75212669372558505</c:v></c:pt><c:pt idx="1683"><c:v>-0.74633687734603804</c:v></c:pt><c:pt idx="1684"><c:v>-0.74761754274368197</c:v></c:pt><c:pt idx="1685"><c:v>-0.75102299451828003</c:v></c:pt><c:pt idx="1686"><c:v>-0.75095850229263295</c:v></c:pt><c:pt idx="1687"><c:v>-0.75068610906600897</c:v></c:pt><c:pt idx="1688"><c:v>-0.75102424621581998</c:v></c:pt><c:pt idx="1689"><c:v>-0.75083255767822199</c:v></c:pt><c:pt idx="1690"><c:v>-0.74950963258743197</c:v></c:pt><c:pt idx="1691"><c:v>-0.75530195236205999</c:v></c:pt><c:pt idx="1692"><c:v>-0.75190424919128396</c:v></c:pt><c:pt idx="1693"><c:v>-0.75263994932174605</c:v></c:pt><c:pt idx="1694"><c:v>-0.75258940458297696</c:v></c:pt><c:pt idx="1695"><c:v>-0.75088530778884799</c:v></c:pt><c:pt idx="1696"><c:v>-0.75181674957275302</c:v></c:pt><c:pt idx="1697"><c:v>-0.75273352861404397</c:v></c:pt><c:pt idx="1698"><c:v>-0.75099968910217196</c:v></c:pt><c:pt idx="1699"><c:v>-0.75457316637039096</c:v></c:pt><c:pt idx="1700"><c:v>-0.750873982906341</c:v></c:pt><c:pt idx="1701"><c:v>-0.75006437301635698</c:v></c:pt><c:pt idx="1702"><c:v>-0.74949616193771296</c:v></c:pt><c:pt idx="1703"><c:v>-0.75093984603881803</c:v></c:pt><c:pt idx="1704"><c:v>-0.75014191865920998</c:v></c:pt><c:pt idx="1705"><c:v>-0.75107598304748502</c:v></c:pt><c:pt idx="1706"><c:v>-0.75762552022933904</c:v></c:pt><c:pt idx="1707"><c:v>-0.75226610898971502</c:v></c:pt><c:pt idx="1708"><c:v>-0.74792784452438299</c:v></c:pt><c:pt idx="1709"><c:v>-0.75023502111434903</c:v></c:pt><c:pt idx="1710"><c:v>-0.75249224901199296</c:v></c:pt><c:pt idx="1711"><c:v>-0.751240074634552</c:v></c:pt><c:pt idx="1712"><c:v>-0.74915510416030795</c:v></c:pt><c:pt idx="1713"><c:v>-0.74780994653701705</c:v></c:pt><c:pt idx="1714"><c:v>-0.75222700834274203</c:v></c:pt><c:pt idx="1715"><c:v>-0.75335103273391701</c:v></c:pt><c:pt idx="1716"><c:v>-0.74874967336654596</c:v></c:pt><c:pt idx="1717"><c:v>-0.75158619880676203</c:v></c:pt><c:pt idx="1718"><c:v>-0.75021177530288696</c:v></c:pt><c:pt idx="1719"><c:v>-0.75023645162582397</c:v></c:pt><c:pt idx="1720"><c:v>-0.75043720006942705</c:v></c:pt><c:pt idx="1721"><c:v>-0.75295859575271595</c:v></c:pt><c:pt idx="1722"><c:v>-0.75406008958816495</c:v></c:pt><c:pt idx="1723"><c:v>-0.75121670961380005</c:v></c:pt><c:pt idx="1724"><c:v>-0.75141429901123002</c:v></c:pt><c:pt idx="1725"><c:v>-0.75137311220169001</c:v></c:pt><c:pt idx="1726"><c:v>-0.74858945608139005</c:v></c:pt><c:pt idx="1727"><c:v>-0.75057005882263095</c:v></c:pt><c:pt idx="1728"><c:v>-0.75116020441055298</c:v></c:pt><c:pt idx="1729"><c:v>-0.75151306390762296</c:v></c:pt><c:pt idx="1730"><c:v>-0.75068050622939997</c:v></c:pt><c:pt idx="1731"><c:v>-0.75400322675704901</c:v></c:pt><c:pt idx="1732"><c:v>-0.75325769186019897</c:v></c:pt><c:pt idx="1733"><c:v>-0.75225639343261697</c:v></c:pt><c:pt idx="1734"><c:v>-0.75280553102493197</c:v></c:pt><c:pt idx="1735"><c:v>-0.75034022331237704</c:v></c:pt><c:pt idx="1736"><c:v>-0.74717122316360396</c:v></c:pt><c:pt idx="1737"><c:v>-0.75214689970016402</c:v></c:pt><c:pt idx="1738"><c:v>-0.75189805030822698</c:v></c:pt><c:pt idx="1739"><c:v>-0.74907571077346802</c:v></c:pt><c:pt idx="1740"><c:v>-0.75069880485534601</c:v></c:pt><c:pt idx="1741"><c:v>-0.75323814153671198</c:v></c:pt><c:pt idx="1742"><c:v>-0.74957138299942005</c:v></c:pt><c:pt idx="1743"><c:v>-0.75277823209762496</c:v></c:pt><c:pt idx="1744"><c:v>-0.75099450349807695</c:v></c:pt><c:pt idx="1745"><c:v>-0.75217676162719704</c:v></c:pt><c:pt idx="1746"><c:v>-0.751631200313568</c:v></c:pt><c:pt idx="1747"><c:v>-0.753162801265716</c:v></c:pt><c:pt idx="1748"><c:v>-0.75177431106567305</c:v></c:pt><c:pt idx="1749"><c:v>-0.75444072484970004</c:v></c:pt><c:pt idx="1750"><c:v>-0.751384437084198</c:v></c:pt><c:pt idx="1751"><c:v>-0.75146466493606501</c:v></c:pt><c:pt idx="1752"><c:v>-0.74872750043868996</c:v></c:pt><c:pt idx="1753"><c:v>-0.75286215543746904</c:v></c:pt><c:pt idx="1754"><c:v>-0.74965906143188399</c:v></c:pt><c:pt idx="1755"><c:v>-0.74898976087570102</c:v></c:pt><c:pt idx="1756"><c:v>-0.753326416015625</c:v></c:pt><c:pt idx="1757"><c:v>-0.74989992380142201</c:v></c:pt><c:pt idx="1758"><c:v>-0.75041460990905695</c:v></c:pt><c:pt idx="1759"><c:v>-0.74945753812789895</c:v></c:pt><c:pt idx="1760"><c:v>-0.75126475095748901</c:v></c:pt><c:pt idx="1761"><c:v>-0.75270277261733998</c:v></c:pt><c:pt idx="1762"><c:v>-0.752050220966339</c:v></c:pt><c:pt idx="1763"><c:v>-0.74734169244766202</c:v></c:pt><c:pt idx="1764"><c:v>-0.75181120634078902</c:v></c:pt><c:pt idx="1765"><c:v>-0.74850004911422696</c:v></c:pt><c:pt idx="1766"><c:v>-0.753137648105621</c:v></c:pt><c:pt idx="1767"><c:v>-0.75125074386596602</c:v></c:pt><c:pt idx="1768"><c:v>-0.75070601701736395</c:v></c:pt><c:pt idx="1769"><c:v>-0.75094819068908603</c:v></c:pt><c:pt idx="1770"><c:v>-0.75104093551635698</c:v></c:pt><c:pt idx="1771"><c:v>-0.75290685892105103</c:v></c:pt><c:pt idx="1772"><c:v>-0.74940967559814398</c:v></c:pt><c:pt idx="1773"><c:v>-0.753612101078033</c:v></c:pt><c:pt idx="1774"><c:v>-0.75642842054366999</c:v></c:pt><c:pt idx="1775"><c:v>-0.74901968240737904</c:v></c:pt><c:pt idx="1776"><c:v>-0.75016218423843295</c:v></c:pt><c:pt idx="1777"><c:v>-0.751148700714111</c:v></c:pt><c:pt idx="1778"><c:v>-0.75075739622116</c:v></c:pt><c:pt idx="1779"><c:v>-0.74900788068771296</c:v></c:pt><c:pt idx="1780"><c:v>-0.74896401166915805</c:v></c:pt><c:pt idx="1781"><c:v>-0.75422209501266402</c:v></c:pt><c:pt idx="1782"><c:v>-0.75241893529891901</c:v></c:pt><c:pt idx="1783"><c:v>-0.74963212013244596</c:v></c:pt><c:pt idx="1784"><c:v>-0.74956506490707397</c:v></c:pt><c:pt idx="1785"><c:v>-0.74971073865890503</c:v></c:pt><c:pt idx="1786"><c:v>-0.75090497732162398</c:v></c:pt><c:pt idx="1787"><c:v>-0.75028437376022294</c:v></c:pt><c:pt idx="1788"><c:v>-0.74974435567855802</c:v></c:pt><c:pt idx="1789"><c:v>-0.75153923034667902</c:v></c:pt><c:pt idx="1790"><c:v>-0.753271043300628</c:v></c:pt><c:pt idx="1791"><c:v>-0.75192874670028598</c:v></c:pt><c:pt idx="1792"><c:v>-0.75247055292129505</c:v></c:pt><c:pt idx="1793"><c:v>-0.75112742185592596</c:v></c:pt><c:pt idx="1794"><c:v>-0.75492000579833896</c:v></c:pt><c:pt idx="1795"><c:v>-0.751883685588836</c:v></c:pt><c:pt idx="1796"><c:v>-0.74965697526931696</c:v></c:pt><c:pt idx="1797"><c:v>-0.74987620115280096</c:v></c:pt><c:pt idx="1798"><c:v>-0.75177532434463501</c:v></c:pt><c:pt idx="1799"><c:v>-0.74918913841247503</c:v></c:pt><c:pt idx="1800"><c:v>-0.74909788370132402</c:v></c:pt><c:pt idx="1801"><c:v>-0.75063300132751398</c:v></c:pt><c:pt idx="1802"><c:v>-0.751142978668212</c:v></c:pt><c:pt idx="1803"><c:v>-0.75336742401123002</c:v></c:pt><c:pt idx="1804"><c:v>-0.75509756803512496</c:v></c:pt><c:pt idx="1805"><c:v>-0.75412946939468295</c:v></c:pt><c:pt idx="1806"><c:v>-0.75321978330612105</c:v></c:pt><c:pt idx="1807"><c:v>-0.75192970037460305</c:v></c:pt><c:pt idx="1808"><c:v>-0.75239938497543302</c:v></c:pt><c:pt idx="1809"><c:v>-0.75100582838058405</c:v></c:pt><c:pt idx="1810"><c:v>-0.75305539369583097</c:v></c:pt><c:pt idx="1811"><c:v>-0.75267904996871904</c:v></c:pt><c:pt idx="1812"><c:v>-0.75222164392471302</c:v></c:pt><c:pt idx="1813"><c:v>-0.74796766042709295</c:v></c:pt><c:pt idx="1814"><c:v>-0.75485104322433405</c:v></c:pt><c:pt idx="1815"><c:v>-0.75488638877868597</c:v></c:pt><c:pt idx="1816"><c:v>-0.75183087587356501</c:v></c:pt><c:pt idx="1817"><c:v>-0.75330084562301602</c:v></c:pt><c:pt idx="1818"><c:v>-0.749844551086425</c:v></c:pt><c:pt idx="1819"><c:v>-0.74986481666564897</c:v></c:pt><c:pt idx="1820"><c:v>-0.75023525953292802</c:v></c:pt><c:pt idx="1821"><c:v>-0.75029855966567904</c:v></c:pt><c:pt idx="1822"><c:v>-0.75362563133239702</c:v></c:pt><c:pt idx="1823"><c:v>-0.74956768751144398</c:v></c:pt><c:pt idx="1824"><c:v>-0.75098729133605902</c:v></c:pt><c:pt idx="1825"><c:v>-0.75047898292541504</c:v></c:pt><c:pt idx="1826"><c:v>-0.74762719869613603</c:v></c:pt><c:pt idx="1827"><c:v>-0.75199049711227395</c:v></c:pt><c:pt idx="1828"><c:v>-0.75009655952453602</c:v></c:pt><c:pt idx="1829"><c:v>-0.75067991018295199</c:v></c:pt><c:pt idx="1830"><c:v>-0.75198906660079901</c:v></c:pt><c:pt idx="1831"><c:v>-0.74964362382888705</c:v></c:pt><c:pt idx="1832"><c:v>-0.74582815170287997</c:v></c:pt><c:pt idx="1833"><c:v>-0.75022774934768599</c:v></c:pt><c:pt idx="1834"><c:v>-0.75221651792526201</c:v></c:pt><c:pt idx="1835"><c:v>-0.74993818998336703</c:v></c:pt><c:pt idx="1836"><c:v>-0.75237822532653797</c:v></c:pt><c:pt idx="1837"><c:v>-0.75086951255798295</c:v></c:pt><c:pt idx="1838"><c:v>-0.751717388629913</c:v></c:pt><c:pt idx="1839"><c:v>-0.75255936384201005</c:v></c:pt><c:pt idx="1840"><c:v>-0.74843025207519498</c:v></c:pt><c:pt idx="1841"><c:v>-0.75159960985183705</c:v></c:pt><c:pt idx="1842"><c:v>-0.75327962636947599</c:v></c:pt><c:pt idx="1843"><c:v>-0.75119423866271895</c:v></c:pt><c:pt idx="1844"><c:v>-0.75250142812728804</c:v></c:pt><c:pt idx="1845"><c:v>-0.75375485420226995</c:v></c:pt><c:pt idx="1846"><c:v>-0.74982434511184604</c:v></c:pt><c:pt idx="1847"><c:v>-0.75230664014816195</c:v></c:pt><c:pt idx="1848"><c:v>-0.75162285566329901</c:v></c:pt><c:pt idx="1849"><c:v>-0.75123780965804998</c:v></c:pt><c:pt idx="1850"><c:v>-0.75052756071090698</c:v></c:pt><c:pt idx="1851"><c:v>-0.75085359811782804</c:v></c:pt><c:pt idx="1852"><c:v>-0.74954557418823198</c:v></c:pt><c:pt idx="1853"><c:v>-0.750158131122589</c:v></c:pt><c:pt idx="1854"><c:v>-0.748057901859283</c:v></c:pt><c:pt idx="1855"><c:v>-0.748365879058837</c:v></c:pt><c:pt idx="1856"><c:v>-0.74887722730636597</c:v></c:pt><c:pt idx="1857"><c:v>-0.75110024213790805</c:v></c:pt><c:pt idx="1858"><c:v>-0.75539207458496005</c:v></c:pt><c:pt idx="1859"><c:v>-0.75071614980697599</c:v></c:pt><c:pt idx="1860"><c:v>-0.752180635929107</c:v></c:pt><c:pt idx="1861"><c:v>-0.75295013189315796</c:v></c:pt><c:pt idx="1862"><c:v>-0.75095361471176103</c:v></c:pt><c:pt idx="1863"><c:v>-0.75262427330017001</c:v></c:pt><c:pt idx="1864"><c:v>-0.75324624776840199</c:v></c:pt><c:pt idx="1865"><c:v>-0.74894142150878895</c:v></c:pt><c:pt idx="1866"><c:v>-0.75369197130203203</c:v></c:pt><c:pt idx="1867"><c:v>-0.75132936239242498</c:v></c:pt><c:pt idx="1868"><c:v>-0.75246065855026201</c:v></c:pt><c:pt idx="1869"><c:v>-0.75311964750289895</c:v></c:pt><c:pt idx="1870"><c:v>-0.75091630220413197</c:v></c:pt><c:pt idx="1871"><c:v>-0.75184267759323098</c:v></c:pt><c:pt idx="1872"><c:v>-0.75084704160690297</c:v></c:pt><c:pt idx="1873"><c:v>-0.74727821350097601</c:v></c:pt><c:pt idx="1874"><c:v>-0.75069636106491</c:v></c:pt><c:pt idx="1875"><c:v>-0.75140887498855502</c:v></c:pt><c:pt idx="1876"><c:v>-0.75139188766479403</c:v></c:pt><c:pt idx="1877"><c:v>-0.75362378358840898</c:v></c:pt><c:pt idx="1878"><c:v>-0.74950081110000599</c:v></c:pt><c:pt idx="1879"><c:v>-0.75060534477233798</c:v></c:pt><c:pt idx="1880"><c:v>-0.75199604034423795</c:v></c:pt><c:pt idx="1881"><c:v>-0.74964731931686401</c:v></c:pt><c:pt idx="1882"><c:v>-0.74841529130935602</c:v></c:pt><c:pt idx="1883"><c:v>-0.75364065170287997</c:v></c:pt><c:pt idx="1884"><c:v>-0.747697293758392</c:v></c:pt><c:pt idx="1885"><c:v>-0.75262141227722101</c:v></c:pt><c:pt idx="1886"><c:v>-0.75384050607681197</c:v></c:pt><c:pt idx="1887"><c:v>-0.751686871051788</c:v></c:pt><c:pt idx="1888"><c:v>-0.75245332717895497</c:v></c:pt><c:pt idx="1889"><c:v>-0.75148630142211903</c:v></c:pt><c:pt idx="1890"><c:v>-0.74842953681945801</c:v></c:pt><c:pt idx="1891"><c:v>-0.75132244825363104</c:v></c:pt><c:pt idx="1892"><c:v>-0.75146508216857899</c:v></c:pt><c:pt idx="1893"><c:v>-0.75446778535842896</c:v></c:pt><c:pt idx="1894"><c:v>-0.74778628349304199</c:v></c:pt><c:pt idx="1895"><c:v>-0.74752599000930697</c:v></c:pt><c:pt idx="1896"><c:v>-0.75129586458206099</c:v></c:pt><c:pt idx="1897"><c:v>-0.75047177076339699</c:v></c:pt><c:pt idx="1898"><c:v>-0.75296598672866799</c:v></c:pt><c:pt idx="1899"><c:v>-0.75300389528274503</c:v></c:pt><c:pt idx="1900"><c:v>-0.75229477882385198</c:v></c:pt><c:pt idx="1901"><c:v>-0.75255149602890004</c:v></c:pt><c:pt idx="1902"><c:v>-0.74840718507766701</c:v></c:pt><c:pt idx="1903"><c:v>-0.75325936079025202</c:v></c:pt><c:pt idx="1904"><c:v>-0.75124436616897505</c:v></c:pt><c:pt idx="1905"><c:v>-0.75212097167968694</c:v></c:pt><c:pt idx="1906"><c:v>-0.74989557266235296</c:v></c:pt><c:pt idx="1907"><c:v>-0.74997025728225697</c:v></c:pt><c:pt idx="1908"><c:v>-0.74940747022628695</c:v></c:pt><c:pt idx="1909"><c:v>-0.75290966033935502</c:v></c:pt><c:pt idx="1910"><c:v>-0.75081819295883101</c:v></c:pt><c:pt idx="1911"><c:v>-0.75433498620986905</c:v></c:pt><c:pt idx="1912"><c:v>-0.75355905294418302</c:v></c:pt><c:pt idx="1913"><c:v>-0.75212669372558505</c:v></c:pt><c:pt idx="1914"><c:v>-0.74943369626998901</c:v></c:pt><c:pt idx="1915"><c:v>-0.75111746788024902</c:v></c:pt><c:pt idx="1916"><c:v>-0.74768263101577703</c:v></c:pt><c:pt idx="1917"><c:v>-0.74937182664871205</c:v></c:pt><c:pt idx="1918"><c:v>-0.74716681241989102</c:v></c:pt><c:pt idx="1919"><c:v>-0.75180977582931496</c:v></c:pt><c:pt idx="1920"><c:v>-0.75092750787734897</c:v></c:pt><c:pt idx="1921"><c:v>-0.75152152776718095</c:v></c:pt><c:pt idx="1922"><c:v>-0.74961543083190896</c:v></c:pt><c:pt idx="1923"><c:v>-0.75254774093627896</c:v></c:pt><c:pt idx="1924"><c:v>-0.74869227409362704</c:v></c:pt><c:pt idx="1925"><c:v>-0.751720190048217</c:v></c:pt><c:pt idx="1926"><c:v>-0.75202965736389105</c:v></c:pt><c:pt idx="1927"><c:v>-0.75351166725158603</c:v></c:pt><c:pt idx="1928"><c:v>-0.75212889909744196</c:v></c:pt><c:pt idx="1929"><c:v>-0.74839299917221003</c:v></c:pt><c:pt idx="1930"><c:v>-0.75229501724243097</c:v></c:pt><c:pt idx="1931"><c:v>-0.75307542085647505</c:v></c:pt><c:pt idx="1932"><c:v>-0.753459692001342</c:v></c:pt><c:pt idx="1933"><c:v>-0.75137013196945102</c:v></c:pt><c:pt idx="1934"><c:v>-0.750507593154907</c:v></c:pt><c:pt idx="1935"><c:v>-0.75352311134338301</c:v></c:pt><c:pt idx="1936"><c:v>-0.75112247467041005</c:v></c:pt><c:pt idx="1937"><c:v>-0.75132560729980402</c:v></c:pt><c:pt idx="1938"><c:v>-0.75213032960891701</c:v></c:pt><c:pt idx="1939"><c:v>-0.74850273132324197</c:v></c:pt><c:pt idx="1940"><c:v>-0.75422090291976895</c:v></c:pt><c:pt idx="1941"><c:v>-0.75153833627700795</c:v></c:pt><c:pt idx="1942"><c:v>-0.75240683555603005</c:v></c:pt><c:pt idx="1943"><c:v>-0.75366950035095204</c:v></c:pt><c:pt idx="1944"><c:v>-0.75253325700759799</c:v></c:pt><c:pt idx="1945"><c:v>-0.75147026777267401</c:v></c:pt><c:pt idx="1946"><c:v>-0.749439477920532</c:v></c:pt><c:pt idx="1947"><c:v>-0.75149583816528298</c:v></c:pt><c:pt idx="1948"><c:v>-0.756766498088836</c:v></c:pt><c:pt idx="1949"><c:v>-0.75082468986511197</c:v></c:pt><c:pt idx="1950"><c:v>-0.75137066841125399</c:v></c:pt><c:pt idx="1951"><c:v>-0.74797981977462702</c:v></c:pt><c:pt idx="1952"><c:v>-0.75153017044067305</c:v></c:pt><c:pt idx="1953"><c:v>-0.75227540731429998</c:v></c:pt><c:pt idx="1954"><c:v>-0.75136011838912897</c:v></c:pt><c:pt idx="1955"><c:v>-0.75384736061096103</c:v></c:pt><c:pt idx="1956"><c:v>-0.75405025482177701</c:v></c:pt><c:pt idx="1957"><c:v>-0.75486201047897294</c:v></c:pt><c:pt idx="1958"><c:v>-0.75291734933853105</c:v></c:pt><c:pt idx="1959"><c:v>-0.74991869926452603</c:v></c:pt><c:pt idx="1960"><c:v>-0.75186085700988703</c:v></c:pt><c:pt idx="1961"><c:v>-0.75047379732131902</c:v></c:pt><c:pt idx="1962"><c:v>-0.75198221206664995</c:v></c:pt><c:pt idx="1963"><c:v>-0.755138158798217</c:v></c:pt><c:pt idx="1964"><c:v>-0.75030845403671198</c:v></c:pt><c:pt idx="1965"><c:v>-0.75416678190231301</c:v></c:pt><c:pt idx="1966"><c:v>-0.75097674131393399</c:v></c:pt><c:pt idx="1967"><c:v>-0.74894315004348699</c:v></c:pt><c:pt idx="1968"><c:v>-0.75021052360534601</c:v></c:pt><c:pt idx="1969"><c:v>-0.74898886680603005</c:v></c:pt><c:pt idx="1970"><c:v>-0.75165504217147805</c:v></c:pt><c:pt idx="1971"><c:v>-0.75271731615066495</c:v></c:pt><c:pt idx="1972"><c:v>-0.75203245878219604</c:v></c:pt><c:pt idx="1973"><c:v>-0.75066065788268999</c:v></c:pt><c:pt idx="1974"><c:v>-0.75024467706680298</c:v></c:pt><c:pt idx="1975"><c:v>-0.750338375568389</c:v></c:pt><c:pt idx="1976"><c:v>-0.75222855806350697</c:v></c:pt><c:pt idx="1977"><c:v>-0.75257116556167603</c:v></c:pt><c:pt idx="1978"><c:v>-0.75011134147643999</c:v></c:pt><c:pt idx="1979"><c:v>-0.75280576944351196</c:v></c:pt><c:pt idx="1980"><c:v>-0.75123566389083796</c:v></c:pt><c:pt idx="1981"><c:v>-0.75185304880142201</c:v></c:pt><c:pt idx="1982"><c:v>-0.75390237569808904</c:v></c:pt><c:pt idx="1983"><c:v>-0.75351876020431496</c:v></c:pt><c:pt idx="1984"><c:v>-0.75024825334548895</c:v></c:pt><c:pt idx="1985"><c:v>-0.75169473886489802</c:v></c:pt><c:pt idx="1986"><c:v>-0.75441879034042303</c:v></c:pt><c:pt idx="1987"><c:v>-0.74978321790695102</c:v></c:pt><c:pt idx="1988"><c:v>-0.75280976295471103</c:v></c:pt><c:pt idx="1989"><c:v>-0.75094598531723</c:v></c:pt><c:pt idx="1990"><c:v>-0.75529438257217396</c:v></c:pt><c:pt idx="1991"><c:v>-0.753082334995269</c:v></c:pt><c:pt idx="1992"><c:v>-0.75003284215927102</c:v></c:pt><c:pt idx="1993"><c:v>-0.75123566389083796</c:v></c:pt><c:pt idx="1994"><c:v>-0.75680088996887196</c:v></c:pt><c:pt idx="1995"><c:v>-0.75292617082595803</c:v></c:pt><c:pt idx="1996"><c:v>-0.75105190277099598</c:v></c:pt><c:pt idx="1997"><c:v>-0.75348407030105502</c:v></c:pt><c:pt idx="1998"><c:v>-0.75066131353378296</c:v></c:pt><c:pt idx="1999"><c:v>-0.74869400262832597</c:v></c:pt></c:numCache></c:numRef></c:val><c:smooth val="0"/><c:extLst><c:ext uri="{C3380CC4-5D6E-409C-BE32-E72D297353CC}" xmlns:c16="http://schemas.microsoft.com/office/drawing/2014/chart"><c16:uniqueId val="{00000001-55DB-4AC9-91B9-8CD97E01F9A3}"/></c:ext></c:extLst></c:ser><c:dLbls><c:showLegendKey val="0"/><c:showVal val="0"/><c:showCatName val="0"/><c:showSerName val="0"/><c:showPercent val="0"/><c:showBubbleSize val="0"/></c:dLbls><c:smooth val="0"/><c:axId val="1719684127"/><c:axId val="1719682463"/></c:lineChart><c:catAx><c:axId val="1719684127"/><c:scaling><c:orientation val="minMax"/></c:scaling><c:delete val="0"/><c:axPos val="b"/><c:title><c:tx><c:rich><a:bodyPr rot="0" spcFirstLastPara="1" vertOverflow="ellipsis" vert="horz" wrap="square" anchor="ctr" anchorCtr="1"/><a:lstStyle/><a:p><a:pPr><a:defRPr sz="1400" b="1" i="0" u="none" strike="noStrike" kern="1200" baseline="0"><a:solidFill><a:schemeClr val="tx1"><a:lumMod val="65000"/><a:lumOff val="35000"/></a:schemeClr></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:pPr><a:r><a:rPr lang="fr-FR" sz="1400" b="1"/><a:t>Epoch</a:t></a:r></a:p></c:rich></c:tx><c:layout/><c:overlay val="0"/><c:spPr><a:noFill/><a:ln><a:noFill/></a:ln><a:effectLst/></c:spPr><c:txPr><a:bodyPr rot="0" spcFirstLastPara="1" vertOverflow="ellipsis" vert="horz" wrap="square" anchor="ctr" anchorCtr="1"/><a:lstStyle/><a:p><a:pPr><a:defRPr sz="1400" b="1" i="0" u="none" strike="noStrike" kern="1200" baseline="0"><a:solidFill><a:schemeClr val="tx1"><a:lumMod val="65000"/><a:lumOff val="35000"/></a:schemeClr></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:pPr><a:endParaRPr lang="fr-FR"/></a:p></c:txPr></c:title><c:numFmt formatCode="General" sourceLinked="1"/><c:majorTickMark val="none"/><c:minorTickMark val="none"/><c:tickLblPos val="low"/><c:spPr><a:noFill/><a:ln w="9525" cap="flat" cmpd="sng" algn="ctr"><a:solidFill><a:schemeClr val="tx1"><a:lumMod val="15000"/><a:lumOff val="85000"/></a:schemeClr></a:solidFill><a:round/></a:ln><a:effectLst/></c:spPr><c:txPr><a:bodyPr rot="-60000000" spcFirstLastPara="1" vertOverflow="ellipsis" vert="horz" wrap="square" anchor="ctr" anchorCtr="1"/><a:lstStyle/><a:p><a:pPr><a:defRPr sz="900" b="0" i="0" u="none" strike="noStrike" kern="1200" baseline="0"><a:solidFill><a:schemeClr val="tx1"><a:lumMod val="65000"/><a:lumOff val="35000"/></a:schemeClr></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:pPr><a:endParaRPr lang="fr-FR"/></a:p></c:txPr><c:crossAx val="1719682463"/><c:crosses val="autoZero"/><c:auto val="1"/><c:lblAlgn val="ctr"/><c:lblOffset val="100"/><c:tickLblSkip val="250"/><c:tickMarkSkip val="500"/><c:noMultiLvlLbl val="0"/></c:catAx><c:valAx><c:axId val="1719682463"/><c:scaling><c:orientation val="minMax"/><c:max val="-0.60000000000000009"/></c:scaling><c:delete val="0"/><c:axPos val="l"/><c:title><c:tx><c:rich><a:bodyPr rot="-5400000" spcFirstLastPara="1" vertOverflow="ellipsis" vert="horz" wrap="square" anchor="ctr" anchorCtr="1"/><a:lstStyle/><a:p><a:pPr><a:defRPr sz="1400" b="1" i="0" u="none" strike="noStrike" kern="1200" baseline="0"><a:solidFill><a:schemeClr val="tx1"><a:lumMod val="65000"/><a:lumOff val="35000"/></a:schemeClr></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:pPr><a:r><a:rPr lang="fr-FR" sz="1400" b="1"/><a:t>Voxelmorph</a:t></a:r><a:r><a:rPr lang="fr-FR" sz="1400" b="1" baseline="0"/><a:t> registration c</a:t></a:r><a:r><a:rPr lang="fr-FR" sz="1400" b="1"/><a:t>ost function</a:t></a:r></a:p></c:rich></c:tx><c:layout/><c:overlay val="0"/><c:spPr><a:noFill/><a:ln><a:noFill/></a:ln><a:effectLst/></c:spPr><c:txPr><a:bodyPr rot="-5400000" spcFirstLastPara="1" vertOverflow="ellipsis" vert="horz" wrap="square" anchor="ctr" anchorCtr="1"/><a:lstStyle/><a:p><a:pPr><a:defRPr sz="1400" b="1" i="0" u="none" strike="noStrike" kern="1200" baseline="0"><a:solidFill><a:schemeClr val="tx1"><a:lumMod val="65000"/><a:lumOff val="35000"/></a:schemeClr></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:pPr><a:endParaRPr lang="fr-FR"/></a:p></c:txPr></c:title><c:numFmt formatCode="General" sourceLinked="1"/><c:majorTickMark val="none"/><c:minorTickMark val="none"/><c:tickLblPos val="nextTo"/><c:spPr><a:noFill/><a:ln><a:noFill/></a:ln><a:effectLst/></c:spPr><c:txPr><a:bodyPr rot="-60000000" spcFirstLastPara="1" vertOverflow="ellipsis" vert="horz" wrap="square" anchor="ctr" anchorCtr="1"/><a:lstStyle/><a:p><a:pPr><a:defRPr sz="900" b="0" i="0" u="none" strike="noStrike" kern="1200" baseline="0"><a:solidFill><a:schemeClr val="tx1"><a:lumMod val="65000"/><a:lumOff val="35000"/></a:schemeClr></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:pPr><a:endParaRPr lang="fr-FR"/></a:p></c:txPr><c:crossAx val="1719684127"/><c:crosses val="autoZero"/><c:crossBetween val="between"/></c:valAx><c:spPr><a:noFill/><a:ln><a:noFill/></a:ln><a:effectLst/></c:spPr></c:plotArea><c:legend><c:legendPos val="b"/><c:layout/><c:overlay val="0"/><c:spPr><a:noFill/><a:ln><a:noFill/></a:ln><a:effectLst/></c:spPr><c:txPr><a:bodyPr rot="0" spcFirstLastPara="1" vertOverflow="ellipsis" vert="horz" wrap="square" anchor="ctr" anchorCtr="1"/><a:lstStyle/><a:p><a:pPr><a:defRPr sz="900" b="0" i="0" u="none" strike="noStrike" kern="1200" baseline="0"><a:solidFill><a:schemeClr val="tx1"><a:lumMod val="65000"/><a:lumOff val="35000"/></a:schemeClr></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:pPr><a:endParaRPr lang="fr-FR"/></a:p></c:txPr></c:legend><c:plotVisOnly val="1"/><c:dispBlanksAs val="gap"/><c:showDLblsOverMax val="0"/></c:chart><c:spPr><a:noFill/><a:ln><a:noFill/></a:ln><a:effectLst/></c:spPr><c:txPr><a:bodyPr/><a:lstStyle/><a:p><a:pPr><a:defRPr/></a:pPr><a:endParaRPr lang="fr-FR"/></a:p></c:txPr><c:externalData r:id="rId3"><c:autoUpdate val="0"/></c:externalData></c:chartSpace>

==> anc/ppt/charts/colors1.xml <==
<cs:colorStyle xmlns:cs="http://schemas.microsoft.com/office/drawing/2012/chartStyle" xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" meth="cycle" id="10"><a:schemeClr val="accent1"/><a:schemeClr val="accent2"/><a:schemeClr val="accent3"/><a:schemeClr val="accent4"/><a:schemeClr val="accent5"/><a:schemeClr val="accent6"/><cs:variation/><cs:variation><a:lumMod val="60000"/></cs:variation><cs:variation><a:lumMod val="80000"/><a:lumOff val="20000"/></cs:variation><cs:variation><a:lumMod val="80000"/></cs:variation><cs:variation><a:lumMod val="60000"/><a:lumOff val="40000"/></cs:variation><cs:variation><a:lumMod val="50000"/></cs:variation><cs:variation><a:lumMod val="70000"/><a:lumOff val="30000"/></cs:variation><cs:variation><a:lumMod val="70000"/></cs:variation><cs:variation><a:lumMod val="50000"/><a:lumOff val="50000"/></cs:variation></cs:colorStyle>

==> anc/ppt/charts/style1.xml <==
<cs:chartStyle xmlns:cs="http://schemas.microsoft.com/office/drawing/2012/chartStyle" xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" id="227"><cs:axisTitle><cs:lnRef idx="0"/><cs:fillRef idx="0"/><cs:effectRef idx="0"/><cs:fontRef idx="minor"><a:schemeClr val="tx1"><a:lumMod val="65000"/><a:lumOff val="35000"/></a:schemeClr></cs:fontRef><cs:defRPr sz="1000" kern="1200"/></cs:axisTitle><cs:categoryAxis><cs:lnRef idx="0"/><cs:fillRef idx="0"/><cs:effectRef idx="0"/><cs:fontRef idx="minor"><a:schemeClr val="tx1"><a:lumMod val="65000"/><a:lumOff val="35000"/></a:schemeClr></cs:fontRef><cs:spPr><a:ln w="9525" cap="flat" cmpd="sng" algn="ctr"><a:solidFill><a:schemeClr val="tx1"><a:lumMod val="15000"/><a:lumOff val="85000"/></a:schemeClr></a:solidFill><a:round/></a:ln></cs:spPr><cs:defRPr sz="900" kern="1200"/></cs:categoryAxis><cs:chartArea mods="allowNoFillOverride allowNoLineOverride"><cs:lnRef idx="0"/><cs:fillRef idx="0"/><cs:effectRef idx="0"/><cs:fontRef idx="minor"><a:schemeClr val="tx1"/></cs:fontRef><cs:spPr><a:solidFill><a:schemeClr val="bg1"/></a:solidFill><a:ln w="9525" cap="flat" cmpd="sng" algn="ctr"><a:solidFill><a:schemeClr val="tx1"><a:lumMod val="15000"/><a:lumOff val="85000"/></a:schemeClr></a:solidFill><a:round/></a:ln></cs:spPr><cs:defRPr sz="1000" kern="1200"/></cs:chartArea><cs:dataLabel><cs:lnRef idx="0"/><cs:fillRef idx="0"/><cs:effectRef idx="0"/><cs:fontRef idx="minor"><a:schemeClr val="tx1"><a:lumMod val="75000"/><a:lumOff val="25000"/></a:schemeClr></cs:fontRef><cs:defRPr sz="900" kern="1200"/></cs:dataLabel><cs:dataLabelCallout><cs:lnRef idx="0"/><cs:fillRef idx="0"/><cs:effectRef idx="0"/><cs:fontRef idx="minor"><a:schemeClr val="dk1"><a:lumMod val="65000"/><a:lumOff val="35000"/></a:schemeClr></cs:fontRef><cs:spPr><a:solidFill><a:schemeClr val="lt1"/></a:solidFill><a:ln><a:solidFill><a:schemeClr val="dk1"><a:lumMod val="25000"/><a:lumOff val="75000"/></a:schemeClr></a:solidFill></a:ln></cs:spPr><cs:defRPr sz="900" kern="1200"/><cs:bodyPr rot="0" spcFirstLastPara="1" vertOverflow="clip" horzOverflow="clip" vert="horz" wrap="square" lIns="36576" tIns="18288" rIns="36576" bIns="18288" anchor="ctr" anchorCtr="1"><a:spAutoFit/></cs:bodyPr></cs:dataLabelCallout><cs:dataPoint><cs:lnRef idx="0"/><cs:fillRef idx="1"><cs:styleClr val="auto"/></cs:fillRef><cs:effectRef idx="0"/><cs:fontRef idx="minor"><a:schemeClr val="tx1"/></cs:fontRef><cs:spPr><a:solidFill><a:schemeClr val="phClr"/></a:solidFill></cs:spPr></cs:dataPoint><cs:dataPoint3D><cs:lnRef idx="0"/><cs:fillRef idx="1"><cs:styleClr val="auto"/></cs:fillRef><cs:effectRef idx="0"/><cs:fontRef idx="minor"><a:schemeClr val="tx1"/></cs:fontRef><cs:spPr><a:solidFill><a:schemeClr val="phClr"/></a:solidFill></cs:spPr></cs:dataPoint3D><cs:dataPointLine><cs:lnRef idx="0"><cs:styleClr val="auto"/></cs:lnRef><cs:fillRef idx="1"/><cs:effectRef idx="0"/><cs:fontRef idx="minor"><a:schemeClr val="tx1"/></cs:fontRef><cs:spPr><a:ln w="28575" cap="rnd"><a:solidFill><a:schemeClr val="phClr"/></a:solidFill><a:round/></a:ln></cs:spPr></cs:dataPointLine><cs:dataPointMarker><cs:lnRef idx="0"><cs:styleClr val="auto"/></cs:lnRef><cs:fillRef idx="1"><cs:styleClr val="auto"/></cs:fillRef><cs:effectRef idx="0"/><cs:fontRef idx="minor"><a:schemeClr val="tx1"/></cs:fontRef><cs:spPr><a:solidFill><a:schemeClr val="phClr"/></a:solidFill><a:ln w="9525"><a:solidFill><a:schemeClr val="phClr"/></a:solidFill></a:ln></cs:spPr></cs:dataPointMarker><cs:dataPointMarkerLayout symbol="circle" size="5"/><cs:dataPointWireframe><cs:lnRef idx="0"><cs:styleClr val="auto"/></cs:lnRef><cs:fillRef idx="1"/><cs:effectRef idx="0"/><cs:fontRef idx="minor"><a:schemeClr val="tx1"/></cs:fontRef><cs:spPr><a:ln w="9525" cap="rnd"><a:solidFill><a:schemeClr val="phClr"/></a:solidFill><a:round/></a:ln></cs:spPr></cs:dataPointWireframe><cs:dataTable><cs:lnRef idx="0"/><cs:fillRef idx="0"/><cs:effectRef idx="0"/><cs:fontRef idx="minor"><a:schemeClr val="tx1"><a:lumMod val="65000"/><a:lumOff val="35000"/></a:schemeClr></cs:fontRef><cs:spPr><a:noFill/><a:ln w="9525" cap="flat" cmpd="sng" algn="ctr"><a:solidFill><a:schemeClr val="tx1"><a:lumMod val="15000"/><a:lumOff val="85000"/></a:schemeClr></a:solidFill><a:round/></a:ln></cs:spPr><cs:defRPr sz="900" kern="1200"/></cs:dataTable><cs:downBar><cs:lnRef idx="0"/><cs:fillRef idx="0"/><cs:effectRef idx="0"/><cs:fontRef idx="minor"><a:schemeClr val="dk1"/></cs:fontRef><cs:spPr><a:solidFill><a:schemeClr val="dk1"><a:lumMod val="65000"/><a:lumOff val="35000"/></a:schemeClr></a:solidFill><a:ln w="9525"><a:solidFill><a:schemeClr val="tx1"><a:lumMod val="65000"/><a:lumOff val="35000"/></a:schemeClr></a:solidFill></a:ln></cs:spPr></cs:downBar><cs:dropLine><cs:lnRef idx="0"/><cs:fillRef idx="0"/><cs:effectRef idx="0"/><cs:fontRef idx="minor"><a:schemeClr val="tx1"/></cs:fontRef><cs:spPr><a:ln w="9525" cap="flat" cmpd="sng" algn="ctr"><a:solidFill><a:schemeClr val="tx1"><a:lumMod val="35000"/><a:lumOff val="65000"/></a:schemeClr></a:solidFill><a:round/></a:ln></cs:spPr></cs:dropLine><cs:errorBar><cs:lnRef idx="0"/><cs:fillRef idx="0"/><cs:effectRef idx="0"/><cs:fontRef idx="minor"><a:schemeClr val="tx1"/></cs:fontRef><cs:spPr><a:ln w="9525" cap="flat" cmpd="sng" algn="ctr"><a:solidFill><a:schemeClr val="tx1"><a:lumMod val="65000"/><a:lumOff val="35000"/></a:schemeClr></a:solidFill><a:round/></a:ln></cs:spPr></cs:errorBar><cs:floor><cs:lnRef idx="0"/><cs:fillRef idx="0"/><cs:effectRef idx="0"/><cs:fontRef idx="minor"><a:schemeClr val="tx1"/></cs:fontRef><cs:spPr><a:noFill/><a:ln><a:noFill/></a:ln></cs:spPr></cs:floor><cs:gridlineMajor><cs:lnRef idx="0"/><cs:fillRef idx="0"/><cs:effectRef idx="0"/><cs:fontRef idx="minor"><a:schemeClr val="tx1"/></cs:fontRef><cs:spPr><a:ln w="9525" cap="flat" cmpd="sng" algn="ctr"><a:solidFill><a:schemeClr val="tx1"><a:lumMod val="15000"/><a:lumOff val="85000"/></a:schemeClr></a:solidFill><a:round/></a:ln></cs:spPr></cs:gridlineMajor><cs:gridlineMinor><cs:lnRef idx="0"/><cs:fillRef idx="0"/><cs:effectRef idx="0"/><cs:fontRef idx="minor"><a:schemeClr val="tx1"/></cs:fontRef><cs:spPr><a:ln w="9525" cap="flat" cmpd="sng" algn="ctr"><a:solidFill><a:schemeClr val="tx1"><a:lumMod val="5000"/><a:lumOff val="95000"/></a:schemeClr></a:solidFill><a:round/></a:ln></cs:spPr></cs:gridlineMinor><cs:hiLoLine><cs:lnRef idx="0"/><cs:fillRef idx="0"/><cs:effectRef idx="0"/><cs:fontRef idx="minor"><a:schemeClr val="tx1"/></cs:fontRef><cs:spPr><a:ln w="9525" cap="flat" cmpd="sng" algn="ctr"><a:solidFill><a:schemeClr val="tx1"><a:lumMod val="75000"/><a:lumOff val="25000"/></a:schemeClr></a:solidFill><a:round/></a:ln></cs:spPr></cs:hiLoLine><cs:leaderLine><cs:lnRef idx="0"/><cs:fillRef idx="0"/><cs:effectRef idx="0"/><cs:fontRef idx="minor"><a:schemeClr val="tx1"/></cs:fontRef><cs:spPr><a:ln w="9525" cap="flat" cmpd="sng" algn="ctr"><a:solidFill><a:schemeClr val="tx1"><a:lumMod val="35000"/><a:lumOff val="65000"/></a:schemeClr></a:solidFill><a:round/></a:ln></cs:spPr></cs:leaderLine><cs:legend><cs:lnRef idx="0"/><cs:fillRef idx="0"/><cs:effectRef idx="0"/><cs:fontRef idx="minor"><a:schemeClr val="tx1"><a:lumMod val="65000"/><a:lumOff val="35000"/></a:schemeClr></cs:fontRef><cs:defRPr sz="900" kern="1200"/></cs:legend><cs:plotArea mods="allowNoFillOverride allowNoLineOverride"><cs:lnRef idx="0"/><cs:fillRef idx="0"/><cs:effectRef idx="0"/><cs:fontRef idx="minor"><a:schemeClr val="tx1"/></cs:fontRef></cs:plotArea><cs:plotArea3D mods="allowNoFillOverride allowNoLineOverride"><cs:lnRef idx="0"/><cs:fillRef idx="0"/><cs:effectRef idx="0"/><cs:fontRef idx="minor"><a:schemeClr val="tx1"/></cs:fontRef></cs:plotArea3D><cs:seriesAxis><cs:lnRef idx="0"/><cs:fillRef idx="0"/><cs:effectRef idx="0"/><cs:fontRef idx="minor"><a:schemeClr val="tx1"><a:lumMod val="65000"/><a:lumOff val="35000"/></a:schemeClr></cs:fontRef><cs:defRPr sz="900" kern="1200"/></cs:seriesAxis><cs:seriesLine><cs:lnRef idx="0"/><cs:fillRef idx="0"/><cs:effectRef idx="0"/><cs:fontRef idx="minor"><a:schemeClr val="tx1"/></cs:fontRef><cs:spPr><a:ln w="9525" cap="flat" cmpd="sng" algn="ctr"><a:solidFill><a:schemeClr val="tx1"><a:lumMod val="35000"/><a:lumOff val="65000"/></a:schemeClr></a:solidFill><a:round/></a:ln></cs:spPr></cs:seriesLine><cs:title><cs:lnRef idx="0"/><cs:fillRef idx="0"/><cs:effectRef idx="0"/><cs:fontRef idx="minor"><a:schemeClr val="tx1"><a:lumMod val="65000"/><a:lumOff val="35000"/></a:schemeClr></cs:fontRef><cs:defRPr sz="1400" b="0" kern="1200" spc="0" baseline="0"/></cs:title><cs:trendline><cs:lnRef idx="0"><cs:styleClr val="auto"/></cs:lnRef><cs:fillRef idx="0"/><cs:effectRef idx="0"/><cs:fontRef idx="minor"><a:schemeClr val="tx1"/></cs:fontRef><cs:spPr><a:ln w="19050" cap="rnd"><a:solidFill><a:schemeClr val="phClr"/></a:solidFill><a:prstDash val="sysDot"/></a:ln></cs:spPr></cs:trendline><cs:trendlineLabel><cs:lnRef idx="0"/><cs:fillRef idx="0"/><cs:effectRef idx="0"/><cs:fontRef idx="minor"><a:schemeClr val="tx1"><a:lumMod val="65000"/><a:lumOff val="35000"/></a:schemeClr></cs:fontRef><cs:defRPr sz="900" kern="1200"/></cs:trendlineLabel><cs:upBar><cs:lnRef idx="0"/><cs:fillRef idx="0"/><cs:effectRef idx="0"/><cs:fontRef idx="minor"><a:schemeClr val="dk1"/></cs:fontRef><cs:spPr><a:solidFill><a:schemeClr val="lt1"/></a:solidFill><a:ln w="9525"><a:solidFill><a:schemeClr val="tx1"><a:lumMod val="15000"/><a:lumOff val="85000"/></a:schemeClr></a:solidFill></a:ln></cs:spPr></cs:upBar><cs:valueAxis><cs:lnRef idx="0"/><cs:fillRef idx="0"/><cs:effectRef idx="0"/><cs:fontRef idx="minor"><a:schemeClr val="tx1"><a:lumMod val="65000"/><a:lumOff val="35000"/></a:schemeClr></cs:fontRef><cs:defRPr sz="900" kern="1200"/></cs:valueAxis><cs:wall><cs:lnRef idx="0"/><cs:fillRef idx="0"/><cs:effectRef idx="0"/><cs:fontRef idx="minor"><a:schemeClr val="tx1"/></cs:fontRef><cs:spPr><a:noFill/><a:ln><a:noFill/></a:ln></cs:spPr></cs:wall></cs:chartStyle>

==> anc/ppt/comments/modernComment_101_1C37338F.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<p188:cmLst xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" xmlns:r="http://schemas.openxmlformats.org/officeDocument/2006/relationships" xmlns:p188="http://schemas.microsoft.com/office/powerpoint/2018/8/main"><p188:cm id="{B3A62BD5-B85D-42D6-AD2B-4DB48996A04F}" authorId="{37FFE8D7-2A7C-3A2C-B9F4-AA47E580C7F9}" created="2024-04-18T10:51:40.753"><pc:sldMkLst xmlns:pc="http://schemas.microsoft.com/office/powerpoint/2013/main/command"><pc:docMk/><pc:sldMk cId="473379727" sldId="257"/></pc:sldMkLst><p188:pos x="7715250" y="1311275"/><p188:txBody><a:bodyPr/><a:lstStyle/><a:p><a:r><a:rPr lang="fr-FR"/><a:t>Increase font size on colorbar
</a:t></a:r></a:p></p188:txBody></p188:cm></p188:cmLst>

==> anc/ppt/comments/modernComment_103_96990F95.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<p188:cmLst xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" xmlns:r="http://schemas.openxmlformats.org/officeDocument/2006/relationships" xmlns:p188="http://schemas.microsoft.com/office/powerpoint/2018/8/main"><p188:cm id="{4C3F0E18-74BF-4775-88E1-CDE15156EA89}" authorId="{37FFE8D7-2A7C-3A2C-B9F4-AA47E580C7F9}" created="2024-04-18T10:58:50.811"><ac:txMkLst xmlns:ac="http://schemas.microsoft.com/office/drawing/2013/main/command"><pc:docMk xmlns:pc="http://schemas.microsoft.com/office/powerpoint/2013/main/command"/><pc:sldMk xmlns:pc="http://schemas.microsoft.com/office/powerpoint/2013/main/command" cId="2526613397" sldId="259"/><ac:spMk id="2" creationId="{00000000-0000-0000-0000-000000000000}"/><ac:txMk cp="442" len="4"><ac:context len="699" hash="766025371"/></ac:txMk></ac:txMkLst><p188:pos x="3950018" y="470744"/><p188:txBody><a:bodyPr/><a:lstStyle/><a:p><a:r><a:rPr lang="fr-FR"/><a:t>From the manuscript, this was not 1500 epochs?</a:t></a:r></a:p></p188:txBody></p188:cm></p188:cmLst>

==> anc/ppt/comments/modernComment_107_AD85C3AE.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<p188:cmLst xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" xmlns:r="http://schemas.openxmlformats.org/officeDocument/2006/relationships" xmlns:p188="http://schemas.microsoft.com/office/powerpoint/2018/8/main"><p188:cm id="{A483CA86-1048-4E00-BEC4-9AFEC5D4B54C}" authorId="{37FFE8D7-2A7C-3A2C-B9F4-AA47E580C7F9}" created="2024-04-18T13:26:29.189"><pc:sldMkLst xmlns:pc="http://schemas.microsoft.com/office/powerpoint/2013/main/command"><pc:docMk/><pc:sldMk cId="2911224750" sldId="263"/></pc:sldMkLst><p188:pos x="6226175" y="3667125"/><p188:txBody><a:bodyPr/><a:lstStyle/><a:p><a:r><a:rPr lang="fr-FR"/><a:t>Manque des colorbars (avec des font lisibles) sur les cartes de FF et de T1</a:t></a:r></a:p></p188:txBody></p188:cm></p188:cmLst>

==> anc/ppt/presProps.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<p:presentationPr xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" xmlns:r="http://schemas.openxmlformats.org/officeDocument/2006/relationships" xmlns:p="http://schemas.openxmlformats.org/presentationml/2006/main"><p:showPr showNarration="1"><p:present/><p:sldAll/><p:penClr><a:prstClr val="red"/></p:penClr><p:extLst><p:ext uri="{EC167BDD-8182-4AB7-AECC-EB403E3ABB37}"><p14:laserClr xmlns:p14="http://schemas.microsoft.com/office/powerpoint/2010/main"><a:srgbClr val="FF0000"/></p14:laserClr></p:ext><p:ext uri="{2FDB2607-1784-4EEB-B798-7EB5836EED8A}"><p14:showMediaCtrls xmlns:p14="http://schemas.microsoft.com/office/powerpoint/2010/main" val="1"/></p:ext></p:extLst></p:showPr><p:extLst><p:ext uri="{E76CE94A-603C-4142-B9EB-6D1370010A27}"><p14:discardImageEditData xmlns:p14="http://schemas.microsoft.com/office/powerpoint/2010/main" val="0"/></p:ext><p:ext uri="{D31A062A-798A-4329-ABDD-BBA856620510}"><p14:defaultImageDpi xmlns:p14="http://schemas.microsoft.com/office/powerpoint/2010/main" val="220"/></p:ext><p:ext uri="{FD5EFAAD-0ECE-453E-9831-46B23BE46B34}"><p15:chartTrackingRefBased xmlns:p15="http://schemas.microsoft.com/office/powerpoint/2012/main" val="1"/></p:ext></p:extLst></p:presentationPr>

==> anc/ppt/presentation.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<p:presentation xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" xmlns:r="http://schemas.openxmlformats.org/officeDocument/2006/relationships" xmlns:p="http://schemas.openxmlformats.org/presentationml/2006/main" saveSubsetFonts="1"><p:sldMasterIdLst><p:sldMasterId id="2147483672" r:id="rId4"/></p:sldMasterIdLst><p:sldIdLst><p:sldId id="256" r:id="rId5"/><p:sldId id="257" r:id="rId6"/><p:sldId id="258" r:id="rId7"/><p:sldId id="259" r:id="rId8"/><p:sldId id="260" r:id="rId9"/><p:sldId id="262" r:id="rId10"/><p:sldId id="263" r:id="rId11"/></p:sldIdLst><p:sldSz cx="9601200" cy="12801600" type="A3"/><p:notesSz cx="6858000" cy="9144000"/><p:defaultTextStyle><a:defPPr><a:defRPr lang="en-US"/></a:defPPr><a:lvl1pPr marL="0" algn="l" defTabSz="457200" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:defRPr sz="1800" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl1pPr><a:lvl2pPr marL="457200" algn="l" defTabSz="457200" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:defRPr sz="1800" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl2pPr><a:lvl3pPr marL="914400" algn="l" defTabSz="457200" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:defRPr sz="1800" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl3pPr><a:lvl4pPr marL="1371600" algn="l" defTabSz="457200" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:defRPr sz="1800" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl4pPr><a:lvl5pPr marL="1828800" algn="l" defTabSz="457200" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:defRPr sz="1800" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl5pPr><a:lvl6pPr marL="2286000" algn="l" defTabSz="457200" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:defRPr sz="1800" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl6pPr><a:lvl7pPr marL="2743200" algn="l" defTabSz="457200" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:defRPr sz="1800" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl7pPr><a:lvl8pPr marL="3200400" algn="l" defTabSz="457200" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:defRPr sz="1800" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl8pPr><a:lvl9pPr marL="3657600" algn="l" defTabSz="457200" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:defRPr sz="1800" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl9pPr></p:defaultTextStyle><p:extLst><p:ext uri="{EFAFB233-063F-42B5-8137-9DF3F51BA10A}"><p15:sldGuideLst xmlns:p15="http://schemas.microsoft.com/office/powerpoint/2012/main"/></p:ext></p:extLst></p:presentation>

==> anc/ppt/slideLayouts/_rels/slideLayout1.xml.rels <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships"><Relationship Id="rId1" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideMaster" Target="../slideMasters/slideMaster1.xml"/></Relationships>

==> anc/ppt/slideLayouts/_rels/slideLayout10.xml.rels <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships"><Relationship Id="rId1" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideMaster" Target="../slideMasters/slideMaster1.xml"/></Relationships>

==> anc/ppt/slideLayouts/_rels/slideLayout11.xml.rels <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships"><Relationship Id="rId1" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideMaster" Target="../slideMasters/slideMaster1.xml"/></Relationships>

==> anc/ppt/slideLayouts/_rels/slideLayout2.xml.rels <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships"><Relationship Id="rId1" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideMaster" Target="../slideMasters/slideMaster1.xml"/></Relationships>

==> anc/ppt/slideLayouts/_rels/slideLayout3.xml.rels <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships"><Relationship Id="rId1" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideMaster" Target="../slideMasters/slideMaster1.xml"/></Relationships>

==> anc/ppt/slideLayouts/_rels/slideLayout4.xml.rels <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships"><Relationship Id="rId1" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideMaster" Target="../slideMasters/slideMaster1.xml"/></Relationships>

==> anc/ppt/slideLayouts/_rels/slideLayout5.xml.rels <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships"><Relationship Id="rId1" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideMaster" Target="../slideMasters/slideMaster1.xml"/></Relationships>

==> anc/ppt/slideLayouts/_rels/slideLayout6.xml.rels <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships"><Relationship Id="rId1" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideMaster" Target="../slideMasters/slideMaster1.xml"/></Relationships>

==> anc/ppt/slideLayouts/_rels/slideLayout7.xml.rels <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships"><Relationship Id="rId1" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideMaster" Target="../slideMasters/slideMaster1.xml"/></Relationships>

==> anc/ppt/slideLayouts/_rels/slideLayout8.xml.rels <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships"><Relationship Id="rId1" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideMaster" Target="../slideMasters/slideMaster1.xml"/></Relationships>

==> anc/ppt/slideLayouts/_rels/slideLayout9.xml.rels <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships"><Relationship Id="rId1" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideMaster" Target="../slideMasters/slideMaster1.xml"/></Relationships>

==> anc/ppt/slideLayouts/slideLayout1.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<p:sldLayout xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" xmlns:r="http://schemas.openxmlformats.org/officeDocument/2006/relationships" xmlns:p="http://schemas.openxmlformats.org/presentationml/2006/main" type="title" preserve="1"><p:cSld name="Diapositive de titre"><p:spTree><p:nvGrpSpPr><p:cNvPr id="1" name=""/><p:cNvGrpSpPr/><p:nvPr/></p:nvGrpSpPr><p:grpSpPr><a:xfrm><a:off x="0" y="0"/><a:ext cx="0" cy="0"/><a:chOff x="0" y="0"/><a:chExt cx="0" cy="0"/></a:xfrm></p:grpSpPr><p:sp><p:nvSpPr><p:cNvPr id="2" name="Title 1"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="ctrTitle"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="720090" y="2095078"/><a:ext cx="8161020" cy="4456853"/></a:xfrm></p:spPr><p:txBody><a:bodyPr anchor="b"/><a:lstStyle><a:lvl1pPr algn="ctr"><a:defRPr sz="6300"/></a:lvl1pPr></a:lstStyle><a:p><a:r><a:rPr lang="fr-FR"/><a:t>Modifiez le style du titre</a:t></a:r><a:endParaRPr lang="en-US" dirty="0"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="3" name="Subtitle 2"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="subTitle" idx="1"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="1200150" y="6723804"/><a:ext cx="7200900" cy="3090756"/></a:xfrm></p:spPr><p:txBody><a:bodyPr/><a:lstStyle><a:lvl1pPr marL="0" indent="0" algn="ctr"><a:buNone/><a:defRPr sz="2520"/></a:lvl1pPr><a:lvl2pPr marL="480060" indent="0" algn="ctr"><a:buNone/><a:defRPr sz="2100"/></a:lvl2pPr><a:lvl3pPr marL="960120" indent="0" algn="ctr"><a:buNone/><a:defRPr sz="1890"/></a:lvl3pPr><a:lvl4pPr marL="1440180" indent="0" algn="ctr"><a:buNone/><a:defRPr sz="1680"/></a:lvl4pPr><a:lvl5pPr marL="1920240" indent="0" algn="ctr"><a:buNone/><a:defRPr sz="1680"/></a:lvl5pPr><a:lvl6pPr marL="2400300" indent="0" algn="ctr"><a:buNone/><a:defRPr sz="1680"/></a:lvl6pPr><a:lvl7pPr marL="2880360" indent="0" algn="ctr"><a:buNone/><a:defRPr sz="1680"/></a:lvl7pPr><a:lvl8pPr marL="3360420" indent="0" algn="ctr"><a:buNone/><a:defRPr sz="1680"/></a:lvl8pPr><a:lvl9pPr marL="3840480" indent="0" algn="ctr"><a:buNone/><a:defRPr sz="1680"/></a:lvl9pPr></a:lstStyle><a:p><a:r><a:rPr lang="fr-FR"/><a:t>Modifier le style des sous-titres du masque</a:t></a:r><a:endParaRPr lang="en-US" dirty="0"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="4" name="Date Placeholder 3"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="dt" sz="half" idx="10"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{3E6A7615-8D03-4ABC-8DDD-A518CEC688A1}" type="datetimeFigureOut"><a:rPr lang="fr-FR" smtClean="0"/><a:t>03/05/2024</a:t></a:fld><a:endParaRPr lang="fr-FR"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="5" name="Footer Placeholder 4"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="ftr" sz="quarter" idx="11"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:endParaRPr lang="fr-FR"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="6" name="Slide Number Placeholder 5"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="sldNum" sz="quarter" idx="12"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{9884BA08-6503-4162-A023-B728F90E0DA8}" type="slidenum"><a:rPr lang="fr-FR" smtClean="0"/><a:t>‹N°›</a:t></a:fld><a:endParaRPr lang="fr-FR"/></a:p></p:txBody></p:sp></p:spTree><p:extLst><p:ext uri="{BB962C8B-B14F-4D97-AF65-F5344CB8AC3E}"><p14:creationId xmlns:p14="http://schemas.microsoft.com/office/powerpoint/2010/main" val="1801023115"/></p:ext></p:extLst></p:cSld><p:clrMapOvr><a:masterClrMapping/></p:clrMapOvr></p:sldLayout>

==> anc/ppt/slideLayouts/slideLayout10.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<p:sldLayout xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" xmlns:r="http://schemas.openxmlformats.org/officeDocument/2006/relationships" xmlns:p="http://schemas.openxmlformats.org/presentationml/2006/main" type="vertTx" preserve="1"><p:cSld name="Titre et texte vertical"><p:spTree><p:nvGrpSpPr><p:cNvPr id="1" name=""/><p:cNvGrpSpPr/><p:nvPr/></p:nvGrpSpPr><p:grpSpPr><a:xfrm><a:off x="0" y="0"/><a:ext cx="0" cy="0"/><a:chOff x="0" y="0"/><a:chExt cx="0" cy="0"/></a:xfrm></p:grpSpPr><p:sp><p:nvSpPr><p:cNvPr id="2" name="Title 1"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="title"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:r><a:rPr lang="fr-FR"/><a:t>Modifiez le style du titre</a:t></a:r><a:endParaRPr lang="en-US" dirty="0"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="3" name="Vertical Text Placeholder 2"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="body" orient="vert" idx="1"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr vert="eaVert"/><a:lstStyle/><a:p><a:pPr lvl="0"/><a:r><a:rPr lang="fr-FR"/><a:t>Modifier les styles du texte du masque</a:t></a:r></a:p><a:p><a:pPr lvl="1"/><a:r><a:rPr lang="fr-FR"/><a:t>Deuxième niveau</a:t></a:r></a:p><a:p><a:pPr lvl="2"/><a:r><a:rPr lang="fr-FR"/><a:t>Troisième niveau</a:t></a:r></a:p><a:p><a:pPr lvl="3"/><a:r><a:rPr lang="fr-FR"/><a:t>Quatrième niveau</a:t></a:r></a:p><a:p><a:pPr lvl="4"/><a:r><a:rPr lang="fr-FR"/><a:t>Cinquième niveau</a:t></a:r><a:endParaRPr lang="en-US" dirty="0"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="4" name="Date Placeholder 3"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="dt" sz="half" idx="10"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{3E6A7615-8D03-4ABC-8DDD-A518CEC688A1}" type="datetimeFigureOut"><a:rPr lang="fr-FR" smtClean="0"/><a:t>03/05/2024</a:t></a:fld><a:endParaRPr lang="fr-FR"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="5" name="Footer Placeholder 4"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="ftr" sz="quarter" idx="11"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:endParaRPr lang="fr-FR"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="6" name="Slide Number Placeholder 5"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="sldNum" sz="quarter" idx="12"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{9884BA08-6503-4162-A023-B728F90E0DA8}" type="slidenum"><a:rPr lang="fr-FR" smtClean="0"/><a:t>‹N°›</a:t></a:fld><a:endParaRPr lang="fr-FR"/></a:p></p:txBody></p:sp></p:spTree><p:extLst><p:ext uri="{BB962C8B-B14F-4D97-AF65-F5344CB8AC3E}"><p14:creationId xmlns:p14="http://schemas.microsoft.com/office/powerpoint/2010/main" val="866376866"/></p:ext></p:extLst></p:cSld><p:clrMapOvr><a:masterClrMapping/></p:clrMapOvr></p:sldLayout>

==> anc/ppt/slideLayouts/slideLayout11.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<p:sldLayout xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" xmlns:r="http://schemas.openxmlformats.org/officeDocument/2006/relationships" xmlns:p="http://schemas.openxmlformats.org/presentationml/2006/main" type="vertTitleAndTx" preserve="1"><p:cSld name="Titre vertical et texte"><p:spTree><p:nvGrpSpPr><p:cNvPr id="1" name=""/><p:cNvGrpSpPr/><p:nvPr/></p:nvGrpSpPr><p:grpSpPr><a:xfrm><a:off x="0" y="0"/><a:ext cx="0" cy="0"/><a:chOff x="0" y="0"/><a:chExt cx="0" cy="0"/></a:xfrm></p:grpSpPr><p:sp><p:nvSpPr><p:cNvPr id="2" name="Vertical Title 1"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="title" orient="vert"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="6870859" y="681567"/><a:ext cx="2070259" cy="10848764"/></a:xfrm></p:spPr><p:txBody><a:bodyPr vert="eaVert"/><a:lstStyle/><a:p><a:r><a:rPr lang="fr-FR"/><a:t>Modifiez le style du titre</a:t></a:r><a:endParaRPr lang="en-US" dirty="0"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="3" name="Vertical Text Placeholder 2"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="body" orient="vert" idx="1"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="660083" y="681567"/><a:ext cx="6090761" cy="10848764"/></a:xfrm></p:spPr><p:txBody><a:bodyPr vert="eaVert"/><a:lstStyle/><a:p><a:pPr lvl="0"/><a:r><a:rPr lang="fr-FR"/><a:t>Modifier les styles du texte du masque</a:t></a:r></a:p><a:p><a:pPr lvl="1"/><a:r><a:rPr lang="fr-FR"/><a:t>Deuxième niveau</a:t></a:r></a:p><a:p><a:pPr lvl="2"/><a:r><a:rPr lang="fr-FR"/><a:t>Troisième niveau</a:t></a:r></a:p><a:p><a:pPr lvl="3"/><a:r><a:rPr lang="fr-FR"/><a:t>Quatrième niveau</a:t></a:r></a:p><a:p><a:pPr lvl="4"/><a:r><a:rPr lang="fr-FR"/><a:t>Cinquième niveau</a:t></a:r><a:endParaRPr lang="en-US" dirty="0"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="4" name="Date Placeholder 3"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="dt" sz="half" idx="10"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{3E6A7615-8D03-4ABC-8DDD-A518CEC688A1}" type="datetimeFigureOut"><a:rPr lang="fr-FR" smtClean="0"/><a:t>03/05/2024</a:t></a:fld><a:endParaRPr lang="fr-FR"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="5" name="Footer Placeholder 4"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="ftr" sz="quarter" idx="11"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:endParaRPr lang="fr-FR"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="6" name="Slide Number Placeholder 5"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="sldNum" sz="quarter" idx="12"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{9884BA08-6503-4162-A023-B728F90E0DA8}" type="slidenum"><a:rPr lang="fr-FR" smtClean="0"/><a:t>‹N°›</a:t></a:fld><a:endParaRPr lang="fr-FR"/></a:p></p:txBody></p:sp></p:spTree><p:extLst><p:ext uri="{BB962C8B-B14F-4D97-AF65-F5344CB8AC3E}"><p14:creationId xmlns:p14="http://schemas.microsoft.com/office/powerpoint/2010/main" val="2757690201"/></p:ext></p:extLst></p:cSld><p:clrMapOvr><a:masterClrMapping/></p:clrMapOvr></p:sldLayout>

==> anc/ppt/slideLayouts/slideLayout2.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<p:sldLayout xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" xmlns:r="http://schemas.openxmlformats.org/officeDocument/2006/relationships" xmlns:p="http://schemas.openxmlformats.org/presentationml/2006/main" type="obj" preserve="1"><p:cSld name="Titre et contenu"><p:spTree><p:nvGrpSpPr><p:cNvPr id="1" name=""/><p:cNvGrpSpPr/><p:nvPr/></p:nvGrpSpPr><p:grpSpPr><a:xfrm><a:off x="0" y="0"/><a:ext cx="0" cy="0"/><a:chOff x="0" y="0"/><a:chExt cx="0" cy="0"/></a:xfrm></p:grpSpPr><p:sp><p:nvSpPr><p:cNvPr id="2" name="Title 1"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="title"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:r><a:rPr lang="fr-FR"/><a:t>Modifiez le style du titre</a:t></a:r><a:endParaRPr lang="en-US" dirty="0"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="3" name="Content Placeholder 2"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph idx="1"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:pPr lvl="0"/><a:r><a:rPr lang="fr-FR"/><a:t>Modifier les styles du texte du masque</a:t></a:r></a:p><a:p><a:pPr lvl="1"/><a:r><a:rPr lang="fr-FR"/><a:t>Deuxième niveau</a:t></a:r></a:p><a:p><a:pPr lvl="2"/><a:r><a:rPr lang="fr-FR"/><a:t>Troisième niveau</a:t></a:r></a:p><a:p><a:pPr lvl="3"/><a:r><a:rPr lang="fr-FR"/><a:t>Quatrième niveau</a:t></a:r></a:p><a:p><a:pPr lvl="4"/><a:r><a:rPr lang="fr-FR"/><a:t>Cinquième niveau</a:t></a:r><a:endParaRPr lang="en-US" dirty="0"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="4" name="Date Placeholder 3"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="dt" sz="half" idx="10"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{3E6A7615-8D03-4ABC-8DDD-A518CEC688A1}" type="datetimeFigureOut"><a:rPr lang="fr-FR" smtClean="0"/><a:t>03/05/2024</a:t></a:fld><a:endParaRPr lang="fr-FR"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="5" name="Footer Placeholder 4"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="ftr" sz="quarter" idx="11"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:endParaRPr lang="fr-FR"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="6" name="Slide Number Placeholder 5"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="sldNum" sz="quarter" idx="12"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{9884BA08-6503-4162-A023-B728F90E0DA8}" type="slidenum"><a:rPr lang="fr-FR" smtClean="0"/><a:t>‹N°›</a:t></a:fld><a:endParaRPr lang="fr-FR"/></a:p></p:txBody></p:sp></p:spTree><p:extLst><p:ext uri="{BB962C8B-B14F-4D97-AF65-F5344CB8AC3E}"><p14:creationId xmlns:p14="http://schemas.microsoft.com/office/powerpoint/2010/main" val="3545126400"/></p:ext></p:extLst></p:cSld><p:clrMapOvr><a:masterClrMapping/></p:clrMapOvr></p:sldLayout>

==> anc/ppt/slideLayouts/slideLayout3.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<p:sldLayout xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" xmlns:r="http://schemas.openxmlformats.org/officeDocument/2006/relationships" xmlns:p="http://schemas.openxmlformats.org/presentationml/2006/main" type="secHead" preserve="1"><p:cSld name="Titre de section"><p:spTree><p:nvGrpSpPr><p:cNvPr id="1" name=""/><p:cNvGrpSpPr/><p:nvPr/></p:nvGrpSpPr><p:grpSpPr><a:xfrm><a:off x="0" y="0"/><a:ext cx="0" cy="0"/><a:chOff x="0" y="0"/><a:chExt cx="0" cy="0"/></a:xfrm></p:grpSpPr><p:sp><p:nvSpPr><p:cNvPr id="2" name="Title 1"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="title"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="655082" y="3191514"/><a:ext cx="8281035" cy="5325109"/></a:xfrm></p:spPr><p:txBody><a:bodyPr anchor="b"/><a:lstStyle><a:lvl1pPr><a:defRPr sz="6300"/></a:lvl1pPr></a:lstStyle><a:p><a:r><a:rPr lang="fr-FR"/><a:t>Modifiez le style du titre</a:t></a:r><a:endParaRPr lang="en-US" dirty="0"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="3" name="Text Placeholder 2"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="body" idx="1"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="655082" y="8567000"/><a:ext cx="8281035" cy="2800349"/></a:xfrm></p:spPr><p:txBody><a:bodyPr/><a:lstStyle><a:lvl1pPr marL="0" indent="0"><a:buNone/><a:defRPr sz="2520"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill></a:defRPr></a:lvl1pPr><a:lvl2pPr marL="480060" indent="0"><a:buNone/><a:defRPr sz="2100"><a:solidFill><a:schemeClr val="tx1"><a:tint val="75000"/></a:schemeClr></a:solidFill></a:defRPr></a:lvl2pPr><a:lvl3pPr marL="960120" indent="0"><a:buNone/><a:defRPr sz="1890"><a:solidFill><a:schemeClr val="tx1"><a:tint val="75000"/></a:schemeClr></a:solidFill></a:defRPr></a:lvl3pPr><a:lvl4pPr marL="1440180" indent="0"><a:buNone/><a:defRPr sz="1680"><a:solidFill><a:schemeClr val="tx1"><a:tint val="75000"/></a:schemeClr></a:solidFill></a:defRPr></a:lvl4pPr><a:lvl5pPr marL="1920240" indent="0"><a:buNone/><a:defRPr sz="1680"><a:solidFill><a:schemeClr val="tx1"><a:tint val="75000"/></a:schemeClr></a:solidFill></a:defRPr></a:lvl5pPr><a:lvl6pPr marL="2400300" indent="0"><a:buNone/><a:defRPr sz="1680"><a:solidFill><a:schemeClr val="tx1"><a:tint val="75000"/></a:schemeClr></a:solidFill></a:defRPr></a:lvl6pPr><a:lvl7pPr marL="2880360" indent="0"><a:buNone/><a:defRPr sz="1680"><a:solidFill><a:schemeClr val="tx1"><a:tint val="75000"/></a:schemeClr></a:solidFill></a:defRPr></a:lvl7pPr><a:lvl8pPr marL="3360420" indent="0"><a:buNone/><a:defRPr sz="1680"><a:solidFill><a:schemeClr val="tx1"><a:tint val="75000"/></a:schemeClr></a:solidFill></a:defRPr></a:lvl8pPr><a:lvl9pPr marL="3840480" indent="0"><a:buNone/><a:defRPr sz="1680"><a:solidFill><a:schemeClr val="tx1"><a:tint val="75000"/></a:schemeClr></a:solidFill></a:defRPr></a:lvl9pPr></a:lstStyle><a:p><a:pPr lvl="0"/><a:r><a:rPr lang="fr-FR"/><a:t>Modifier les styles du texte du masque</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="4" name="Date Placeholder 3"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="dt" sz="half" idx="10"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{3E6A7615-8D03-4ABC-8DDD-A518CEC688A1}" type="datetimeFigureOut"><a:rPr lang="fr-FR" smtClean="0"/><a:t>03/05/2024</a:t></a:fld><a:endParaRPr lang="fr-FR"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="5" name="Footer Placeholder 4"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="ftr" sz="quarter" idx="11"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:endParaRPr lang="fr-FR"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="6" name="Slide Number Placeholder 5"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="sldNum" sz="quarter" idx="12"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{9884BA08-6503-4162-A023-B728F90E0DA8}" type="slidenum"><a:rPr lang="fr-FR" smtClean="0"/><a:t>‹N°›</a:t></a:fld><a:endParaRPr lang="fr-FR"/></a:p></p:txBody></p:sp></p:spTree><p:extLst><p:ext uri="{BB962C8B-B14F-4D97-AF65-F5344CB8AC3E}"><p14:creationId xmlns:p14="http://schemas.microsoft.com/office/powerpoint/2010/main" val="3013879475"/></p:ext></p:extLst></p:cSld><p:clrMapOvr><a:masterClrMapping/></p:clrMapOvr></p:sldLayout>

==> anc/ppt/slideLayouts/slideLayout4.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<p:sldLayout xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" xmlns:r="http://schemas.openxmlformats.org/officeDocument/2006/relationships" xmlns:p="http://schemas.openxmlformats.org/presentationml/2006/main" type="twoObj" preserve="1"><p:cSld name="Deux contenus"><p:spTree><p:nvGrpSpPr><p:cNvPr id="1" name=""/><p:cNvGrpSpPr/><p:nvPr/></p:nvGrpSpPr><p:grpSpPr><a:xfrm><a:off x="0" y="0"/><a:ext cx="0" cy="0"/><a:chOff x="0" y="0"/><a:chExt cx="0" cy="0"/></a:xfrm></p:grpSpPr><p:sp><p:nvSpPr><p:cNvPr id="2" name="Title 1"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="title"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:r><a:rPr lang="fr-FR"/><a:t>Modifiez le style du titre</a:t></a:r><a:endParaRPr lang="en-US" dirty="0"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="3" name="Content Placeholder 2"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph sz="half" idx="1"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="660083" y="3407833"/><a:ext cx="4080510" cy="8122498"/></a:xfrm></p:spPr><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:pPr lvl="0"/><a:r><a:rPr lang="fr-FR"/><a:t>Modifier les styles du texte du masque</a:t></a:r></a:p><a:p><a:pPr lvl="1"/><a:r><a:rPr lang="fr-FR"/><a:t>Deuxième niveau</a:t></a:r></a:p><a:p><a:pPr lvl="2"/><a:r><a:rPr lang="fr-FR"/><a:t>Troisième niveau</a:t></a:r></a:p><a:p><a:pPr lvl="3"/><a:r><a:rPr lang="fr-FR"/><a:t>Quatrième niveau</a:t></a:r></a:p><a:p><a:pPr lvl="4"/><a:r><a:rPr lang="fr-FR"/><a:t>Cinquième niveau</a:t></a:r><a:endParaRPr lang="en-US" dirty="0"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="4" name="Content Placeholder 3"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph sz="half" idx="2"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="4860608" y="3407833"/><a:ext cx="4080510" cy="8122498"/></a:xfrm></p:spPr><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:pPr lvl="0"/><a:r><a:rPr lang="fr-FR"/><a:t>Modifier les styles du texte du masque</a:t></a:r></a:p><a:p><a:pPr lvl="1"/><a:r><a:rPr lang="fr-FR"/><a:t>Deuxième niveau</a:t></a:r></a:p><a:p><a:pPr lvl="2"/><a:r><a:rPr lang="fr-FR"/><a:t>Troisième niveau</a:t></a:r></a:p><a:p><a:pPr lvl="3"/><a:r><a:rPr lang="fr-FR"/><a:t>Quatrième niveau</a:t></a:r></a:p><a:p><a:pPr lvl="4"/><a:r><a:rPr lang="fr-FR"/><a:t>Cinquième niveau</a:t></a:r><a:endParaRPr lang="en-US" dirty="0"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="5" name="Date Placeholder 4"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="dt" sz="half" idx="10"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{3E6A7615-8D03-4ABC-8DDD-A518CEC688A1}" type="datetimeFigureOut"><a:rPr lang="fr-FR" smtClean="0"/><a:t>03/05/2024</a:t></a:fld><a:endParaRPr lang="fr-FR"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="6" name="Footer Placeholder 5"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="ftr" sz="quarter" idx="11"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:endParaRPr lang="fr-FR"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="7" name="Slide Number Placeholder 6"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="sldNum" sz="quarter" idx="12"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{9884BA08-6503-4162-A023-B728F90E0DA8}" type="slidenum"><a:rPr lang="fr-FR" smtClean="0"/><a:t>‹N°›</a:t></a:fld><a:endParaRPr lang="fr-FR"/></a:p></p:txBody></p:sp></p:spTree><p:extLst><p:ext uri="{BB962C8B-B14F-4D97-AF65-F5344CB8AC3E}"><p14:creationId xmlns:p14="http://schemas.microsoft.com/office/powerpoint/2010/main" val="3908190208"/></p:ext></p:extLst></p:cSld><p:clrMapOvr><a:masterClrMapping/></p:clrMapOvr></p:sldLayout>

==> anc/ppt/slideLayouts/slideLayout5.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<p:sldLayout xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" xmlns:r="http://schemas.openxmlformats.org/officeDocument/2006/relationships" xmlns:p="http://schemas.openxmlformats.org/presentationml/2006/main" type="twoTxTwoObj" preserve="1"><p:cSld name="Comparaison"><p:spTree><p:nvGrpSpPr><p:cNvPr id="1" name=""/><p:cNvGrpSpPr/><p:nvPr/></p:nvGrpSpPr><p:grpSpPr><a:xfrm><a:off x="0" y="0"/><a:ext cx="0" cy="0"/><a:chOff x="0" y="0"/><a:chExt cx="0" cy="0"/></a:xfrm></p:grpSpPr><p:sp><p:nvSpPr><p:cNvPr id="2" name="Title 1"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="title"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="661333" y="681570"/><a:ext cx="8281035" cy="2474384"/></a:xfrm></p:spPr><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:r><a:rPr lang="fr-FR"/><a:t>Modifiez le style du titre</a:t></a:r><a:endParaRPr lang="en-US" dirty="0"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="3" name="Text Placeholder 2"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="body" idx="1"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="661334" y="3138171"/><a:ext cx="4061757" cy="1537969"/></a:xfrm></p:spPr><p:txBody><a:bodyPr anchor="b"/><a:lstStyle><a:lvl1pPr marL="0" indent="0"><a:buNone/><a:defRPr sz="2520" b="1"/></a:lvl1pPr><a:lvl2pPr marL="480060" indent="0"><a:buNone/><a:defRPr sz="2100" b="1"/></a:lvl2pPr><a:lvl3pPr marL="960120" indent="0"><a:buNone/><a:defRPr sz="1890" b="1"/></a:lvl3pPr><a:lvl4pPr marL="1440180" indent="0"><a:buNone/><a:defRPr sz="1680" b="1"/></a:lvl4pPr><a:lvl5pPr marL="1920240" indent="0"><a:buNone/><a:defRPr sz="1680" b="1"/></a:lvl5pPr><a:lvl6pPr marL="2400300" indent="0"><a:buNone/><a:defRPr sz="1680" b="1"/></a:lvl6pPr><a:lvl7pPr marL="2880360" indent="0"><a:buNone/><a:defRPr sz="1680" b="1"/></a:lvl7pPr><a:lvl8pPr marL="3360420" indent="0"><a:buNone/><a:defRPr sz="1680" b="1"/></a:lvl8pPr><a:lvl9pPr marL="3840480" indent="0"><a:buNone/><a:defRPr sz="1680" b="1"/></a:lvl9pPr></a:lstStyle><a:p><a:pPr lvl="0"/><a:r><a:rPr lang="fr-FR"/><a:t>Modifier les styles du texte du masque</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="4" name="Content Placeholder 3"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph sz="half" idx="2"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="661334" y="4676140"/><a:ext cx="4061757" cy="6877898"/></a:xfrm></p:spPr><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:pPr lvl="0"/><a:r><a:rPr lang="fr-FR"/><a:t>Modifier les styles du texte du masque</a:t></a:r></a:p><a:p><a:pPr lvl="1"/><a:r><a:rPr lang="fr-FR"/><a:t>Deuxième niveau</a:t></a:r></a:p><a:p><a:pPr lvl="2"/><a:r><a:rPr lang="fr-FR"/><a:t>Troisième niveau</a:t></a:r></a:p><a:p><a:pPr lvl="3"/><a:r><a:rPr lang="fr-FR"/><a:t>Quatrième niveau</a:t></a:r></a:p><a:p><a:pPr lvl="4"/><a:r><a:rPr lang="fr-FR"/><a:t>Cinquième niveau</a:t></a:r><a:endParaRPr lang="en-US" dirty="0"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="5" name="Text Placeholder 4"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="body" sz="quarter" idx="3"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="4860608" y="3138171"/><a:ext cx="4081761" cy="1537969"/></a:xfrm></p:spPr><p:txBody><a:bodyPr anchor="b"/><a:lstStyle><a:lvl1pPr marL="0" indent="0"><a:buNone/><a:defRPr sz="2520" b="1"/></a:lvl1pPr><a:lvl2pPr marL="480060" indent="0"><a:buNone/><a:defRPr sz="2100" b="1"/></a:lvl2pPr><a:lvl3pPr marL="960120" indent="0"><a:buNone/><a:defRPr sz="1890" b="1"/></a:lvl3pPr><a:lvl4pPr marL="1440180" indent="0"><a:buNone/><a:defRPr sz="1680" b="1"/></a:lvl4pPr><a:lvl5pPr marL="1920240" indent="0"><a:buNone/><a:defRPr sz="1680" b="1"/></a:lvl5pPr><a:lvl6pPr marL="2400300" indent="0"><a:buNone/><a:defRPr sz="1680" b="1"/></a:lvl6pPr><a:lvl7pPr marL="2880360" indent="0"><a:buNone/><a:defRPr sz="1680" b="1"/></a:lvl7pPr><a:lvl8pPr marL="3360420" indent="0"><a:buNone/><a:defRPr sz="1680" b="1"/></a:lvl8pPr><a:lvl9pPr marL="3840480" indent="0"><a:buNone/><a:defRPr sz="1680" b="1"/></a:lvl9pPr></a:lstStyle><a:p><a:pPr lvl="0"/><a:r><a:rPr lang="fr-FR"/><a:t>Modifier les styles du texte du masque</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="6" name="Content Placeholder 5"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph sz="quarter" idx="4"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="4860608" y="4676140"/><a:ext cx="4081761" cy="6877898"/></a:xfrm></p:spPr><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:pPr lvl="0"/><a:r><a:rPr lang="fr-FR"/><a:t>Modifier les styles du texte du masque</a:t></a:r></a:p><a:p><a:pPr lvl="1"/><a:r><a:rPr lang="fr-FR"/><a:t>Deuxième niveau</a:t></a:r></a:p><a:p><a:pPr lvl="2"/><a:r><a:rPr lang="fr-FR"/><a:t>Troisième niveau</a:t></a:r></a:p><a:p><a:pPr lvl="3"/><a:r><a:rPr lang="fr-FR"/><a:t>Quatrième niveau</a:t></a:r></a:p><a:p><a:pPr lvl="4"/><a:r><a:rPr lang="fr-FR"/><a:t>Cinquième niveau</a:t></a:r><a:endParaRPr lang="en-US" dirty="0"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="7" name="Date Placeholder 6"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="dt" sz="half" idx="10"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{3E6A7615-8D03-4ABC-8DDD-A518CEC688A1}" type="datetimeFigureOut"><a:rPr lang="fr-FR" smtClean="0"/><a:t>03/05/2024</a:t></a:fld><a:endParaRPr lang="fr-FR"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="8" name="Footer Placeholder 7"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="ftr" sz="quarter" idx="11"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:endParaRPr lang="fr-FR"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="9" name="Slide Number Placeholder 8"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="sldNum" sz="quarter" idx="12"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{9884BA08-6503-4162-A023-B728F90E0DA8}" type="slidenum"><a:rPr lang="fr-FR" smtClean="0"/><a:t>‹N°›</a:t></a:fld><a:endParaRPr lang="fr-FR"/></a:p></p:txBody></p:sp></p:spTree><p:extLst><p:ext uri="{BB962C8B-B14F-4D97-AF65-F5344CB8AC3E}"><p14:creationId xmlns:p14="http://schemas.microsoft.com/office/powerpoint/2010/main" val="362758925"/></p:ext></p:extLst></p:cSld><p:clrMapOvr><a:masterClrMapping/></p:clrMapOvr></p:sldLayout>

==> anc/ppt/slideLayouts/slideLayout6.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<p:sldLayout xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" xmlns:r="http://schemas.openxmlformats.org/officeDocument/2006/relationships" xmlns:p="http://schemas.openxmlformats.org/presentationml/2006/main" type="titleOnly" preserve="1"><p:cSld name="Titre seul"><p:spTree><p:nvGrpSpPr><p:cNvPr id="1" name=""/><p:cNvGrpSpPr/><p:nvPr/></p:nvGrpSpPr><p:grpSpPr><a:xfrm><a:off x="0" y="0"/><a:ext cx="0" cy="0"/><a:chOff x="0" y="0"/><a:chExt cx="0" cy="0"/></a:xfrm></p:grpSpPr><p:sp><p:nvSpPr><p:cNvPr id="2" name="Title 1"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="title"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:r><a:rPr lang="fr-FR"/><a:t>Modifiez le style du titre</a:t></a:r><a:endParaRPr lang="en-US" dirty="0"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="3" name="Date Placeholder 2"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="dt" sz="half" idx="10"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{3E6A7615-8D03-4ABC-8DDD-A518CEC688A1}" type="datetimeFigureOut"><a:rPr lang="fr-FR" smtClean="0"/><a:t>03/05/2024</a:t></a:fld><a:endParaRPr lang="fr-FR"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="4" name="Footer Placeholder 3"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="ftr" sz="quarter" idx="11"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:endParaRPr lang="fr-FR"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="5" name="Slide Number Placeholder 4"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="sldNum" sz="quarter" idx="12"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{9884BA08-6503-4162-A023-B728F90E0DA8}" type="slidenum"><a:rPr lang="fr-FR" smtClean="0"/><a:t>‹N°›</a:t></a:fld><a:endParaRPr lang="fr-FR"/></a:p></p:txBody></p:sp></p:spTree><p:extLst><p:ext uri="{BB962C8B-B14F-4D97-AF65-F5344CB8AC3E}"><p14:creationId xmlns:p14="http://schemas.microsoft.com/office/powerpoint/2010/main" val="435723626"/></p:ext></p:extLst></p:cSld><p:clrMapOvr><a:masterClrMapping/></p:clrMapOvr></p:sldLayout>

==> anc/ppt/slideLayouts/slideLayout7.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<p:sldLayout xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" xmlns:r="http://schemas.openxmlformats.org/officeDocument/2006/relationships" xmlns:p="http://schemas.openxmlformats.org/presentationml/2006/main" type="blank" preserve="1"><p:cSld name="Vide"><p:spTree><p:nvGrpSpPr><p:cNvPr id="1" name=""/><p:cNvGrpSpPr/><p:nvPr/></p:nvGrpSpPr><p:grpSpPr><a:xfrm><a:off x="0" y="0"/><a:ext cx="0" cy="0"/><a:chOff x="0" y="0"/><a:chExt cx="0" cy="0"/></a:xfrm></p:grpSpPr><p:sp><p:nvSpPr><p:cNvPr id="2" name="Date Placeholder 1"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="dt" sz="half" idx="10"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{3E6A7615-8D03-4ABC-8DDD-A518CEC688A1}" type="datetimeFigureOut"><a:rPr lang="fr-FR" smtClean="0"/><a:t>03/05/2024</a:t></a:fld><a:endParaRPr lang="fr-FR"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="3" name="Footer Placeholder 2"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="ftr" sz="quarter" idx="11"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:endParaRPr lang="fr-FR"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="4" name="Slide Number Placeholder 3"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="sldNum" sz="quarter" idx="12"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{9884BA08-6503-4162-A023-B728F90E0DA8}" type="slidenum"><a:rPr lang="fr-FR" smtClean="0"/><a:t>‹N°›</a:t></a:fld><a:endParaRPr lang="fr-FR"/></a:p></p:txBody></p:sp></p:spTree><p:extLst><p:ext uri="{BB962C8B-B14F-4D97-AF65-F5344CB8AC3E}"><p14:creationId xmlns:p14="http://schemas.microsoft.com/office/powerpoint/2010/main" val="1366563980"/></p:ext></p:extLst></p:cSld><p:clrMapOvr><a:masterClrMapping/></p:clrMapOvr></p:sldLayout>

==> anc/ppt/slideLayouts/slideLayout8.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<p:sldLayout xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" xmlns:r="http://schemas.openxmlformats.org/officeDocument/2006/relationships" xmlns:p="http://schemas.openxmlformats.org/presentationml/2006/main" type="objTx" preserve="1"><p:cSld name="Contenu avec légende"><p:spTree><p:nvGrpSpPr><p:cNvPr id="1" name=""/><p:cNvGrpSpPr/><p:nvPr/></p:nvGrpSpPr><p:grpSpPr><a:xfrm><a:off x="0" y="0"/><a:ext cx="0" cy="0"/><a:chOff x="0" y="0"/><a:chExt cx="0" cy="0"/></a:xfrm></p:grpSpPr><p:sp><p:nvSpPr><p:cNvPr id="2" name="Title 1"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="title"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="661333" y="853440"/><a:ext cx="3096637" cy="2987040"/></a:xfrm></p:spPr><p:txBody><a:bodyPr anchor="b"/><a:lstStyle><a:lvl1pPr><a:defRPr sz="3360"/></a:lvl1pPr></a:lstStyle><a:p><a:r><a:rPr lang="fr-FR"/><a:t>Modifiez le style du titre</a:t></a:r><a:endParaRPr lang="en-US" dirty="0"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="3" name="Content Placeholder 2"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph idx="1"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="4081760" y="1843196"/><a:ext cx="4860608" cy="9097433"/></a:xfrm></p:spPr><p:txBody><a:bodyPr/><a:lstStyle><a:lvl1pPr><a:defRPr sz="3360"/></a:lvl1pPr><a:lvl2pPr><a:defRPr sz="2940"/></a:lvl2pPr><a:lvl3pPr><a:defRPr sz="2520"/></a:lvl3pPr><a:lvl4pPr><a:defRPr sz="2100"/></a:lvl4pPr><a:lvl5pPr><a:defRPr sz="2100"/></a:lvl5pPr><a:lvl6pPr><a:defRPr sz="2100"/></a:lvl6pPr><a:lvl7pPr><a:defRPr sz="2100"/></a:lvl7pPr><a:lvl8pPr><a:defRPr sz="2100"/></a:lvl8pPr><a:lvl9pPr><a:defRPr sz="2100"/></a:lvl9pPr></a:lstStyle><a:p><a:pPr lvl="0"/><a:r><a:rPr lang="fr-FR"/><a:t>Modifier les styles du texte du masque</a:t></a:r></a:p><a:p><a:pPr lvl="1"/><a:r><a:rPr lang="fr-FR"/><a:t>Deuxième niveau</a:t></a:r></a:p><a:p><a:pPr lvl="2"/><a:r><a:rPr lang="fr-FR"/><a:t>Troisième niveau</a:t></a:r></a:p><a:p><a:pPr lvl="3"/><a:r><a:rPr lang="fr-FR"/><a:t>Quatrième niveau</a:t></a:r></a:p><a:p><a:pPr lvl="4"/><a:r><a:rPr lang="fr-FR"/><a:t>Cinquième niveau</a:t></a:r><a:endParaRPr lang="en-US" dirty="0"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="4" name="Text Placeholder 3"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="body" sz="half" idx="2"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="661333" y="3840480"/><a:ext cx="3096637" cy="7114964"/></a:xfrm></p:spPr><p:txBody><a:bodyPr/><a:lstStyle><a:lvl1pPr marL="0" indent="0"><a:buNone/><a:defRPr sz="1680"/></a:lvl1pPr><a:lvl2pPr marL="480060" indent="0"><a:buNone/><a:defRPr sz="1470"/></a:lvl2pPr><a:lvl3pPr marL="960120" indent="0"><a:buNone/><a:defRPr sz="1260"/></a:lvl3pPr><a:lvl4pPr marL="1440180" indent="0"><a:buNone/><a:defRPr sz="1050"/></a:lvl4pPr><a:lvl5pPr marL="1920240" indent="0"><a:buNone/><a:defRPr sz="1050"/></a:lvl5pPr><a:lvl6pPr marL="2400300" indent="0"><a:buNone/><a:defRPr sz="1050"/></a:lvl6pPr><a:lvl7pPr marL="2880360" indent="0"><a:buNone/><a:defRPr sz="1050"/></a:lvl7pPr><a:lvl8pPr marL="3360420" indent="0"><a:buNone/><a:defRPr sz="1050"/></a:lvl8pPr><a:lvl9pPr marL="3840480" indent="0"><a:buNone/><a:defRPr sz="1050"/></a:lvl9pPr></a:lstStyle><a:p><a:pPr lvl="0"/><a:r><a:rPr lang="fr-FR"/><a:t>Modifier les styles du texte du masque</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="5" name="Date Placeholder 4"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="dt" sz="half" idx="10"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{3E6A7615-8D03-4ABC-8DDD-A518CEC688A1}" type="datetimeFigureOut"><a:rPr lang="fr-FR" smtClean="0"/><a:t>03/05/2024</a:t></a:fld><a:endParaRPr lang="fr-FR"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="6" name="Footer Placeholder 5"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="ftr" sz="quarter" idx="11"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:endParaRPr lang="fr-FR"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="7" name="Slide Number Placeholder 6"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="sldNum" sz="quarter" idx="12"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{9884BA08-6503-4162-A023-B728F90E0DA8}" type="slidenum"><a:rPr lang="fr-FR" smtClean="0"/><a:t>‹N°›</a:t></a:fld><a:endParaRPr lang="fr-FR"/></a:p></p:txBody></p:sp></p:spTree><p:extLst><p:ext uri="{BB962C8B-B14F-4D97-AF65-F5344CB8AC3E}"><p14:creationId xmlns:p14="http://schemas.microsoft.com/office/powerpoint/2010/main" val="3024934635"/></p:ext></p:extLst></p:cSld><p:clrMapOvr><a:masterClrMapping/></p:clrMapOvr></p:sldLayout>

==> anc/ppt/slideLayouts/slideLayout9.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<p:sldLayout xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" xmlns:r="http://schemas.openxmlformats.org/officeDocument/2006/relationships" xmlns:p="http://schemas.openxmlformats.org/presentationml/2006/main" type="picTx" preserve="1"><p:cSld name="Image avec légende"><p:spTree><p:nvGrpSpPr><p:cNvPr id="1" name=""/><p:cNvGrpSpPr/><p:nvPr/></p:nvGrpSpPr><p:grpSpPr><a:xfrm><a:off x="0" y="0"/><a:ext cx="0" cy="0"/><a:chOff x="0" y="0"/><a:chExt cx="0" cy="0"/></a:xfrm></p:grpSpPr><p:sp><p:nvSpPr><p:cNvPr id="2" name="Title 1"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="title"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="661333" y="853440"/><a:ext cx="3096637" cy="2987040"/></a:xfrm></p:spPr><p:txBody><a:bodyPr anchor="b"/><a:lstStyle><a:lvl1pPr><a:defRPr sz="3360"/></a:lvl1pPr></a:lstStyle><a:p><a:r><a:rPr lang="fr-FR"/><a:t>Modifiez le style du titre</a:t></a:r><a:endParaRPr lang="en-US" dirty="0"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="3" name="Picture Placeholder 2"/><p:cNvSpPr><a:spLocks noGrp="1" noChangeAspect="1"/></p:cNvSpPr><p:nvPr><p:ph type="pic" idx="1"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="4081760" y="1843196"/><a:ext cx="4860608" cy="9097433"/></a:xfrm></p:spPr><p:txBody><a:bodyPr anchor="t"/><a:lstStyle><a:lvl1pPr marL="0" indent="0"><a:buNone/><a:defRPr sz="3360"/></a:lvl1pPr><a:lvl2pPr marL="480060" indent="0"><a:buNone/><a:defRPr sz="2940"/></a:lvl2pPr><a:lvl3pPr marL="960120" indent="0"><a:buNone/><a:defRPr sz="2520"/></a:lvl3pPr><a:lvl4pPr marL="1440180" indent="0"><a:buNone/><a:defRPr sz="2100"/></a:lvl4pPr><a:lvl5pPr marL="1920240" indent="0"><a:buNone/><a:defRPr sz="2100"/></a:lvl5pPr><a:lvl6pPr marL="2400300" indent="0"><a:buNone/><a:defRPr sz="2100"/></a:lvl6pPr><a:lvl7pPr marL="2880360" indent="0"><a:buNone/><a:defRPr sz="2100"/></a:lvl7pPr><a:lvl8pPr marL="3360420" indent="0"><a:buNone/><a:defRPr sz="2100"/></a:lvl8pPr><a:lvl9pPr marL="3840480" indent="0"><a:buNone/><a:defRPr sz="2100"/></a:lvl9pPr></a:lstStyle><a:p><a:r><a:rPr lang="fr-FR"/><a:t>Cliquez sur l'icône pour ajouter une image</a:t></a:r><a:endParaRPr lang="en-US" dirty="0"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="4" name="Text Placeholder 3"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="body" sz="half" idx="2"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="661333" y="3840480"/><a:ext cx="3096637" cy="7114964"/></a:xfrm></p:spPr><p:txBody><a:bodyPr/><a:lstStyle><a:lvl1pPr marL="0" indent="0"><a:buNone/><a:defRPr sz="1680"/></a:lvl1pPr><a:lvl2pPr marL="480060" indent="0"><a:buNone/><a:defRPr sz="1470"/></a:lvl2pPr><a:lvl3pPr marL="960120" indent="0"><a:buNone/><a:defRPr sz="1260"/></a:lvl3pPr><a:lvl4pPr marL="1440180" indent="0"><a:buNone/><a:defRPr sz="1050"/></a:lvl4pPr><a:lvl5pPr marL="1920240" indent="0"><a:buNone/><a:defRPr sz="1050"/></a:lvl5pPr><a:lvl6pPr marL="2400300" indent="0"><a:buNone/><a:defRPr sz="1050"/></a:lvl6pPr><a:lvl7pPr marL="2880360" indent="0"><a:buNone/><a:defRPr sz="1050"/></a:lvl7pPr><a:lvl8pPr marL="3360420" indent="0"><a:buNone/><a:defRPr sz="1050"/></a:lvl8pPr><a:lvl9pPr marL="3840480" indent="0"><a:buNone/><a:defRPr sz="1050"/></a:lvl9pPr></a:lstStyle><a:p><a:pPr lvl="0"/><a:r><a:rPr lang="fr-FR"/><a:t>Modifier les styles du texte du masque</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="5" name="Date Placeholder 4"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="dt" sz="half" idx="10"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{3E6A7615-8D03-4ABC-8DDD-A518CEC688A1}" type="datetimeFigureOut"><a:rPr lang="fr-FR" smtClean="0"/><a:t>03/05/2024</a:t></a:fld><a:endParaRPr lang="fr-FR"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="6" name="Footer Placeholder 5"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="ftr" sz="quarter" idx="11"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:endParaRPr lang="fr-FR"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="7" name="Slide Number Placeholder 6"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="sldNum" sz="quarter" idx="12"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:fld id="{9884BA08-6503-4162-A023-B728F90E0DA8}" type="slidenum"><a:rPr lang="fr-FR" smtClean="0"/><a:t>‹N°›</a:t></a:fld><a:endParaRPr lang="fr-FR"/></a:p></p:txBody></p:sp></p:spTree><p:extLst><p:ext uri="{BB962C8B-B14F-4D97-AF65-F5344CB8AC3E}"><p14:creationId xmlns:p14="http://schemas.microsoft.com/office/powerpoint/2010/main" val="1081953270"/></p:ext></p:extLst></p:cSld><p:clrMapOvr><a:masterClrMapping/></p:clrMapOvr></p:sldLayout>

==> anc/ppt/slideMasters/_rels/slideMaster1.xml.rels <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships"><Relationship Id="rId8" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideLayout" Target="../slideLayouts/slideLayout8.xml"/><Relationship Id="rId3" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideLayout" Target="../slideLayouts/slideLayout3.xml"/><Relationship Id="rId7" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideLayout" Target="../slideLayouts/slideLayout7.xml"/><Relationship Id="rId12" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/theme" Target="../theme/theme1.xml"/><Relationship Id="rId2" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideLayout" Target="../slideLayouts/slideLayout2.xml"/><Relationship Id="rId1" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideLayout" Target="../slideLayouts/slideLayout1.xml"/><Relationship Id="rId6" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideLayout" Target="../slideLayouts/slideLayout6.xml"/><Relationship Id="rId11" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideLayout" Target="../slideLayouts/slideLayout11.xml"/><Relationship Id="rId5" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideLayout" Target="../slideLayouts/slideLayout5.xml"/><Relationship Id="rId10" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideLayout" Target="../slideLayouts/slideLayout10.xml"/><Relationship Id="rId4" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideLayout" Target="../slideLayouts/slideLayout4.xml"/><Relationship Id="rId9" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideLayout" Target="../slideLayouts/slideLayout9.xml"/></Relationships>

==> anc/ppt/slideMasters/slideMaster1.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<p:sldMaster xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" xmlns:r="http://schemas.openxmlformats.org/officeDocument/2006/relationships" xmlns:p="http://schemas.openxmlformats.org/presentationml/2006/main"><p:cSld><p:bg><p:bgRef idx="1001"><a:schemeClr val="bg1"/></p:bgRef></p:bg><p:spTree><p:nvGrpSpPr><p:cNvPr id="1" name=""/><p:cNvGrpSpPr/><p:nvPr/></p:nvGrpSpPr><p:grpSpPr><a:xfrm><a:off x="0" y="0"/><a:ext cx="0" cy="0"/><a:chOff x="0" y="0"/><a:chExt cx="0" cy="0"/></a:xfrm></p:grpSpPr><p:sp><p:nvSpPr><p:cNvPr id="2" name="Title Placeholder 1"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="title"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="660083" y="681570"/><a:ext cx="8281035" cy="2474384"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom></p:spPr><p:txBody><a:bodyPr vert="horz" lIns="91440" tIns="45720" rIns="91440" bIns="45720" rtlCol="0" anchor="ctr"><a:normAutofit/></a:bodyPr><a:lstStyle/><a:p><a:r><a:rPr lang="fr-FR"/><a:t>Modifiez le style du titre</a:t></a:r><a:endParaRPr lang="en-US" dirty="0"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="3" name="Text Placeholder 2"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="body" idx="1"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="660083" y="3407833"/><a:ext cx="8281035" cy="8122498"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom></p:spPr><p:txBody><a:bodyPr vert="horz" lIns="91440" tIns="45720" rIns="91440" bIns="45720" rtlCol="0"><a:normAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr lvl="0"/><a:r><a:rPr lang="fr-FR"/><a:t>Modifier les styles du texte du masque</a:t></a:r></a:p><a:p><a:pPr lvl="1"/><a:r><a:rPr lang="fr-FR"/><a:t>Deuxième niveau</a:t></a:r></a:p><a:p><a:pPr lvl="2"/><a:r><a:rPr lang="fr-FR"/><a:t>Troisième niveau</a:t></a:r></a:p><a:p><a:pPr lvl="3"/><a:r><a:rPr lang="fr-FR"/><a:t>Quatrième niveau</a:t></a:r></a:p><a:p><a:pPr lvl="4"/><a:r><a:rPr lang="fr-FR"/><a:t>Cinquième niveau</a:t></a:r><a:endParaRPr lang="en-US" dirty="0"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="4" name="Date Placeholder 3"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="dt" sz="half" idx="2"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="660083" y="11865189"/><a:ext cx="2160270" cy="681567"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom></p:spPr><p:txBody><a:bodyPr vert="horz" lIns="91440" tIns="45720" rIns="91440" bIns="45720" rtlCol="0" anchor="ctr"/><a:lstStyle><a:lvl1pPr algn="l"><a:defRPr sz="1260"><a:solidFill><a:schemeClr val="tx1"><a:tint val="75000"/></a:schemeClr></a:solidFill></a:defRPr></a:lvl1pPr></a:lstStyle><a:p><a:fld id="{3E6A7615-8D03-4ABC-8DDD-A518CEC688A1}" type="datetimeFigureOut"><a:rPr lang="fr-FR" smtClean="0"/><a:t>03/05/2024</a:t></a:fld><a:endParaRPr lang="fr-FR"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="5" name="Footer Placeholder 4"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="ftr" sz="quarter" idx="3"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="3180398" y="11865189"/><a:ext cx="3240405" cy="681567"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom></p:spPr><p:txBody><a:bodyPr vert="horz" lIns="91440" tIns="45720" rIns="91440" bIns="45720" rtlCol="0" anchor="ctr"/><a:lstStyle><a:lvl1pPr algn="ctr"><a:defRPr sz="1260"><a:solidFill><a:schemeClr val="tx1"><a:tint val="75000"/></a:schemeClr></a:solidFill></a:defRPr></a:lvl1pPr></a:lstStyle><a:p><a:endParaRPr lang="fr-FR"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="6" name="Slide Number Placeholder 5"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="sldNum" sz="quarter" idx="4"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="6780848" y="11865189"/><a:ext cx="2160270" cy="681567"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom></p:spPr><p:txBody><a:bodyPr vert="horz" lIns="91440" tIns="45720" rIns="91440" bIns="45720" rtlCol="0" anchor="ctr"/><a:lstStyle><a:lvl1pPr algn="r"><a:defRPr sz="1260"><a:solidFill><a:schemeClr val="tx1"><a:tint val="75000"/></a:schemeClr></a:solidFill></a:defRPr></a:lvl1pPr></a:lstStyle><a:p><a:fld id="{9884BA08-6503-4162-A023-B728F90E0DA8}" type="slidenum"><a:rPr lang="fr-FR" smtClean="0"/><a:t>‹N°›</a:t></a:fld><a:endParaRPr lang="fr-FR"/></a:p></p:txBody></p:sp></p:spTree><p:extLst><p:ext uri="{BB962C8B-B14F-4D97-AF65-F5344CB8AC3E}"><p14:creationId xmlns:p14="http://schemas.microsoft.com/office/powerpoint/2010/main" val="3752525325"/></p:ext></p:extLst></p:cSld><p:clrMap bg1="lt1" tx1="dk1" bg2="lt2" tx2="dk2" accent1="accent1" accent2="accent2" accent3="accent3" accent4="accent4" accent5="accent5" accent6="accent6" hlink="hlink" folHlink="folHlink"/><p:sldLayoutIdLst><p:sldLayoutId id="2147483673" r:id="rId1"/><p:sldLayoutId id="2147483674" r:id="rId2"/><p:sldLayoutId id="2147483675" r:id="rId3"/><p:sldLayoutId id="2147483676" r:id="rId4"/><p:sldLayoutId id="2147483677" r:id="rId5"/><p:sldLayoutId id="2147483678" r:id="rId6"/><p:sldLayoutId id="2147483679" r:id="rId7"/><p:sldLayoutId id="2147483680" r:id="rId8"/><p:sldLayoutId id="2147483681" r:id="rId9"/><p:sldLayoutId id="2147483682" r:id="rId10"/><p:sldLayoutId id="2147483683" r:id="rId11"/></p:sldLayoutIdLst><p:txStyles><p:titleStyle><a:lvl1pPr algn="l" defTabSz="960120" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:lnSpc><a:spcPct val="90000"/></a:lnSpc><a:spcBef><a:spcPct val="0"/></a:spcBef><a:buNone/><a:defRPr sz="4620" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mj-lt"/><a:ea typeface="+mj-ea"/><a:cs typeface="+mj-cs"/></a:defRPr></a:lvl1pPr></p:titleStyle><p:bodyStyle><a:lvl1pPr marL="240030" indent="-240030" algn="l" defTabSz="960120" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:lnSpc><a:spcPct val="90000"/></a:lnSpc><a:spcBef><a:spcPts val="1050"/></a:spcBef><a:buFont typeface="Arial" panose="020B0604020202020204" pitchFamily="34" charset="0"/><a:buChar char="•"/><a:defRPr sz="2940" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl1pPr><a:lvl2pPr marL="720090" indent="-240030" algn="l" defTabSz="960120" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:lnSpc><a:spcPct val="90000"/></a:lnSpc><a:spcBef><a:spcPts val="525"/></a:spcBef><a:buFont typeface="Arial" panose="020B0604020202020204" pitchFamily="34" charset="0"/><a:buChar char="•"/><a:defRPr sz="2520" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl2pPr><a:lvl3pPr marL="1200150" indent="-240030" algn="l" defTabSz="960120" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:lnSpc><a:spcPct val="90000"/></a:lnSpc><a:spcBef><a:spcPts val="525"/></a:spcBef><a:buFont typeface="Arial" panose="020B0604020202020204" pitchFamily="34" charset="0"/><a:buChar char="•"/><a:defRPr sz="2100" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl3pPr><a:lvl4pPr marL="1680210" indent="-240030" algn="l" defTabSz="960120" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:lnSpc><a:spcPct val="90000"/></a:lnSpc><a:spcBef><a:spcPts val="525"/></a:spcBef><a:buFont typeface="Arial" panose="020B0604020202020204" pitchFamily="34" charset="0"/><a:buChar char="•"/><a:defRPr sz="1890" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl4pPr><a:lvl5pPr marL="2160270" indent="-240030" algn="l" defTabSz="960120" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:lnSpc><a:spcPct val="90000"/></a:lnSpc><a:spcBef><a:spcPts val="525"/></a:spcBef><a:buFont typeface="Arial" panose="020B0604020202020204" pitchFamily="34" charset="0"/><a:buChar char="•"/><a:defRPr sz="1890" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl5pPr><a:lvl6pPr marL="2640330" indent="-240030" algn="l" defTabSz="960120" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:lnSpc><a:spcPct val="90000"/></a:lnSpc><a:spcBef><a:spcPts val="525"/></a:spcBef><a:buFont typeface="Arial" panose="020B0604020202020204" pitchFamily="34" charset="0"/><a:buChar char="•"/><a:defRPr sz="1890" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl6pPr><a:lvl7pPr marL="3120390" indent="-240030" algn="l" defTabSz="960120" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:lnSpc><a:spcPct val="90000"/></a:lnSpc><a:spcBef><a:spcPts val="525"/></a:spcBef><a:buFont typeface="Arial" panose="020B0604020202020204" pitchFamily="34" charset="0"/><a:buChar char="•"/><a:defRPr sz="1890" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl7pPr><a:lvl8pPr marL="3600450" indent="-240030" algn="l" defTabSz="960120" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:lnSpc><a:spcPct val="90000"/></a:lnSpc><a:spcBef><a:spcPts val="525"/></a:spcBef><a:buFont typeface="Arial" panose="020B0604020202020204" pitchFamily="34" charset="0"/><a:buChar char="•"/><a:defRPr sz="1890" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl8pPr><a:lvl9pPr marL="4080510" indent="-240030" algn="l" defTabSz="960120" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:lnSpc><a:spcPct val="90000"/></a:lnSpc><a:spcBef><a:spcPts val="525"/></a:spcBef><a:buFont typeface="Arial" panose="020B0604020202020204" pitchFamily="34" charset="0"/><a:buChar char="•"/><a:defRPr sz="1890" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl9pPr></p:bodyStyle><p:otherStyle><a:defPPr><a:defRPr lang="en-US"/></a:defPPr><a:lvl1pPr marL="0" algn="l" defTabSz="960120" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:defRPr sz="1890" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl1pPr><a:lvl2pPr marL="480060" algn="l" defTabSz="960120" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:defRPr sz="1890" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl2pPr><a:lvl3pPr marL="960120" algn="l" defTabSz="960120" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:defRPr sz="1890" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl3pPr><a:lvl4pPr marL="1440180" algn="l" defTabSz="960120" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:defRPr sz="1890" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl4pPr><a:lvl5pPr marL="1920240" algn="l" defTabSz="960120" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:defRPr sz="1890" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl5pPr><a:lvl6pPr marL="2400300" algn="l" defTabSz="960120" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:defRPr sz="1890" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl6pPr><a:lvl7pPr marL="2880360" algn="l" defTabSz="960120" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:defRPr sz="1890" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl7pPr><a:lvl8pPr marL="3360420" algn="l" defTabSz="960120" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:defRPr sz="1890" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl8pPr><a:lvl9pPr marL="3840480" algn="l" defTabSz="960120" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:defRPr sz="1890" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mn-lt"/><a:ea typeface="+mn-ea"/><a:cs typeface="+mn-cs"/></a:defRPr></a:lvl9pPr></p:otherStyle></p:txStyles></p:sldMaster>

==> anc/ppt/slides/_rels/slide1.xml.rels <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships"><Relationship Id="rId1" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideLayout" Target="../slideLayouts/slideLayout1.xml"/></Relationships>

==> anc/ppt/slides/_rels/slide2.xml.rels <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships"><Relationship Id="rId3" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="https://doi.org/10.1148/radiology.166.1.3275967" TargetMode="External"/><Relationship Id="rId2" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/image" Target="../media/image1.jpg"/><Relationship Id="rId1" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideLayout" Target="../slideLayouts/slideLayout6.xml"/><Relationship Id="rId5" Type="http://schemas.microsoft.com/office/2018/10/relationships/comments" Target="../comments/modernComment_101_1C37338F.xml"/><Relationship Id="rId4" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/image" Target="../media/image2.png"/></Relationships>

==> anc/ppt/slides/_rels/slide3.xml.rels <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships"><Relationship Id="rId3" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/image" Target="../media/image4.png"/><Relationship Id="rId2" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/image" Target="../media/image3.png"/><Relationship Id="rId1" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideLayout" Target="../slideLayouts/slideLayout6.xml"/><Relationship Id="rId5" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/image" Target="../media/image6.png"/><Relationship Id="rId4" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/image" Target="../media/image5.png"/></Relationships>

==> anc/ppt/slides/_rels/slide4.xml.rels <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships"><Relationship Id="rId3" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/chart" Target="../charts/chart1.xml"/><Relationship Id="rId2" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/hyperlink" Target="https://doi.org/10.1002/mrm.29027" TargetMode="External"/><Relationship Id="rId1" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideLayout" Target="../slideLayouts/slideLayout6.xml"/><Relationship Id="rId4" Type="http://schemas.microsoft.com/office/2018/10/relationships/comments" Target="../comments/modernComment_103_96990F95.xml"/></Relationships>

==> anc/ppt/slides/_rels/slide5.xml.rels <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships"><Relationship Id="rId3" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/image" Target="../media/image8.png"/><Relationship Id="rId2" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/image" Target="../media/image7.png"/><Relationship Id="rId1" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideLayout" Target="../slideLayouts/slideLayout6.xml"/><Relationship Id="rId4" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/image" Target="../media/image9.png"/></Relationships>

==> anc/ppt/slides/_rels/slide6.xml.rels <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships"><Relationship Id="rId3" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/image" Target="../media/image11.gif"/><Relationship Id="rId2" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/image" Target="../media/image10.gif"/><Relationship Id="rId1" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideLayout" Target="../slideLayouts/slideLayout6.xml"/></Relationships>

==> anc/ppt/slides/_rels/slide7.xml.rels <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<Relationships xmlns="http://schemas.openxmlformats.org/package/2006/relationships"><Relationship Id="rId3" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/slideLayout" Target="../slideLayouts/slideLayout6.xml"/><Relationship Id="rId7" Type="http://schemas.microsoft.com/office/2018/10/relationships/comments" Target="../comments/modernComment_107_AD85C3AE.xml"/><Relationship Id="rId2" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/video" Target="../media/media1.mp4"/><Relationship Id="rId1" Type="http://schemas.microsoft.com/office/2007/relationships/media" Target="../media/media1.mp4"/><Relationship Id="rId6" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/image" Target="../media/image14.png"/><Relationship Id="rId5" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/image" Target="../media/image13.png"/><Relationship Id="rId4" Type="http://schemas.openxmlformats.org/officeDocument/2006/relationships/image" Target="../media/image12.png"/></Relationships>

==> anc/ppt/slides/slide1.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<p:sld xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" xmlns:r="http://schemas.openxmlformats.org/officeDocument/2006/relationships" xmlns:p="http://schemas.openxmlformats.org/presentationml/2006/main"><p:cSld><p:spTree><p:nvGrpSpPr><p:cNvPr id="1" name=""/><p:cNvGrpSpPr/><p:nvPr/></p:nvGrpSpPr><p:grpSpPr><a:xfrm><a:off x="0" y="0"/><a:ext cx="0" cy="0"/><a:chOff x="0" y="0"/><a:chExt cx="0" cy="0"/></a:xfrm></p:grpSpPr><p:sp><p:nvSpPr><p:cNvPr id="2" name="Titre 1"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="ctrTitle"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr><a:normAutofit/></a:bodyPr><a:lstStyle/><a:p><a:r><a:rPr lang="fr-FR" sz="4400" b="1" dirty="0" err="1"/><a:t>Upper</a:t></a:r><a:r><a:rPr lang="fr-FR" sz="4400" b="1" dirty="0"/><a:t>-body free-</a:t></a:r><a:r><a:rPr lang="fr-FR" sz="4400" b="1" dirty="0" err="1"/><a:t>breathing</a:t></a:r><a:r><a:rPr lang="fr-FR" sz="4400" b="1" dirty="0"/><a:t> MRF </a:t></a:r><a:r><a:rPr lang="fr-FR" sz="4400" b="1" dirty="0" err="1"/><a:t>applied</a:t></a:r><a:r><a:rPr lang="fr-FR" sz="4400" b="1" dirty="0"/><a:t> to the quantification of water T1 and fat fraction</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="3" name="Sous-titre 2"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="subTitle" idx="1"/></p:nvPr></p:nvSpPr><p:spPr/><p:txBody><a:bodyPr><a:normAutofit/></a:bodyPr><a:lstStyle/><a:p><a:endParaRPr lang="fr-FR" sz="3200" b="1" dirty="0"/></a:p><a:p><a:endParaRPr lang="fr-FR" sz="3200" b="1" dirty="0"/></a:p><a:p><a:r><a:rPr lang="fr-FR" sz="3200" b="1" dirty="0" err="1"/><a:t>Supplementary</a:t></a:r><a:r><a:rPr lang="fr-FR" sz="3200" b="1" dirty="0"/><a:t> </a:t></a:r><a:r><a:rPr lang="fr-FR" sz="3200" b="1" dirty="0" err="1"/><a:t>Material</a:t></a:r><a:endParaRPr lang="fr-FR" sz="3200" b="1" dirty="0"/></a:p></p:txBody></p:sp></p:spTree><p:extLst><p:ext uri="{BB962C8B-B14F-4D97-AF65-F5344CB8AC3E}"><p14:creationId xmlns:p14="http://schemas.microsoft.com/office/powerpoint/2010/main" val="297828520"/></p:ext></p:extLst></p:cSld><p:clrMapOvr><a:masterClrMapping/></p:clrMapOvr></p:sld>

==> anc/ppt/slides/slide2.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<p:sld xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" xmlns:r="http://schemas.openxmlformats.org/officeDocument/2006/relationships" xmlns:p="http://schemas.openxmlformats.org/presentationml/2006/main"><p:cSld><p:spTree><p:nvGrpSpPr><p:cNvPr id="1" name=""/><p:cNvGrpSpPr/><p:nvPr/></p:nvGrpSpPr><p:grpSpPr><a:xfrm><a:off x="0" y="0"/><a:ext cx="0" cy="0"/><a:chOff x="0" y="0"/><a:chExt cx="0" cy="0"/></a:xfrm></p:grpSpPr><p:pic><p:nvPicPr><p:cNvPr id="3" name="Image 2"/><p:cNvPicPr><a:picLocks noChangeAspect="1"/></p:cNvPicPr><p:nvPr/></p:nvPicPr><p:blipFill><a:blip r:embed="rId2" cstate="print"><a:extLst><a:ext uri="{28A0092B-C50C-407E-A947-70E740481C1C}"><a14:useLocalDpi xmlns:a14="http://schemas.microsoft.com/office/drawing/2010/main" val="0"/></a:ext></a:extLst></a:blip><a:stretch><a:fillRect/></a:stretch></p:blipFill><p:spPr><a:xfrm><a:off x="0" y="570024"/><a:ext cx="9601200" cy="3606800"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom></p:spPr></p:pic><mc:AlternateContent xmlns:mc="http://schemas.openxmlformats.org/markup-compatibility/2006"><mc:Choice xmlns:a14="http://schemas.microsoft.com/office/drawing/2010/main" Requires="a14"><p:sp><p:nvSpPr><p:cNvPr id="4" name="Titre 1"/><p:cNvSpPr txBox="1"><a:spLocks/></p:cNvSpPr><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="660082" y="5017586"/><a:ext cx="8281035" cy="1592764"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom></p:spPr><p:txBody><a:bodyPr vert="horz" lIns="91440" tIns="45720" rIns="91440" bIns="45720" rtlCol="0" anchor="ctr"><a:noAutofit/></a:bodyPr><a:lstStyle><a:lvl1pPr algn="l" defTabSz="960120" rtl="0" eaLnBrk="1" latinLnBrk="0" hangingPunct="1"><a:lnSpc><a:spcPct val="90000"/></a:lnSpc><a:spcBef><a:spcPct val="0"/></a:spcBef><a:buNone/><a:defRPr sz="4620" kern="1200"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:latin typeface="+mj-lt"/><a:ea typeface="+mj-ea"/><a:cs typeface="+mj-cs"/></a:defRPr></a:lvl1pPr></a:lstStyle><a:p><a:pPr algn="just"/><a:r><a:rPr lang="fr-FR" sz="1600" b="1" dirty="0" smtClean="0"/><a:t>Fig</a:t></a:r><a:r><a:rPr lang="fr-FR" sz="1600" b="1" dirty="0"/><a:t> S1: </a:t></a:r><a:r><a:rPr lang="en-US" sz="1600" dirty="0" smtClean="0"/><a:t>Signal </a:t></a:r><a:r><a:rPr lang="en-US" sz="1600" dirty="0" smtClean="0"/><a:t>difference</a:t></a:r><a:r><a:rPr lang="en-US" sz="1600" dirty="0" smtClean="0"/><a:t> </a:t></a:r><a:r><a:rPr lang="en-US" sz="1600" dirty="0"/><a:t>between liver parenchyma and blood vessels (in arbitrary units) on motion scan images. The </a:t></a:r><a:r><a:rPr lang="en-US" sz="1600" dirty="0" smtClean="0"/><a:t>signal </a:t></a:r><a:r><a:rPr lang="en-US" sz="1600" dirty="0"/><a:t>was computed using the FLASH steady-state </a:t></a:r><a:r><a:rPr lang="en-US" sz="1600" dirty="0" smtClean="0"/><a:t>formula </a:t></a:r><a14:m><m:oMath xmlns:m="http://schemas.openxmlformats.org/officeDocument/2006/math"><m:func><m:funcPr><m:ctrlPr><a:rPr lang="fr-FR" sz="1600" b="0" i="1" smtClean="0"><a:latin typeface="Cambria Math" panose="02040503050406030204" pitchFamily="18" charset="0"/></a:rPr></m:ctrlPr></m:funcPr><m:fName><m:r><m:rPr><m:sty m:val="p"/></m:rPr><a:rPr lang="fr-FR" sz="1600" b="0" i="0" smtClean="0"><a:latin typeface="Cambria Math" panose="02040503050406030204" pitchFamily="18" charset="0"/></a:rPr><m:t>sin</m:t></m:r></m:fName><m:e><m:d><m:dPr><m:ctrlPr><a:rPr lang="fr-FR" sz="1600" b="0" i="1" smtClean="0"><a:latin typeface="Cambria Math" panose="02040503050406030204" pitchFamily="18" charset="0"/></a:rPr></m:ctrlPr></m:dPr><m:e><m:r><a:rPr lang="fr-FR" sz="1600" b="0" i="1" smtClean="0"><a:latin typeface="Cambria Math" panose="02040503050406030204" pitchFamily="18" charset="0"/></a:rPr><m:t>𝐹𝐴</m:t></m:r></m:e></m:d></m:e></m:func><m:sSup><m:sSupPr><m:ctrlPr><a:rPr lang="fr-FR" sz="1600" b="0" i="1" smtClean="0"><a:latin typeface="Cambria Math" panose="02040503050406030204" pitchFamily="18" charset="0"/></a:rPr></m:ctrlPr></m:sSupPr><m:e><m:r><a:rPr lang="fr-FR" sz="1600" b="0" i="1" smtClean="0"><a:latin typeface="Cambria Math" panose="02040503050406030204" pitchFamily="18" charset="0"/></a:rPr><m:t>𝑒</m:t></m:r></m:e><m:sup><m:r><a:rPr lang="fr-FR" sz="1600" b="0" i="1" smtClean="0"><a:latin typeface="Cambria Math" panose="02040503050406030204" pitchFamily="18" charset="0"/></a:rPr><m:t>−</m:t></m:r><m:f><m:fPr><m:ctrlPr><a:rPr lang="fr-FR" sz="1600" b="0" i="1" smtClean="0"><a:latin typeface="Cambria Math" panose="02040503050406030204" pitchFamily="18" charset="0"/></a:rPr></m:ctrlPr></m:fPr><m:num><m:r><a:rPr lang="fr-FR" sz="1600" b="0" i="1" smtClean="0"><a:latin typeface="Cambria Math" panose="02040503050406030204" pitchFamily="18" charset="0"/></a:rPr><m:t>𝑇𝐸</m:t></m:r></m:num><m:den><m:r><a:rPr lang="fr-FR" sz="1600" b="0" i="1" smtClean="0"><a:latin typeface="Cambria Math" panose="02040503050406030204" pitchFamily="18" charset="0"/></a:rPr><m:t>𝑇</m:t></m:r><m:r><a:rPr lang="fr-FR" sz="1600" b="0" i="1" smtClean="0"><a:latin typeface="Cambria Math" panose="02040503050406030204" pitchFamily="18" charset="0"/></a:rPr><m:t>2</m:t></m:r></m:den></m:f></m:sup></m:sSup><m:r><a:rPr lang="fr-FR" sz="1600" b="0" i="1" smtClean="0"><a:latin typeface="Cambria Math" panose="02040503050406030204" pitchFamily="18" charset="0"/></a:rPr><m:t>∗</m:t></m:r><m:f><m:fPr><m:ctrlPr><a:rPr lang="fr-FR" sz="1600" b="0" i="1" smtClean="0"><a:latin typeface="Cambria Math" panose="02040503050406030204" pitchFamily="18" charset="0"/></a:rPr></m:ctrlPr></m:fPr><m:num><m:r><a:rPr lang="fr-FR" sz="1600" b="0" i="1" smtClean="0"><a:latin typeface="Cambria Math" panose="02040503050406030204" pitchFamily="18" charset="0"/></a:rPr><m:t>1−</m:t></m:r><m:sSup><m:sSupPr><m:ctrlPr><a:rPr lang="fr-FR" sz="1600" b="0" i="1" smtClean="0"><a:latin typeface="Cambria Math" panose="02040503050406030204" pitchFamily="18" charset="0"/></a:rPr></m:ctrlPr></m:sSupPr><m:e><m:r><a:rPr lang="fr-FR" sz="1600" b="0" i="1" smtClean="0"><a:latin typeface="Cambria Math" panose="02040503050406030204" pitchFamily="18" charset="0"/></a:rPr><m:t>𝑒</m:t></m:r></m:e><m:sup><m:r><a:rPr lang="fr-FR" sz="1600" b="0" i="1" smtClean="0"><a:latin typeface="Cambria Math" panose="02040503050406030204" pitchFamily="18" charset="0"/></a:rPr><m:t>−</m:t></m:r><m:f><m:fPr><m:ctrlPr><a:rPr lang="fr-FR" sz="1600" b="0" i="1" smtClean="0"><a:latin typeface="Cambria Math" panose="02040503050406030204" pitchFamily="18" charset="0"/></a:rPr></m:ctrlPr></m:fPr><m:num><m:r><a:rPr lang="fr-FR" sz="1600" b="0" i="1" smtClean="0"><a:latin typeface="Cambria Math" panose="02040503050406030204" pitchFamily="18" charset="0"/></a:rPr><m:t>𝑇𝑅</m:t></m:r></m:num><m:den><m:r><a:rPr lang="fr-FR" sz="1600" b="0" i="1" smtClean="0"><a:latin typeface="Cambria Math" panose="02040503050406030204" pitchFamily="18" charset="0"/></a:rPr><m:t>𝑇</m:t></m:r><m:r><a:rPr lang="fr-FR" sz="1600" b="0" i="1" smtClean="0"><a:latin typeface="Cambria Math" panose="02040503050406030204" pitchFamily="18" charset="0"/></a:rPr><m:t>1</m:t></m:r></m:den></m:f></m:sup></m:sSup></m:num><m:den><m:r><a:rPr lang="fr-FR" sz="1600" i="1"><a:latin typeface="Cambria Math" panose="02040503050406030204" pitchFamily="18" charset="0"/></a:rPr><m:t>1−</m:t></m:r><m:sSup><m:sSupPr><m:ctrlPr><a:rPr lang="fr-FR" sz="1600" i="1"><a:latin typeface="Cambria Math" panose="02040503050406030204" pitchFamily="18" charset="0"/></a:rPr></m:ctrlPr></m:sSupPr><m:e><m:func><m:funcPr><m:ctrlPr><a:rPr lang="fr-FR" sz="1600" b="0" i="1" smtClean="0"><a:latin typeface="Cambria Math" panose="02040503050406030204" pitchFamily="18" charset="0"/></a:rPr></m:ctrlPr></m:funcPr><m:fName><m:r><m:rPr><m:sty m:val="p"/></m:rPr><a:rPr lang="fr-FR" sz="1600" b="0" i="0" smtClean="0"><a:latin typeface="Cambria Math" panose="02040503050406030204" pitchFamily="18" charset="0"/></a:rPr><m:t>cos</m:t></m:r></m:fName><m:e><m:d><m:dPr><m:ctrlPr><a:rPr lang="fr-FR" sz="1600" b="0" i="1" smtClean="0"><a:latin typeface="Cambria Math" panose="02040503050406030204" pitchFamily="18" charset="0"/></a:rPr></m:ctrlPr></m:dPr><m:e><m:r><a:rPr lang="fr-FR" sz="1600" b="0" i="1" smtClean="0"><a:latin typeface="Cambria Math" panose="02040503050406030204" pitchFamily="18" charset="0"/></a:rPr><m:t>𝐹𝐴</m:t></m:r></m:e></m:d></m:e></m:func><m:r><a:rPr lang="fr-FR" sz="1600" i="1"><a:latin typeface="Cambria Math" panose="02040503050406030204" pitchFamily="18" charset="0"/></a:rPr><m:t>𝑒</m:t></m:r></m:e><m:sup><m:r><a:rPr lang="fr-FR" sz="1600" i="1"><a:latin typeface="Cambria Math" panose="02040503050406030204" pitchFamily="18" charset="0"/></a:rPr><m:t>−</m:t></m:r><m:f><m:fPr><m:ctrlPr><a:rPr lang="fr-FR" sz="1600" i="1"><a:latin typeface="Cambria Math" panose="02040503050406030204" pitchFamily="18" charset="0"/></a:rPr></m:ctrlPr></m:fPr><m:num><m:r><a:rPr lang="fr-FR" sz="1600" i="1"><a:latin typeface="Cambria Math" panose="02040503050406030204" pitchFamily="18" charset="0"/></a:rPr><m:t>𝑇𝑅</m:t></m:r></m:num><m:den><m:r><a:rPr lang="fr-FR" sz="1600" i="1"><a:latin typeface="Cambria Math" panose="02040503050406030204" pitchFamily="18" charset="0"/></a:rPr><m:t>𝑇</m:t></m:r><m:r><a:rPr lang="fr-FR" sz="1600" i="1"><a:latin typeface="Cambria Math" panose="02040503050406030204" pitchFamily="18" charset="0"/></a:rPr><m:t>1</m:t></m:r></m:den></m:f></m:sup></m:sSup></m:den></m:f></m:oMath></a14:m><a:r><a:rPr lang="en-US" sz="1600" dirty="0" smtClean="0"/><a:t> </a:t></a:r><a:r><a:rPr lang="fr-FR" sz="1600" dirty="0"/><a:t>(Winkler et al. </a:t></a:r><a:r><a:rPr lang="fr-FR" sz="1600" dirty="0"/><a:t>1988, </a:t></a:r><a:r><a:rPr lang="fr-FR" sz="1600" dirty="0"><a:hlinkClick r:id="rId3"/></a:rPr><a:t>10.1148/radiology.166.1.3275967</a:t></a:r><a:r><a:rPr lang="fr-FR" sz="1600" dirty="0" smtClean="0"/><a:t>)</a:t></a:r><a:r><a:rPr lang="en-US" sz="1600" dirty="0" smtClean="0"/><a:t>, </a:t></a:r><a:r><a:rPr lang="en-US" sz="1600" dirty="0"/><a:t>with assumed T1 </a:t></a:r><a:r><a:rPr lang="en-US" sz="1600" dirty="0" smtClean="0"/><a:t>values (resp. T2 values) </a:t></a:r><a:r><a:rPr lang="en-US" sz="1600" dirty="0"/><a:t>of 850 </a:t></a:r><a:r><a:rPr lang="en-US" sz="1600" dirty="0" err="1" smtClean="0"/><a:t>ms</a:t></a:r><a:r><a:rPr lang="en-US" sz="1600" dirty="0" smtClean="0"/><a:t> (resp. 30 </a:t></a:r><a:r><a:rPr lang="en-US" sz="1600" dirty="0" err="1" smtClean="0"/><a:t>ms</a:t></a:r><a:r><a:rPr lang="en-US" sz="1600" dirty="0" smtClean="0"/><a:t>) </a:t></a:r><a:r><a:rPr lang="en-US" sz="1600" dirty="0"/><a:t>for the liver and 1500 </a:t></a:r><a:r><a:rPr lang="en-US" sz="1600" dirty="0" err="1" smtClean="0"/><a:t>ms</a:t></a:r><a:r><a:rPr lang="en-US" sz="1600" dirty="0" smtClean="0"/><a:t> (res. 100 </a:t></a:r><a:r><a:rPr lang="en-US" sz="1600" dirty="0" err="1" smtClean="0"/><a:t>ms</a:t></a:r><a:r><a:rPr lang="en-US" sz="1600" dirty="0" smtClean="0"/><a:t>) </a:t></a:r><a:r><a:rPr lang="en-US" sz="1600" dirty="0"/><a:t>for the blood vessels. Dashed black lines indicate the echo time (TE) at which fat and water are out of phase, while the solid red line denotes the minimum achievable TE with our MRI hardware for this particular sequence settings. The green cross corresponds to TE=1.65 </a:t></a:r><a:r><a:rPr lang="en-US" sz="1600" dirty="0" err="1"/><a:t>ms</a:t></a:r><a:r><a:rPr lang="en-US" sz="1600" dirty="0"/><a:t> and FA=9°, </a:t></a:r><a:r><a:rPr lang="en-US" sz="1600" dirty="0" smtClean="0"/><a:t>which maximizes signal difference, </a:t></a:r><a:r><a:rPr lang="en-US" sz="1600" dirty="0"/><a:t>places fat and water close to an out of phase condition and minimizes scan </a:t></a:r><a:r><a:rPr lang="en-US" sz="1600" dirty="0" smtClean="0"/><a:t>time, within MRI hardware constraints.</a:t></a:r><a:r><a:rPr lang="en-US" sz="1600" b="1" dirty="0" smtClean="0"/><a:t> </a:t></a:r><a:endParaRPr lang="fr-FR" sz="1600" dirty="0"/></a:p></p:txBody></p:sp></mc:Choice><mc:Fallback><p:sp><p:nvSpPr><p:cNvPr id="4" name="Titre 1"/><p:cNvSpPr txBox="1"><a:spLocks noRot="1" noChangeAspect="1" noMove="1" noResize="1" noEditPoints="1" noAdjustHandles="1" noChangeArrowheads="1" noChangeShapeType="1" noTextEdit="1"/></p:cNvSpPr><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="660082" y="5017586"/><a:ext cx="8281035" cy="1592764"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:blipFill><a:blip r:embed="rId4"/><a:stretch><a:fillRect l="-368" t="-30268" r="-368" b="-32950"/></a:stretch></a:blipFill></p:spPr><p:txBody><a:bodyPr/><a:lstStyle/><a:p><a:r><a:rPr lang="fr-FR"><a:noFill/></a:rPr><a:t> </a:t></a:r></a:p></p:txBody></p:sp></mc:Fallback></mc:AlternateContent><p:cxnSp><p:nvCxnSpPr><p:cNvPr id="7" name="Connecteur droit 6"/><p:cNvCxnSpPr/><p:nvPr/></p:nvCxnSpPr><p:spPr><a:xfrm flipV="1"><a:off x="1786467" y="1439333"/><a:ext cx="5359400" cy="0"/></a:xfrm><a:prstGeom prst="line"><a:avLst/></a:prstGeom><a:ln w="28575"><a:solidFill><a:srgbClr val="FF0000"/></a:solidFill><a:prstDash val="solid"/></a:ln></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="dk1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="dk1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="dk1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></p:style></p:cxnSp><p:cxnSp><p:nvCxnSpPr><p:cNvPr id="9" name="Connecteur droit 8"/><p:cNvCxnSpPr/><p:nvPr/></p:nvCxnSpPr><p:spPr><a:xfrm flipV="1"><a:off x="1786467" y="1126067"/><a:ext cx="5359400" cy="0"/></a:xfrm><a:prstGeom prst="line"><a:avLst/></a:prstGeom><a:ln w="28575"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:prstDash val="lgDash"/></a:ln></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="dk1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="dk1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="dk1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></p:style></p:cxnSp><p:cxnSp><p:nvCxnSpPr><p:cNvPr id="10" name="Connecteur droit 9"/><p:cNvCxnSpPr/><p:nvPr/></p:nvCxnSpPr><p:spPr><a:xfrm flipV="1"><a:off x="1786467" y="3606800"/><a:ext cx="5359400" cy="0"/></a:xfrm><a:prstGeom prst="line"><a:avLst/></a:prstGeom><a:ln w="28575"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:prstDash val="lgDash"/></a:ln></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="dk1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="dk1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="dk1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></p:style></p:cxnSp><p:sp><p:nvSpPr><p:cNvPr id="11" name="ZoneTexte 10"/><p:cNvSpPr txBox="1"/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="3826932" y="1273203"/><a:ext cx="414866" cy="377798"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/></p:spPr><p:txBody><a:bodyPr wrap="square" rtlCol="0"><a:spAutoFit/></a:bodyPr><a:lstStyle/><a:p><a:r><a:rPr lang="fr-FR" dirty="0"><a:solidFill><a:srgbClr val="00B050"/></a:solidFill><a:sym typeface="Wingdings 2" panose="05020102010507070707" pitchFamily="18" charset="2"/></a:rPr><a:t></a:t></a:r><a:endParaRPr lang="fr-FR" dirty="0"><a:solidFill><a:srgbClr val="00B050"/></a:solidFill></a:endParaRPr></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="2" name="Rectangle 1"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="7658095" y="880019"/><a:ext cx="660400" cy="2978150"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:schemeClr val="bg1"/></a:solidFill><a:ln><a:solidFill><a:schemeClr val="bg1"/></a:solidFill></a:ln></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"><a:shade val="50000"/></a:schemeClr></a:lnRef><a:fillRef idx="1"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr"/><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:endParaRPr lang="fr-FR"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="12" name="Rectangle 11"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="7677148" y="834674"/><a:ext cx="336552" cy="313781"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:schemeClr val="bg1"/></a:solidFill><a:ln><a:solidFill><a:schemeClr val="bg1"/></a:solidFill></a:ln></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"><a:shade val="50000"/></a:schemeClr></a:lnRef><a:fillRef idx="1"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr lIns="0" rIns="0" rtlCol="0" anchor="ctr"/><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr lang="fr-FR" sz="1050" b="1" dirty="0" smtClean="0"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill></a:rPr><a:t>0.014</a:t></a:r><a:endParaRPr lang="fr-FR" sz="1050" b="1" dirty="0"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill></a:endParaRPr></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="13" name="Rectangle 12"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="7677150" y="2212203"/><a:ext cx="336550" cy="313781"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:schemeClr val="bg1"/></a:solidFill><a:ln><a:solidFill><a:schemeClr val="bg1"/></a:solidFill></a:ln></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"><a:shade val="50000"/></a:schemeClr></a:lnRef><a:fillRef idx="1"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr lIns="0" rIns="0" rtlCol="0" anchor="ctr"/><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr lang="fr-FR" sz="1050" b="1" dirty="0" smtClean="0"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill></a:rPr><a:t>0.007</a:t></a:r><a:endParaRPr lang="fr-FR" sz="1050" b="1" dirty="0"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill></a:endParaRPr></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="14" name="Rectangle 13"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="7677149" y="3589733"/><a:ext cx="336551" cy="313781"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:schemeClr val="bg1"/></a:solidFill><a:ln><a:solidFill><a:schemeClr val="bg1"/></a:solidFill></a:ln></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"><a:shade val="50000"/></a:schemeClr></a:lnRef><a:fillRef idx="1"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr lIns="0" rIns="0" rtlCol="0" anchor="ctr"/><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr lang="fr-FR" sz="1050" b="1" dirty="0" smtClean="0"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill></a:rPr><a:t>0.000</a:t></a:r><a:endParaRPr lang="fr-FR" sz="1050" b="1" dirty="0"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill></a:endParaRPr></a:p></p:txBody></p:sp></p:spTree><p:extLst><p:ext uri="{BB962C8B-B14F-4D97-AF65-F5344CB8AC3E}"><p14:creationId xmlns:p14="http://schemas.microsoft.com/office/powerpoint/2010/main" val="473379727"/></p:ext></p:extLst></p:cSld><p:clrMapOvr><a:masterClrMapping/></p:clrMapOvr><p:extLst mod="1"><p:ext uri="{6950BFC3-D8DA-4A85-94F7-54DA5524770B}"><p188:commentRel xmlns="" xmlns:p188="http://schemas.microsoft.com/office/powerpoint/2018/8/main" r:id="rId5"/></p:ext></p:extLst></p:sld>

==> anc/ppt/slides/slide3.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<p:sld xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" xmlns:r="http://schemas.openxmlformats.org/officeDocument/2006/relationships" xmlns:p="http://schemas.openxmlformats.org/presentationml/2006/main"><p:cSld><p:spTree><p:nvGrpSpPr><p:cNvPr id="1" name=""/><p:cNvGrpSpPr/><p:nvPr/></p:nvGrpSpPr><p:grpSpPr><a:xfrm><a:off x="0" y="0"/><a:ext cx="0" cy="0"/><a:chOff x="0" y="0"/><a:chExt cx="0" cy="0"/></a:xfrm></p:grpSpPr><p:sp><p:nvSpPr><p:cNvPr id="2" name="Titre 1"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="title"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="460191" y="6527198"/><a:ext cx="8672923" cy="592059"/></a:xfrm></p:spPr><p:txBody><a:bodyPr vert="horz" lIns="91440" tIns="45720" rIns="91440" bIns="45720" rtlCol="0" anchor="ctr"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="just"/><a:r><a:rPr lang="fr-FR" sz="1600" b="1" dirty="0"/><a:t>Fig. S2: </a:t></a:r><a:r><a:rPr lang="en-US" sz="1600" dirty="0"/><a:t>Influence of echo time (TE) and slice thickness on navigator images </a:t></a:r><a:r><a:rPr lang="en-US" sz="1600" dirty="0" smtClean="0"/><a:t>sharpness. </a:t></a:r><a:r><a:rPr lang="en-US" sz="1600" dirty="0"/><a:t>In this study, a slice thickness of 3 cm and TE of 2.39 </a:t></a:r><a:r><a:rPr lang="en-US" sz="1600" dirty="0" err="1"/><a:t>ms</a:t></a:r><a:r><a:rPr lang="en-US" sz="1600" dirty="0"/><a:t> were employed. Increasing the slice thickness reveals a reduction in contrast at the lung/liver interface. Employing a TE of 3.45 </a:t></a:r><a:r><a:rPr lang="en-US" sz="1600" dirty="0" err="1"/><a:t>ms</a:t></a:r><a:r><a:rPr lang="en-US" sz="1600" dirty="0"/><a:t>, where fat and water are out of phase, results in decreased </a:t></a:r><a:r><a:rPr lang="en-US" sz="1600" dirty="0" smtClean="0"/><a:t>sharpness </a:t></a:r><a:r><a:rPr lang="en-US" sz="1600" dirty="0"/><a:t>at the interface due to diminished liver signal, accompanied by an increase in scan time. </a:t></a:r><a:endParaRPr lang="fr-FR" sz="1600" dirty="0"/></a:p></p:txBody></p:sp><p:pic><p:nvPicPr><p:cNvPr id="3" name="Image 2"/><p:cNvPicPr><a:picLocks noChangeAspect="1"/></p:cNvPicPr><p:nvPr/></p:nvPicPr><p:blipFill rotWithShape="1"><a:blip r:embed="rId2" cstate="print"><a:extLst><a:ext uri="{28A0092B-C50C-407E-A947-70E740481C1C}"><a14:useLocalDpi xmlns:a14="http://schemas.microsoft.com/office/drawing/2010/main" val="0"/></a:ext></a:extLst></a:blip><a:srcRect l="36980" t="9822" r="35119" b="8085"/><a:stretch/></p:blipFill><p:spPr><a:xfrm rot="10800000"><a:off x="1382486" y="2013857"/><a:ext cx="1632857" cy="3603172"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom></p:spPr></p:pic><p:pic><p:nvPicPr><p:cNvPr id="4" name="Image 3"/><p:cNvPicPr><a:picLocks noChangeAspect="1"/></p:cNvPicPr><p:nvPr/></p:nvPicPr><p:blipFill rotWithShape="1"><a:blip r:embed="rId3" cstate="print"><a:extLst><a:ext uri="{28A0092B-C50C-407E-A947-70E740481C1C}"><a14:useLocalDpi xmlns:a14="http://schemas.microsoft.com/office/drawing/2010/main" val="0"/></a:ext></a:extLst></a:blip><a:srcRect l="36421" t="9078" r="33817" b="7341"/><a:stretch/></p:blipFill><p:spPr><a:xfrm rot="10800000"><a:off x="3439883" y="2013857"/><a:ext cx="1741715" cy="3668486"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom></p:spPr></p:pic><p:pic><p:nvPicPr><p:cNvPr id="5" name="Image 4"/><p:cNvPicPr><a:picLocks noChangeAspect="1"/></p:cNvPicPr><p:nvPr/></p:nvPicPr><p:blipFill rotWithShape="1"><a:blip r:embed="rId4" cstate="print"><a:extLst><a:ext uri="{28A0092B-C50C-407E-A947-70E740481C1C}"><a14:useLocalDpi xmlns:a14="http://schemas.microsoft.com/office/drawing/2010/main" val="0"/></a:ext></a:extLst></a:blip><a:srcRect l="36979" t="7837" r="33817" b="7837"/><a:stretch/></p:blipFill><p:spPr><a:xfrm rot="10800000"><a:off x="5497284" y="2008415"/><a:ext cx="1709057" cy="3701142"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom></p:spPr></p:pic><p:pic><p:nvPicPr><p:cNvPr id="6" name="Image 5"/><p:cNvPicPr><a:picLocks noChangeAspect="1"/></p:cNvPicPr><p:nvPr/></p:nvPicPr><p:blipFill rotWithShape="1"><a:blip r:embed="rId5" cstate="print"><a:extLst><a:ext uri="{28A0092B-C50C-407E-A947-70E740481C1C}"><a14:useLocalDpi xmlns:a14="http://schemas.microsoft.com/office/drawing/2010/main" val="0"/></a:ext></a:extLst></a:blip><a:srcRect l="35863" t="7589" r="33817" b="7342"/><a:stretch/></p:blipFill><p:spPr><a:xfrm rot="10800000"><a:off x="7576457" y="1986643"/><a:ext cx="1774371" cy="3733800"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom></p:spPr></p:pic><p:sp><p:nvSpPr><p:cNvPr id="7" name="Rectangle 6"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="3047998" y="865303"/><a:ext cx="2786763" cy="635709"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln><a:noFill/></a:ln></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"><a:shade val="50000"/></a:schemeClr></a:lnRef><a:fillRef idx="1"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr"/><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr lang="fr-FR" sz="2000" b="1" dirty="0"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill></a:rPr><a:t>TE 2.39ms</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="8" name="Rectangle 7"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="7102918" y="865303"/><a:ext cx="2786763" cy="635709"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln><a:noFill/></a:ln></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"><a:shade val="50000"/></a:schemeClr></a:lnRef><a:fillRef idx="1"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr"/><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr lang="fr-FR" sz="2000" b="1" dirty="0"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill></a:rPr><a:t>TE 3.45ms</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="9" name="Rectangle 8"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="813693" y="1499453"/><a:ext cx="2786763" cy="635709"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln><a:noFill/></a:ln></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"><a:shade val="50000"/></a:schemeClr></a:lnRef><a:fillRef idx="1"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr"/><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr lang="fr-FR" sz="2000" b="1" dirty="0"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill></a:rPr><a:t>3cm</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="10" name="Rectangle 9"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="2928244" y="1504896"/><a:ext cx="2786763" cy="635709"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln><a:noFill/></a:ln></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"><a:shade val="50000"/></a:schemeClr></a:lnRef><a:fillRef idx="1"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr"/><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr lang="fr-FR" sz="2000" b="1" dirty="0"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill></a:rPr><a:t>9cm</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="11" name="Rectangle 10"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="5012844" y="1510339"/><a:ext cx="2786763" cy="635709"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln><a:noFill/></a:ln></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"><a:shade val="50000"/></a:schemeClr></a:lnRef><a:fillRef idx="1"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr"/><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr lang="fr-FR" sz="2000" b="1" dirty="0"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill></a:rPr><a:t>20cm</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="12" name="Rectangle 11"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="7048488" y="1499453"/><a:ext cx="2786763" cy="635709"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln><a:noFill/></a:ln></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"><a:shade val="50000"/></a:schemeClr></a:lnRef><a:fillRef idx="1"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr"/><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr lang="fr-FR" sz="2000" b="1" dirty="0"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill></a:rPr><a:t>3cm</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="13" name="Accolade ouvrante 12"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm rot="5400000"><a:off x="4140942" y="-1176718"/><a:ext cx="279720" cy="5535374"/></a:xfrm><a:prstGeom prst="leftBrace"><a:avLst><a:gd name="adj1" fmla="val 8333"/><a:gd name="adj2" fmla="val 49468"/></a:avLst></a:prstGeom><a:ln w="19050"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill></a:ln></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr"/><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:endParaRPr lang="fr-FR"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="14" name="Rectangle 13"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="-598695" y="1506037"/><a:ext cx="2786763" cy="635709"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln><a:noFill/></a:ln></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"><a:shade val="50000"/></a:schemeClr></a:lnRef><a:fillRef idx="1"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr"/><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr lang="fr-FR" sz="2000" b="1" dirty="0" err="1"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill></a:rPr><a:t>Thickness</a:t></a:r><a:endParaRPr lang="fr-FR" sz="2000" b="1" dirty="0"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill></a:endParaRPr></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="15" name="Rectangle 14"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm rot="16200000"><a:off x="-278928" y="3588600"/><a:ext cx="2786763" cy="635709"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln><a:noFill/></a:ln></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"><a:shade val="50000"/></a:schemeClr></a:lnRef><a:fillRef idx="1"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr"/><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr lang="fr-FR" sz="1600" b="1" dirty="0"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill></a:rPr><a:t>Navigator image</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="16" name="Rectangle 15"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="1340292" y="5531102"/><a:ext cx="1733564" cy="635709"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln><a:noFill/></a:ln></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"><a:shade val="50000"/></a:schemeClr></a:lnRef><a:fillRef idx="1"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr"/><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr lang="fr-FR" sz="1600" b="1" dirty="0" err="1"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill></a:rPr><a:t>Gating</a:t></a:r><a:r><a:rPr lang="fr-FR" sz="1600" b="1" dirty="0"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill></a:rPr><a:t> </a:t></a:r><a:r><a:rPr lang="fr-FR" sz="1600" b="1" dirty="0" err="1"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill></a:rPr><a:t>spoke</a:t></a:r><a:r><a:rPr lang="fr-FR" sz="1600" b="1" dirty="0"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill></a:rPr><a:t> </a:t></a:r><a:r><a:rPr lang="fr-FR" sz="1600" b="1" dirty="0" err="1"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill></a:rPr><a:t>number</a:t></a:r><a:endParaRPr lang="fr-FR" sz="1600" b="1" dirty="0"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill></a:endParaRPr></a:p></p:txBody></p:sp></p:spTree><p:extLst><p:ext uri="{BB962C8B-B14F-4D97-AF65-F5344CB8AC3E}"><p14:creationId xmlns:p14="http://schemas.microsoft.com/office/powerpoint/2010/main" val="1276186401"/></p:ext></p:extLst></p:cSld><p:clrMapOvr><a:masterClrMapping/></p:clrMapOvr></p:sld>

==> anc/ppt/slides/slide4.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<p:sld xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" xmlns:r="http://schemas.openxmlformats.org/officeDocument/2006/relationships" xmlns:p="http://schemas.openxmlformats.org/presentationml/2006/main"><p:cSld><p:spTree><p:nvGrpSpPr><p:cNvPr id="1" name=""/><p:cNvGrpSpPr/><p:nvPr/></p:nvGrpSpPr><p:grpSpPr><a:xfrm><a:off x="0" y="0"/><a:ext cx="0" cy="0"/><a:chOff x="0" y="0"/><a:chExt cx="0" cy="0"/></a:xfrm></p:grpSpPr><p:sp><p:nvSpPr><p:cNvPr id="2" name="Titre 1"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="title"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="660082" y="5312836"/><a:ext cx="8281035" cy="592059"/></a:xfrm></p:spPr><p:txBody><a:bodyPr vert="horz" lIns="91440" tIns="45720" rIns="91440" bIns="45720" rtlCol="0" anchor="ctr"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="just"/><a:r><a:rPr lang="fr-FR" sz="1200" b="1" dirty="0"/><a:t>S3: </a:t></a:r><a:r><a:rPr lang="en-US" sz="1200" dirty="0"/><a:t>Performance comparison of </a:t></a:r><a:r><a:rPr lang="en-US" sz="1200" dirty="0" err="1"/><a:t>VoxelMorph</a:t></a:r><a:r><a:rPr lang="en-US" sz="1200" dirty="0"/><a:t> registration results on motion scan images and on the first singular MRF volumes (as proposed in the study of Cruz et al., 2022 (</a:t></a:r><a:r><a:rPr lang="en-US" sz="1200" dirty="0"><a:hlinkClick r:id="rId2"/></a:rPr><a:t>https://</a:t></a:r><a:r><a:rPr lang="en-US" sz="1200" dirty="0" smtClean="0"><a:hlinkClick r:id="rId2"/></a:rPr><a:t>doi.org/10.1002/mrm.29027</a:t></a:r><a:r><a:rPr lang="en-US" sz="1200" dirty="0" smtClean="0"/><a:t>) for </a:t></a:r><a:r><a:rPr lang="en-US" sz="1200" dirty="0"/><a:t>a single subject. The cost function corresponds to the sum of normalized cross-correlation and deformation field regularization between reference and moving volumes across all imaged slices for the subject. Firstly, the marginal decrease in cost functions </a:t></a:r><a:r><a:rPr lang="en-US" sz="1200" dirty="0" smtClean="0"/><a:t>after 1500 </a:t></a:r><a:r><a:rPr lang="en-US" sz="1200" dirty="0"/><a:t>epochs justifies halting training thereafter. Secondly, substituting the optimized motion scan with the first singular MRF volume (as proposed by Cruz et al.) leads to degraded registration performance, evident from the increased cost function values.</a:t></a:r><a:endParaRPr lang="fr-FR" sz="1200" dirty="0"/></a:p></p:txBody></p:sp><p:graphicFrame><p:nvGraphicFramePr><p:cNvPr id="3" name="Graphique 2"/><p:cNvGraphicFramePr><a:graphicFrameLocks/></p:cNvGraphicFramePr><p:nvPr><p:extLst><p:ext uri="{D42A27DB-BD31-4B8C-83A1-F6EECF244321}"><p14:modId xmlns:p14="http://schemas.microsoft.com/office/powerpoint/2010/main" val="937172218"/></p:ext></p:extLst></p:nvPr></p:nvGraphicFramePr><p:xfrm><a:off x="1522259" y="139683"/><a:ext cx="6556682" cy="4732900"/></p:xfrm><a:graphic><a:graphicData uri="http://schemas.openxmlformats.org/drawingml/2006/chart"><c:chart xmlns:c="http://schemas.openxmlformats.org/drawingml/2006/chart" xmlns:r="http://schemas.openxmlformats.org/officeDocument/2006/relationships" r:id="rId3"/></a:graphicData></a:graphic></p:graphicFrame></p:spTree><p:extLst><p:ext uri="{BB962C8B-B14F-4D97-AF65-F5344CB8AC3E}"><p14:creationId xmlns:p14="http://schemas.microsoft.com/office/powerpoint/2010/main" val="2526613397"/></p:ext></p:extLst></p:cSld><p:clrMapOvr><a:masterClrMapping/></p:clrMapOvr><p:extLst mod="1"><p:ext uri="{6950BFC3-D8DA-4A85-94F7-54DA5524770B}"><p188:commentRel xmlns="" xmlns:p188="http://schemas.microsoft.com/office/powerpoint/2018/8/main" r:id="rId4"/></p:ext></p:extLst></p:sld>

==> anc/ppt/slides/slide5.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<p:sld xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" xmlns:r="http://schemas.openxmlformats.org/officeDocument/2006/relationships" xmlns:p="http://schemas.openxmlformats.org/presentationml/2006/main"><p:cSld><p:spTree><p:nvGrpSpPr><p:cNvPr id="1" name=""/><p:cNvGrpSpPr/><p:nvPr/></p:nvGrpSpPr><p:grpSpPr><a:xfrm><a:off x="0" y="0"/><a:ext cx="0" cy="0"/><a:chOff x="0" y="0"/><a:chExt cx="0" cy="0"/></a:xfrm></p:grpSpPr><p:sp><p:nvSpPr><p:cNvPr id="2" name="Titre 1"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="title"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="240358" y="11571343"/><a:ext cx="8903642" cy="690611"/></a:xfrm></p:spPr><p:txBody><a:bodyPr vert="horz" lIns="91440" tIns="45720" rIns="91440" bIns="45720" rtlCol="0" anchor="ctr"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="just"/><a:r><a:rPr lang="fr-FR" sz="1600" b="1" dirty="0"/><a:t>Fig. S4: </a:t></a:r><a:r><a:rPr lang="en-US" sz="1600" dirty="0"/><a:t>Representative parametric </a:t></a:r><a:r><a:rPr lang="fr-FR" sz="1600" dirty="0"/><a:t>B0, B1 and T1</a:t></a:r><a:r><a:rPr lang="fr-FR" sz="1600" baseline="-25000" dirty="0"/><a:t>fat</a:t></a:r><a:r><a:rPr lang="fr-FR" sz="1600" dirty="0"/><a:t> </a:t></a:r><a:r><a:rPr lang="fr-FR" sz="1600" dirty="0" err="1"/><a:t>maps</a:t></a:r><a:r><a:rPr lang="fr-FR" sz="1600" dirty="0"/><a:t> </a:t></a:r><a:r><a:rPr lang="en-US" sz="1600" dirty="0"/><a:t>obtained at one slice level in a healthy volunteer derived from both the uncorrected and motion-corrected (</a:t></a:r><a:r><a:rPr lang="en-US" sz="1600" dirty="0" err="1"/><a:t>MoCo</a:t></a:r><a:r><a:rPr lang="en-US" sz="1600" dirty="0"/><a:t>) MRF T1-FF reconstructions.</a:t></a:r><a:r><a:rPr lang="fr-FR" sz="1600" dirty="0"/><a:t> T1</a:t></a:r><a:r><a:rPr lang="fr-FR" sz="1600" baseline="-25000" dirty="0"/><a:t>fat </a:t></a:r><a:r><a:rPr lang="fr-FR" sz="1600" dirty="0" err="1"/><a:t>map</a:t></a:r><a:r><a:rPr lang="fr-FR" sz="1600" dirty="0"/><a:t> </a:t></a:r><a:r><a:rPr lang="fr-FR" sz="1600" dirty="0" err="1"/><a:t>were</a:t></a:r><a:r><a:rPr lang="fr-FR" sz="1600" dirty="0"/><a:t> </a:t></a:r><a:r><a:rPr lang="fr-FR" sz="1600" dirty="0" err="1"/><a:t>masked</a:t></a:r><a:r><a:rPr lang="fr-FR" sz="1600" dirty="0"/><a:t> for pixels </a:t></a:r><a:r><a:rPr lang="fr-FR" sz="1600" dirty="0" err="1"/><a:t>with</a:t></a:r><a:r><a:rPr lang="fr-FR" sz="1600" dirty="0"/><a:t> fat fraction &lt; 0.3.</a:t></a:r></a:p></p:txBody></p:sp><p:pic><p:nvPicPr><p:cNvPr id="3" name="Image 2"/><p:cNvPicPr><a:picLocks noChangeAspect="1"/></p:cNvPicPr><p:nvPr/></p:nvPicPr><p:blipFill rotWithShape="1"><a:blip r:embed="rId2" cstate="print"><a:extLst><a:ext uri="{28A0092B-C50C-407E-A947-70E740481C1C}"><a14:useLocalDpi xmlns:a14="http://schemas.microsoft.com/office/drawing/2010/main" val="0"/></a:ext></a:extLst></a:blip><a:srcRect t="23536" b="21429"/><a:stretch/></p:blipFill><p:spPr><a:xfrm><a:off x="0" y="4406576"/><a:ext cx="9601200" cy="3522690"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom></p:spPr></p:pic><p:pic><p:nvPicPr><p:cNvPr id="4" name="Image 3"/><p:cNvPicPr><a:picLocks noChangeAspect="1"/></p:cNvPicPr><p:nvPr/></p:nvPicPr><p:blipFill rotWithShape="1"><a:blip r:embed="rId3" cstate="print"><a:extLst><a:ext uri="{28A0092B-C50C-407E-A947-70E740481C1C}"><a14:useLocalDpi xmlns:a14="http://schemas.microsoft.com/office/drawing/2010/main" val="0"/></a:ext></a:extLst></a:blip><a:srcRect t="23194" b="22708"/><a:stretch/></p:blipFill><p:spPr><a:xfrm><a:off x="-14990" y="7824335"/><a:ext cx="9601200" cy="3462728"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom></p:spPr></p:pic><p:pic><p:nvPicPr><p:cNvPr id="5" name="Image 4"/><p:cNvPicPr><a:picLocks noChangeAspect="1"/></p:cNvPicPr><p:nvPr/></p:nvPicPr><p:blipFill rotWithShape="1"><a:blip r:embed="rId4" cstate="print"><a:extLst><a:ext uri="{28A0092B-C50C-407E-A947-70E740481C1C}"><a14:useLocalDpi xmlns:a14="http://schemas.microsoft.com/office/drawing/2010/main" val="0"/></a:ext></a:extLst></a:blip><a:srcRect t="22725" b="22708"/><a:stretch/></p:blipFill><p:spPr><a:xfrm><a:off x="0" y="914401"/><a:ext cx="9601200" cy="3492709"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom></p:spPr></p:pic><p:sp><p:nvSpPr><p:cNvPr id="6" name="Rectangle 5"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="1430200" y="413069"/><a:ext cx="2786763" cy="635709"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln><a:noFill/></a:ln></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"><a:shade val="50000"/></a:schemeClr></a:lnRef><a:fillRef idx="1"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr"/><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr lang="fr-FR" sz="2000" b="1" dirty="0" err="1"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill></a:rPr><a:t>Uncorrected</a:t></a:r><a:r><a:rPr lang="fr-FR" sz="2000" b="1" dirty="0"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill></a:rPr><a:t> MRF T1-FF</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="7" name="Rectangle 6"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="5647162" y="413070"/><a:ext cx="2230631" cy="635709"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln><a:noFill/></a:ln></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"><a:shade val="50000"/></a:schemeClr></a:lnRef><a:fillRef idx="1"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr"/><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr lang="fr-FR" sz="2000" b="1" dirty="0" err="1"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill></a:rPr><a:t>MoCo</a:t></a:r><a:r><a:rPr lang="fr-FR" sz="2000" b="1" dirty="0"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill></a:rPr><a:t> MRF T1-FF</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="8" name="Rectangle 7"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm rot="16200000"><a:off x="-605964" y="2553200"/><a:ext cx="2786763" cy="635709"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln><a:noFill/></a:ln></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"><a:shade val="50000"/></a:schemeClr></a:lnRef><a:fillRef idx="1"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr"/><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr lang="fr-FR" sz="2000" b="1" dirty="0"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill></a:rPr><a:t>B0 (Hz)</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="9" name="Rectangle 8"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm rot="16200000"><a:off x="-598036" y="5766917"/><a:ext cx="2786763" cy="635709"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln><a:noFill/></a:ln></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"><a:shade val="50000"/></a:schemeClr></a:lnRef><a:fillRef idx="1"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr"/><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr lang="fr-FR" sz="2000" b="1" dirty="0"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill></a:rPr><a:t>B1</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="10" name="Rectangle 9"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm rot="16200000"><a:off x="-598036" y="9575827"/><a:ext cx="2786763" cy="635709"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln><a:noFill/></a:ln></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"><a:shade val="50000"/></a:schemeClr></a:lnRef><a:fillRef idx="1"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr"/><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr lang="fr-FR" sz="2000" b="1" dirty="0"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill></a:rPr><a:t>T1</a:t></a:r><a:r><a:rPr lang="fr-FR" sz="2000" b="1" baseline="-25000" dirty="0"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill></a:rPr><a:t>fat</a:t></a:r><a:r><a:rPr lang="fr-FR" sz="2000" b="1" dirty="0"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill></a:rPr><a:t> (ms)</a:t></a:r></a:p></p:txBody></p:sp></p:spTree><p:extLst><p:ext uri="{BB962C8B-B14F-4D97-AF65-F5344CB8AC3E}"><p14:creationId xmlns:p14="http://schemas.microsoft.com/office/powerpoint/2010/main" val="1885010557"/></p:ext></p:extLst></p:cSld><p:clrMapOvr><a:masterClrMapping/></p:clrMapOvr><p:timing><p:tnLst><p:par><p:cTn id="1" dur="indefinite" restart="never" nodeType="tmRoot"/></p:par></p:tnLst></p:timing></p:sld>

==> anc/ppt/slides/slide6.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<p:sld xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" xmlns:r="http://schemas.openxmlformats.org/officeDocument/2006/relationships" xmlns:p="http://schemas.openxmlformats.org/presentationml/2006/main"><p:cSld><p:spTree><p:nvGrpSpPr><p:cNvPr id="1" name=""/><p:cNvGrpSpPr/><p:nvPr/></p:nvGrpSpPr><p:grpSpPr><a:xfrm><a:off x="0" y="0"/><a:ext cx="0" cy="0"/><a:chOff x="0" y="0"/><a:chExt cx="0" cy="0"/></a:xfrm></p:grpSpPr><p:sp><p:nvSpPr><p:cNvPr id="2" name="Titre 1"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="title"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="555152" y="7307222"/><a:ext cx="8281035" cy="592059"/></a:xfrm></p:spPr><p:txBody><a:bodyPr vert="horz" lIns="91440" tIns="45720" rIns="91440" bIns="45720" rtlCol="0" anchor="ctr"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="just"/><a:r><a:rPr lang="fr-FR" sz="1600" b="1" dirty="0"/><a:t>Fig.S5: </a:t></a:r><a:r><a:rPr lang="en-US" sz="1600" dirty="0"/><a:t>Visualization of motion scan images across all respiratory phases before and after registration with </a:t></a:r><a:r><a:rPr lang="en-US" sz="1600" dirty="0" err="1"/><a:t>VoxelMorph</a:t></a:r><a:r><a:rPr lang="en-US" sz="1600" dirty="0"/><a:t>, depicted at a single sagittal slice level. The high quality of reconstructed volumes across motion phases, along with optimized contrast, enhances the convergence of the registration algorithm. Notably, the delineation of the diaphragm is clearly evident, indicated by the white arrow. </a:t></a:r><a:endParaRPr lang="fr-FR" sz="1600" dirty="0"/></a:p></p:txBody></p:sp><p:pic><p:nvPicPr><p:cNvPr id="7" name="Image 6"/><p:cNvPicPr><a:picLocks noChangeAspect="1"/></p:cNvPicPr><p:nvPr/></p:nvPicPr><p:blipFill><a:blip r:embed="rId2"><a:extLst><a:ext uri="{28A0092B-C50C-407E-A947-70E740481C1C}"><a14:useLocalDpi xmlns:a14="http://schemas.microsoft.com/office/drawing/2010/main" val="0"/></a:ext></a:extLst></a:blip><a:stretch><a:fillRect/></a:stretch></p:blipFill><p:spPr><a:xfrm><a:off x="4846305" y="2532089"/><a:ext cx="3810000" cy="3810000"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom></p:spPr></p:pic><p:pic><p:nvPicPr><p:cNvPr id="8" name="Image 7"/><p:cNvPicPr><a:picLocks noChangeAspect="1"/></p:cNvPicPr><p:nvPr/></p:nvPicPr><p:blipFill><a:blip r:embed="rId3"><a:extLst><a:ext uri="{28A0092B-C50C-407E-A947-70E740481C1C}"><a14:useLocalDpi xmlns:a14="http://schemas.microsoft.com/office/drawing/2010/main" val="0"/></a:ext></a:extLst></a:blip><a:stretch><a:fillRect/></a:stretch></p:blipFill><p:spPr><a:xfrm><a:off x="705787" y="2532089"/><a:ext cx="3810000" cy="3810000"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom></p:spPr></p:pic><p:sp><p:nvSpPr><p:cNvPr id="9" name="Rectangle 8"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="1310279" y="1731668"/><a:ext cx="2786763" cy="635709"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln><a:noFill/></a:ln></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"><a:shade val="50000"/></a:schemeClr></a:lnRef><a:fillRef idx="1"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr"/><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr lang="fr-FR" sz="2000" b="1" dirty="0"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill></a:rPr><a:t>Motion scan </a:t></a:r><a:r><a:rPr lang="fr-FR" sz="2000" b="1" dirty="0" err="1"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill></a:rPr><a:t>movie</a:t></a:r><a:r><a:rPr lang="fr-FR" sz="2000" b="1" dirty="0"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill></a:rPr><a:t> </a:t></a:r><a:r><a:rPr lang="fr-FR" sz="2000" b="1" dirty="0" err="1"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill></a:rPr><a:t>before</a:t></a:r><a:r><a:rPr lang="fr-FR" sz="2000" b="1" dirty="0"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill></a:rPr><a:t> registration</a:t></a:r></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="10" name="Rectangle 9"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="5527241" y="1731669"/><a:ext cx="2230631" cy="635709"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln><a:noFill/></a:ln></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"><a:shade val="50000"/></a:schemeClr></a:lnRef><a:fillRef idx="1"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr"/><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr lang="fr-FR" sz="2000" b="1" dirty="0"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill></a:rPr><a:t>Motion scan </a:t></a:r><a:r><a:rPr lang="fr-FR" sz="2000" b="1" dirty="0" err="1"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill></a:rPr><a:t>movie</a:t></a:r><a:r><a:rPr lang="fr-FR" sz="2000" b="1" dirty="0"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill></a:rPr><a:t> </a:t></a:r><a:r><a:rPr lang="fr-FR" sz="2000" b="1" dirty="0" err="1"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill></a:rPr><a:t>after</a:t></a:r><a:r><a:rPr lang="fr-FR" sz="2000" b="1" dirty="0"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill></a:rPr><a:t> registration</a:t></a:r></a:p></p:txBody></p:sp><p:cxnSp><p:nvCxnSpPr><p:cNvPr id="13" name="Connecteur droit avec flèche 12"/><p:cNvCxnSpPr/><p:nvPr/></p:nvCxnSpPr><p:spPr><a:xfrm flipH="1"><a:off x="7435123" y="4437092"/><a:ext cx="179882" cy="149901"/></a:xfrm><a:prstGeom prst="straightConnector1"><a:avLst/></a:prstGeom><a:ln w="38100"><a:solidFill><a:schemeClr val="bg1"/></a:solidFill><a:tailEnd type="triangle"/></a:ln></p:spPr><p:style><a:lnRef idx="1"><a:schemeClr val="accent1"/></a:lnRef><a:fillRef idx="0"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="tx1"/></a:fontRef></p:style></p:cxnSp></p:spTree><p:extLst><p:ext uri="{BB962C8B-B14F-4D97-AF65-F5344CB8AC3E}"><p14:creationId xmlns:p14="http://schemas.microsoft.com/office/powerpoint/2010/main" val="3038685661"/></p:ext></p:extLst></p:cSld><p:clrMapOvr><a:masterClrMapping/></p:clrMapOvr><p:timing><p:tnLst><p:par><p:cTn id="1" dur="indefinite" restart="never" nodeType="tmRoot"/></p:par></p:tnLst></p:timing></p:sld>

==> anc/ppt/slides/slide7.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<p:sld xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" xmlns:r="http://schemas.openxmlformats.org/officeDocument/2006/relationships" xmlns:p="http://schemas.openxmlformats.org/presentationml/2006/main"><p:cSld><p:spTree><p:nvGrpSpPr><p:cNvPr id="1" name=""/><p:cNvGrpSpPr/><p:nvPr/></p:nvGrpSpPr><p:grpSpPr><a:xfrm><a:off x="0" y="0"/><a:ext cx="0" cy="0"/><a:chOff x="0" y="0"/><a:chExt cx="0" cy="0"/></a:xfrm></p:grpSpPr><p:sp><p:nvSpPr><p:cNvPr id="2" name="Titre 1"/><p:cNvSpPr><a:spLocks noGrp="1"/></p:cNvSpPr><p:nvPr><p:ph type="title"/></p:nvPr></p:nvSpPr><p:spPr><a:xfrm><a:off x="660081" y="6347852"/><a:ext cx="8281035" cy="592059"/></a:xfrm></p:spPr><p:txBody><a:bodyPr vert="horz" lIns="91440" tIns="45720" rIns="91440" bIns="45720" rtlCol="0" anchor="ctr"><a:noAutofit/></a:bodyPr><a:lstStyle/><a:p><a:pPr algn="just"/><a:r><a:rPr lang="fr-FR" sz="1600" b="1" dirty="0"/><a:t>Fig. S6: </a:t></a:r><a:r><a:rPr lang="en-US" sz="1600" dirty="0"/><a:t>Visualization of motion scan volumes, FF maps, and T1</a:t></a:r><a:r><a:rPr lang="en-US" sz="1600" baseline="-25000" dirty="0"/><a:t>H2O</a:t></a:r><a:r><a:rPr lang="en-US" sz="1600" dirty="0"/><a:t> maps across all respiratory phases at different slice levels in the sagittal orientation. The dynamic motion sequence starts at the level of the liver and progresses towards the diaphragm, which delineates the boundary between the stomach and heart.</a:t></a:r><a:endParaRPr lang="fr-FR" sz="1600" dirty="0"/></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="3" name="Rectangle 2"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="350909" y="2206491"/><a:ext cx="2786763" cy="635709"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln><a:noFill/></a:ln></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"><a:shade val="50000"/></a:schemeClr></a:lnRef><a:fillRef idx="1"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr"/><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr lang="fr-FR" sz="2000" b="1" dirty="0"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill></a:rPr><a:t>Motion scan </a:t></a:r><a:r><a:rPr lang="fr-FR" sz="2000" b="1" dirty="0" err="1"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill></a:rPr><a:t>movie</a:t></a:r><a:endParaRPr lang="fr-FR" sz="2000" b="1" dirty="0"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill></a:endParaRPr></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="4" name="Rectangle 3"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="3685284" y="2206490"/><a:ext cx="2230631" cy="635709"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln><a:noFill/></a:ln></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"><a:shade val="50000"/></a:schemeClr></a:lnRef><a:fillRef idx="1"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr"/><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr lang="fr-FR" sz="2000" b="1" dirty="0"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill></a:rPr><a:t>FF </a:t></a:r><a:r><a:rPr lang="fr-FR" sz="2000" b="1" dirty="0" err="1"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill></a:rPr><a:t>map</a:t></a:r><a:r><a:rPr lang="fr-FR" sz="2000" b="1" dirty="0"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill></a:rPr><a:t> </a:t></a:r><a:r><a:rPr lang="fr-FR" sz="2000" b="1" dirty="0" err="1"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill></a:rPr><a:t>movie</a:t></a:r><a:endParaRPr lang="fr-FR" sz="2000" b="1" dirty="0"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill></a:endParaRPr></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="5" name="Rectangle 4"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="6833883" y="2206489"/><a:ext cx="2550749" cy="635709"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:noFill/><a:ln><a:noFill/></a:ln></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"><a:shade val="50000"/></a:schemeClr></a:lnRef><a:fillRef idx="1"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr"/><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr lang="fr-FR" sz="2000" b="1" dirty="0"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill></a:rPr><a:t>T1</a:t></a:r><a:r><a:rPr lang="fr-FR" sz="2000" b="1" baseline="-25000" dirty="0"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill></a:rPr><a:t>H2O</a:t></a:r><a:r><a:rPr lang="fr-FR" sz="2000" b="1" dirty="0"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill></a:rPr><a:t> </a:t></a:r><a:r><a:rPr lang="fr-FR" sz="2000" b="1" dirty="0" err="1"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill></a:rPr><a:t>map</a:t></a:r><a:r><a:rPr lang="fr-FR" sz="2000" b="1" dirty="0"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill></a:rPr><a:t> </a:t></a:r><a:r><a:rPr lang="fr-FR" sz="2000" b="1" dirty="0" err="1" smtClean="0"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill></a:rPr><a:t>movie</a:t></a:r><a:r><a:rPr lang="fr-FR" sz="2000" b="1" dirty="0" smtClean="0"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill></a:rPr><a:t> (ms)</a:t></a:r><a:endParaRPr lang="fr-FR" sz="2000" b="1" dirty="0"><a:solidFill><a:schemeClr val="tx1"/></a:solidFill></a:endParaRPr></a:p></p:txBody></p:sp><p:pic><p:nvPicPr><p:cNvPr id="6" name="S6_MoCoMRF"><a:hlinkClick r:id="" action="ppaction://media"/></p:cNvPr><p:cNvPicPr><a:picLocks noChangeAspect="1"/></p:cNvPicPr><p:nvPr><a:videoFile r:link="rId2"/><p:extLst><p:ext uri="{DAA4B4D4-6D71-4841-9C94-3DE7FCFB9230}"><p14:media xmlns:p14="http://schemas.microsoft.com/office/powerpoint/2010/main" r:embed="rId1"/></p:ext></p:extLst></p:nvPr></p:nvPicPr><p:blipFill><a:blip r:embed="rId4"/><a:stretch><a:fillRect/></a:stretch></p:blipFill><p:spPr><a:xfrm><a:off x="203200" y="2842199"/><a:ext cx="9344998" cy="3059067"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom></p:spPr></p:pic><p:pic><p:nvPicPr><p:cNvPr id="7" name="Image 6"/><p:cNvPicPr><a:picLocks noChangeAspect="1"/></p:cNvPicPr><p:nvPr/></p:nvPicPr><p:blipFill rotWithShape="1"><a:blip r:embed="rId5" cstate="print"><a:extLst><a:ext uri="{28A0092B-C50C-407E-A947-70E740481C1C}"><a14:useLocalDpi xmlns:a14="http://schemas.microsoft.com/office/drawing/2010/main" val="0"/></a:ext></a:extLst></a:blip><a:srcRect l="88441" t="31488" r="9592" b="32158"/><a:stretch/></p:blipFill><p:spPr><a:xfrm><a:off x="8949604" y="3268133"/><a:ext cx="181807" cy="2239434"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom></p:spPr></p:pic><p:pic><p:nvPicPr><p:cNvPr id="8" name="Image 7"/><p:cNvPicPr><a:picLocks noChangeAspect="1"/></p:cNvPicPr><p:nvPr/></p:nvPicPr><p:blipFill rotWithShape="1"><a:blip r:embed="rId6" cstate="print"><a:extLst><a:ext uri="{28A0092B-C50C-407E-A947-70E740481C1C}"><a14:useLocalDpi xmlns:a14="http://schemas.microsoft.com/office/drawing/2010/main" val="0"/></a:ext></a:extLst></a:blip><a:srcRect l="88395" t="31902" r="9702" b="32265"/><a:stretch/></p:blipFill><p:spPr><a:xfrm><a:off x="5915915" y="3337951"/><a:ext cx="172812" cy="2169616"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom></p:spPr></p:pic><p:sp><p:nvSpPr><p:cNvPr id="9" name="Rectangle 8"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="6097194" y="5284771"/><a:ext cx="336551" cy="313781"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:ln><a:solidFill><a:schemeClr val="tx1"/></a:solidFill></a:ln></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"><a:shade val="50000"/></a:schemeClr></a:lnRef><a:fillRef idx="1"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr lIns="0" rIns="0" rtlCol="0" anchor="ctr"/><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr lang="fr-FR" sz="1050" b="1" dirty="0" smtClean="0"><a:solidFill><a:schemeClr val="bg1"/></a:solidFill></a:rPr><a:t>0.0</a:t></a:r><a:endParaRPr lang="fr-FR" sz="1050" b="1" dirty="0"><a:solidFill><a:schemeClr val="bg1"/></a:solidFill></a:endParaRPr></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="10" name="Rectangle 9"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="6097194" y="4902999"/><a:ext cx="336551" cy="313781"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:ln><a:solidFill><a:schemeClr val="tx1"/></a:solidFill></a:ln></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"><a:shade val="50000"/></a:schemeClr></a:lnRef><a:fillRef idx="1"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr lIns="0" rIns="0" rtlCol="0" anchor="ctr"/><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr lang="fr-FR" sz="1050" b="1" dirty="0" smtClean="0"><a:solidFill><a:schemeClr val="bg1"/></a:solidFill></a:rPr><a:t>0.2</a:t></a:r><a:endParaRPr lang="fr-FR" sz="1050" b="1" dirty="0"><a:solidFill><a:schemeClr val="bg1"/></a:solidFill></a:endParaRPr></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="11" name="Rectangle 10"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="6097194" y="4475238"/><a:ext cx="336551" cy="313781"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:ln><a:solidFill><a:schemeClr val="tx1"/></a:solidFill></a:ln></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"><a:shade val="50000"/></a:schemeClr></a:lnRef><a:fillRef idx="1"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr lIns="0" rIns="0" rtlCol="0" anchor="ctr"/><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr lang="fr-FR" sz="1050" b="1" dirty="0" smtClean="0"><a:solidFill><a:schemeClr val="bg1"/></a:solidFill></a:rPr><a:t>0.4</a:t></a:r><a:endParaRPr lang="fr-FR" sz="1050" b="1" dirty="0"><a:solidFill><a:schemeClr val="bg1"/></a:solidFill></a:endParaRPr></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="12" name="Rectangle 11"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="6097194" y="4042697"/><a:ext cx="336551" cy="313781"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:ln><a:solidFill><a:schemeClr val="tx1"/></a:solidFill></a:ln></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"><a:shade val="50000"/></a:schemeClr></a:lnRef><a:fillRef idx="1"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr lIns="0" rIns="0" rtlCol="0" anchor="ctr"/><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr lang="fr-FR" sz="1050" b="1" dirty="0" smtClean="0"><a:solidFill><a:schemeClr val="bg1"/></a:solidFill></a:rPr><a:t>0.6</a:t></a:r><a:endParaRPr lang="fr-FR" sz="1050" b="1" dirty="0"><a:solidFill><a:schemeClr val="bg1"/></a:solidFill></a:endParaRPr></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="13" name="Rectangle 12"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="6097194" y="3632258"/><a:ext cx="336551" cy="313781"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:ln><a:solidFill><a:schemeClr val="tx1"/></a:solidFill></a:ln></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"><a:shade val="50000"/></a:schemeClr></a:lnRef><a:fillRef idx="1"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr lIns="0" rIns="0" rtlCol="0" anchor="ctr"/><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr lang="fr-FR" sz="1050" b="1" dirty="0" smtClean="0"><a:solidFill><a:schemeClr val="bg1"/></a:solidFill></a:rPr><a:t>0.8</a:t></a:r><a:endParaRPr lang="fr-FR" sz="1050" b="1" dirty="0"><a:solidFill><a:schemeClr val="bg1"/></a:solidFill></a:endParaRPr></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="14" name="Rectangle 13"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="6097194" y="3227492"/><a:ext cx="336551" cy="313781"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:ln><a:solidFill><a:schemeClr val="tx1"/></a:solidFill></a:ln></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"><a:shade val="50000"/></a:schemeClr></a:lnRef><a:fillRef idx="1"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr lIns="0" rIns="0" rtlCol="0" anchor="ctr"/><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr lang="fr-FR" sz="1050" b="1" dirty="0" smtClean="0"><a:solidFill><a:schemeClr val="bg1"/></a:solidFill></a:rPr><a:t>1.0</a:t></a:r><a:endParaRPr lang="fr-FR" sz="1050" b="1" dirty="0"><a:solidFill><a:schemeClr val="bg1"/></a:solidFill></a:endParaRPr></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="15" name="Rectangle 14"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="9170603" y="5286856"/><a:ext cx="336551" cy="313781"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:ln><a:solidFill><a:schemeClr val="tx1"/></a:solidFill></a:ln></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"><a:shade val="50000"/></a:schemeClr></a:lnRef><a:fillRef idx="1"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr lIns="0" rIns="0" rtlCol="0" anchor="ctr"/><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr lang="fr-FR" sz="1050" b="1" dirty="0" smtClean="0"><a:solidFill><a:schemeClr val="bg1"/></a:solidFill></a:rPr><a:t>0</a:t></a:r><a:endParaRPr lang="fr-FR" sz="1050" b="1" dirty="0"><a:solidFill><a:schemeClr val="bg1"/></a:solidFill></a:endParaRPr></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="16" name="Rectangle 15"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="9170604" y="5046933"/><a:ext cx="336551" cy="313781"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:ln><a:solidFill><a:schemeClr val="tx1"/></a:solidFill></a:ln></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"><a:shade val="50000"/></a:schemeClr></a:lnRef><a:fillRef idx="1"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr lIns="0" rIns="0" rtlCol="0" anchor="ctr"/><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr lang="fr-FR" sz="1050" b="1" dirty="0" smtClean="0"><a:solidFill><a:schemeClr val="bg1"/></a:solidFill></a:rPr><a:t>250</a:t></a:r><a:endParaRPr lang="fr-FR" sz="1050" b="1" dirty="0"><a:solidFill><a:schemeClr val="bg1"/></a:solidFill></a:endParaRPr></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="17" name="Rectangle 16"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="9170604" y="4754637"/><a:ext cx="336551" cy="313781"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:ln><a:solidFill><a:schemeClr val="tx1"/></a:solidFill></a:ln></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"><a:shade val="50000"/></a:schemeClr></a:lnRef><a:fillRef idx="1"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr lIns="0" rIns="0" rtlCol="0" anchor="ctr"/><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr lang="fr-FR" sz="1050" b="1" dirty="0" smtClean="0"><a:solidFill><a:schemeClr val="bg1"/></a:solidFill></a:rPr><a:t>500</a:t></a:r><a:endParaRPr lang="fr-FR" sz="1050" b="1" dirty="0"><a:solidFill><a:schemeClr val="bg1"/></a:solidFill></a:endParaRPr></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="18" name="Rectangle 17"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="9170604" y="4474497"/><a:ext cx="336551" cy="313781"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:ln><a:solidFill><a:schemeClr val="tx1"/></a:solidFill></a:ln></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"><a:shade val="50000"/></a:schemeClr></a:lnRef><a:fillRef idx="1"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr lIns="0" rIns="0" rtlCol="0" anchor="ctr"/><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr lang="fr-FR" sz="1050" b="1" dirty="0" smtClean="0"><a:solidFill><a:schemeClr val="bg1"/></a:solidFill></a:rPr><a:t>750</a:t></a:r><a:endParaRPr lang="fr-FR" sz="1050" b="1" dirty="0"><a:solidFill><a:schemeClr val="bg1"/></a:solidFill></a:endParaRPr></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="19" name="Rectangle 18"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="9170604" y="4233389"/><a:ext cx="336551" cy="313781"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:ln><a:solidFill><a:schemeClr val="tx1"/></a:solidFill></a:ln></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"><a:shade val="50000"/></a:schemeClr></a:lnRef><a:fillRef idx="1"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr lIns="0" rIns="0" rtlCol="0" anchor="ctr"/><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr lang="fr-FR" sz="1050" b="1" dirty="0" smtClean="0"><a:solidFill><a:schemeClr val="bg1"/></a:solidFill></a:rPr><a:t>1000</a:t></a:r><a:endParaRPr lang="fr-FR" sz="1050" b="1" dirty="0"><a:solidFill><a:schemeClr val="bg1"/></a:solidFill></a:endParaRPr></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="20" name="Rectangle 19"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="9170604" y="3185157"/><a:ext cx="336551" cy="313781"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:ln><a:solidFill><a:schemeClr val="tx1"/></a:solidFill></a:ln></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"><a:shade val="50000"/></a:schemeClr></a:lnRef><a:fillRef idx="1"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr lIns="0" rIns="0" rtlCol="0" anchor="ctr"/><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr lang="fr-FR" sz="1050" b="1" dirty="0" smtClean="0"><a:solidFill><a:schemeClr val="bg1"/></a:solidFill></a:rPr><a:t>2000</a:t></a:r><a:endParaRPr lang="fr-FR" sz="1050" b="1" dirty="0"><a:solidFill><a:schemeClr val="bg1"/></a:solidFill></a:endParaRPr></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="21" name="Rectangle 20"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="9170602" y="3426878"/><a:ext cx="336551" cy="313781"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:ln><a:solidFill><a:schemeClr val="tx1"/></a:solidFill></a:ln></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"><a:shade val="50000"/></a:schemeClr></a:lnRef><a:fillRef idx="1"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr lIns="0" rIns="0" rtlCol="0" anchor="ctr"/><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr lang="fr-FR" sz="1050" b="1" dirty="0" smtClean="0"><a:solidFill><a:schemeClr val="bg1"/></a:solidFill></a:rPr><a:t>1750</a:t></a:r><a:endParaRPr lang="fr-FR" sz="1050" b="1" dirty="0"><a:solidFill><a:schemeClr val="bg1"/></a:solidFill></a:endParaRPr></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="22" name="Rectangle 21"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="9162134" y="3693155"/><a:ext cx="336551" cy="313781"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:ln><a:solidFill><a:schemeClr val="tx1"/></a:solidFill></a:ln></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"><a:shade val="50000"/></a:schemeClr></a:lnRef><a:fillRef idx="1"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr lIns="0" rIns="0" rtlCol="0" anchor="ctr"/><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr lang="fr-FR" sz="1050" b="1" dirty="0" smtClean="0"><a:solidFill><a:schemeClr val="bg1"/></a:solidFill></a:rPr><a:t>1500</a:t></a:r><a:endParaRPr lang="fr-FR" sz="1050" b="1" dirty="0"><a:solidFill><a:schemeClr val="bg1"/></a:solidFill></a:endParaRPr></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="23" name="Rectangle 22"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="9170601" y="3946876"/><a:ext cx="336551" cy="313781"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:ln><a:solidFill><a:schemeClr val="tx1"/></a:solidFill></a:ln></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"><a:shade val="50000"/></a:schemeClr></a:lnRef><a:fillRef idx="1"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr lIns="0" rIns="0" rtlCol="0" anchor="ctr"/><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:r><a:rPr lang="fr-FR" sz="1050" b="1" dirty="0" smtClean="0"><a:solidFill><a:schemeClr val="bg1"/></a:solidFill></a:rPr><a:t>1250</a:t></a:r><a:endParaRPr lang="fr-FR" sz="1050" b="1" dirty="0"><a:solidFill><a:schemeClr val="bg1"/></a:solidFill></a:endParaRPr></a:p></p:txBody></p:sp><p:sp><p:nvSpPr><p:cNvPr id="24" name="Rectangle 23"/><p:cNvSpPr/><p:nvPr/></p:nvSpPr><p:spPr><a:xfrm><a:off x="2732314" y="2873374"/><a:ext cx="1143000" cy="2988945"/></a:xfrm><a:prstGeom prst="rect"><a:avLst/></a:prstGeom><a:solidFill><a:schemeClr val="tx1"/></a:solidFill><a:ln><a:solidFill><a:schemeClr val="tx1"/></a:solidFill></a:ln></p:spPr><p:style><a:lnRef idx="2"><a:schemeClr val="accent1"><a:shade val="50000"/></a:schemeClr></a:lnRef><a:fillRef idx="1"><a:schemeClr val="accent1"/></a:fillRef><a:effectRef idx="0"><a:schemeClr val="accent1"/></a:effectRef><a:fontRef idx="minor"><a:schemeClr val="lt1"/></a:fontRef></p:style><p:txBody><a:bodyPr rtlCol="0" anchor="ctr"/><a:lstStyle/><a:p><a:pPr algn="ctr"/><a:endParaRPr lang="fr-FR"/></a:p></p:txBody></p:sp></p:spTree><p:extLst><p:ext uri="{BB962C8B-B14F-4D97-AF65-F5344CB8AC3E}"><p14:creationId xmlns:p14="http://schemas.microsoft.com/office/powerpoint/2010/main" val="2911224750"/></p:ext></p:extLst></p:cSld><p:clrMapOvr><a:masterClrMapping/></p:clrMapOvr><p:timing><p:tnLst><p:par><p:cTn id="1" dur="indefinite" restart="never" nodeType="tmRoot"><p:childTnLst><p:seq concurrent="1" nextAc="seek"><p:cTn id="2" dur="indefinite" nodeType="mainSeq"><p:childTnLst><p:par><p:cTn id="3" fill="hold"><p:stCondLst><p:cond delay="indefinite"/><p:cond evt="onBegin" delay="0"><p:tn val="2"/></p:cond></p:stCondLst><p:childTnLst><p:par><p:cTn id="4" fill="hold"><p:stCondLst><p:cond delay="0"/></p:stCondLst><p:childTnLst><p:par><p:cTn id="5" presetID="1" presetClass="mediacall" presetSubtype="0" fill="hold" nodeType="withEffect"><p:stCondLst><p:cond delay="0"/></p:stCondLst><p:childTnLst><p:cmd type="call" cmd="playFrom(0.0)"><p:cBhvr><p:cTn id="6" dur="30233" fill="hold"/><p:tgtEl><p:spTgt spid="6"/></p:tgtEl></p:cBhvr></p:cmd></p:childTnLst></p:cTn></p:par></p:childTnLst></p:cTn></p:par></p:childTnLst></p:cTn></p:par></p:childTnLst></p:cTn><p:prevCondLst><p:cond evt="onPrev" delay="0"><p:tgtEl><p:sldTgt/></p:tgtEl></p:cond></p:prevCondLst><p:nextCondLst><p:cond evt="onNext" delay="0"><p:tgtEl><p:sldTgt/></p:tgtEl></p:cond></p:nextCondLst></p:seq><p:video><p:cMediaNode vol="80000"><p:cTn id="7" repeatCount="indefinite" fill="remove" display="0"><p:stCondLst><p:cond delay="indefinite"/></p:stCondLst></p:cTn><p:tgtEl><p:spTgt spid="6"/></p:tgtEl></p:cMediaNode></p:video><p:seq concurrent="1" nextAc="seek"><p:cTn id="8" restart="whenNotActive" fill="hold" evtFilter="cancelBubble" nodeType="interactiveSeq"><p:stCondLst><p:cond evt="onClick" delay="0"><p:tgtEl><p:spTgt spid="6"/></p:tgtEl></p:cond></p:stCondLst><p:endSync evt="end" delay="0"><p:rtn val="all"/></p:endSync><p:childTnLst><p:par><p:cTn id="9" fill="hold"><p:stCondLst><p:cond delay="0"/></p:stCondLst><p:childTnLst><p:par><p:cTn id="10" fill="hold"><p:stCondLst><p:cond delay="0"/></p:stCondLst><p:childTnLst><p:par><p:cTn id="11" presetID="2" presetClass="mediacall" presetSubtype="0" fill="hold" nodeType="withEffect"><p:stCondLst><p:cond delay="0"/></p:stCondLst><p:childTnLst><p:cmd type="call" cmd="togglePause"><p:cBhvr><p:cTn id="12" dur="1" fill="hold"/><p:tgtEl><p:spTgt spid="6"/></p:tgtEl></p:cBhvr></p:cmd></p:childTnLst></p:cTn></p:par></p:childTnLst></p:cTn></p:par></p:childTnLst></p:cTn></p:par></p:childTnLst></p:cTn><p:nextCondLst><p:cond evt="onClick" delay="0"><p:tgtEl><p:spTgt spid="6"/></p:tgtEl></p:cond></p:nextCondLst></p:seq></p:childTnLst></p:cTn></p:par></p:tnLst></p:timing><p:extLst mod="1"><p:ext uri="{6950BFC3-D8DA-4A85-94F7-54DA5524770B}"><p188:commentRel xmlns="" xmlns:p188="http://schemas.microsoft.com/office/powerpoint/2018/8/main" r:id="rId7"/></p:ext></p:extLst></p:sld>

==> anc/ppt/tableStyles.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<a:tblStyleLst xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" def="{5C22544A-7EE6-4342-B048-85BDC9FD1C3A}"/>

==> anc/ppt/theme/theme1.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<a:theme xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" name="Thème Office"><a:themeElements><a:clrScheme name="Thème Office"><a:dk1><a:sysClr val="windowText" lastClr="000000"/></a:dk1><a:lt1><a:sysClr val="window" lastClr="FFFFFF"/></a:lt1><a:dk2><a:srgbClr val="44546A"/></a:dk2><a:lt2><a:srgbClr val="E7E6E6"/></a:lt2><a:accent1><a:srgbClr val="5B9BD5"/></a:accent1><a:accent2><a:srgbClr val="ED7D31"/></a:accent2><a:accent3><a:srgbClr val="A5A5A5"/></a:accent3><a:accent4><a:srgbClr val="FFC000"/></a:accent4><a:accent5><a:srgbClr val="4472C4"/></a:accent5><a:accent6><a:srgbClr val="70AD47"/></a:accent6><a:hlink><a:srgbClr val="0563C1"/></a:hlink><a:folHlink><a:srgbClr val="954F72"/></a:folHlink></a:clrScheme><a:fontScheme name="Thème Office"><a:majorFont><a:latin typeface="Calibri Light" panose="020F0302020204030204"/><a:ea typeface=""/><a:cs typeface=""/><a:font script="Jpan" typeface="游ゴシック Light"/><a:font script="Hang" typeface="맑은 고딕"/><a:font script="Hans" typeface="等线 Light"/><a:font script="Hant" typeface="新細明體"/><a:font script="Arab" typeface="Times New Roman"/><a:font script="Hebr" typeface="Times New Roman"/><a:font script="Thai" typeface="Angsana New"/><a:font script="Ethi" typeface="Nyala"/><a:font script="Beng" typeface="Vrinda"/><a:font script="Gujr" typeface="Shruti"/><a:font script="Khmr" typeface="MoolBoran"/><a:font script="Knda" typeface="Tunga"/><a:font script="Guru" typeface="Raavi"/><a:font script="Cans" typeface="Euphemia"/><a:font script="Cher" typeface="Plantagenet Cherokee"/><a:font script="Yiii" typeface="Microsoft Yi Baiti"/><a:font script="Tibt" typeface="Microsoft Himalaya"/><a:font script="Thaa" typeface="MV Boli"/><a:font script="Deva" typeface="Mangal"/><a:font script="Telu" typeface="Gautami"/><a:font script="Taml" typeface="Latha"/><a:font script="Syrc" typeface="Estrangelo Edessa"/><a:font script="Orya" typeface="Kalinga"/><a:font script="Mlym" typeface="Kartika"/><a:font script="Laoo" typeface="DokChampa"/><a:font script="Sinh" typeface="Iskoola Pota"/><a:font script="Mong" typeface="Mongolian Baiti"/><a:font script="Viet" typeface="Times New Roman"/><a:font script="Uigh" typeface="Microsoft Uighur"/><a:font script="Geor" typeface="Sylfaen"/></a:majorFont><a:minorFont><a:latin typeface="Calibri" panose="020F0502020204030204"/><a:ea typeface=""/><a:cs typeface=""/><a:font script="Jpan" typeface="游ゴシック"/><a:font script="Hang" typeface="맑은 고딕"/><a:font script="Hans" typeface="等线"/><a:font script="Hant" typeface="新細明體"/><a:font script="Arab" typeface="Arial"/><a:font script="Hebr" typeface="Arial"/><a:font script="Thai" typeface="Cordia New"/><a:font script="Ethi" typeface="Nyala"/><a:font script="Beng" typeface="Vrinda"/><a:font script="Gujr" typeface="Shruti"/><a:font script="Khmr" typeface="DaunPenh"/><a:font script="Knda" typeface="Tunga"/><a:font script="Guru" typeface="Raavi"/><a:font script="Cans" typeface="Euphemia"/><a:font script="Cher" typeface="Plantagenet Cherokee"/><a:font script="Yiii" typeface="Microsoft Yi Baiti"/><a:font script="Tibt" typeface="Microsoft Himalaya"/><a:font script="Thaa" typeface="MV Boli"/><a:font script="Deva" typeface="Mangal"/><a:font script="Telu" typeface="Gautami"/><a:font script="Taml" typeface="Latha"/><a:font script="Syrc" typeface="Estrangelo Edessa"/><a:font script="Orya" typeface="Kalinga"/><a:font script="Mlym" typeface="Kartika"/><a:font script="Laoo" typeface="DokChampa"/><a:font script="Sinh" typeface="Iskoola Pota"/><a:font script="Mong" typeface="Mongolian Baiti"/><a:font script="Viet" typeface="Arial"/><a:font script="Uigh" typeface="Microsoft Uighur"/><a:font script="Geor" typeface="Sylfaen"/></a:minorFont></a:fontScheme><a:fmtScheme name="Thème Office"><a:fillStyleLst><a:solidFill><a:schemeClr val="phClr"/></a:solidFill><a:gradFill rotWithShape="1"><a:gsLst><a:gs pos="0"><a:schemeClr val="phClr"><a:lumMod val="110000"/><a:satMod val="105000"/><a:tint val="67000"/></a:schemeClr></a:gs><a:gs pos="50000"><a:schemeClr val="phClr"><a:lumMod val="105000"/><a:satMod val="103000"/><a:tint val="73000"/></a:schemeClr></a:gs><a:gs pos="100000"><a:schemeClr val="phClr"><a:lumMod val="105000"/><a:satMod val="109000"/><a:tint val="81000"/></a:schemeClr></a:gs></a:gsLst><a:lin ang="5400000" scaled="0"/></a:gradFill><a:gradFill rotWithShape="1"><a:gsLst><a:gs pos="0"><a:schemeClr val="phClr"><a:satMod val="103000"/><a:lumMod val="102000"/><a:tint val="94000"/></a:schemeClr></a:gs><a:gs pos="50000"><a:schemeClr val="phClr"><a:satMod val="110000"/><a:lumMod val="100000"/><a:shade val="100000"/></a:schemeClr></a:gs><a:gs pos="100000"><a:schemeClr val="phClr"><a:lumMod val="99000"/><a:satMod val="120000"/><a:shade val="78000"/></a:schemeClr></a:gs></a:gsLst><a:lin ang="5400000" scaled="0"/></a:gradFill></a:fillStyleLst><a:lnStyleLst><a:ln w="6350" cap="flat" cmpd="sng" algn="ctr"><a:solidFill><a:schemeClr val="phClr"/></a:solidFill><a:prstDash val="solid"/><a:miter lim="800000"/></a:ln><a:ln w="12700" cap="flat" cmpd="sng" algn="ctr"><a:solidFill><a:schemeClr val="phClr"/></a:solidFill><a:prstDash val="solid"/><a:miter lim="800000"/></a:ln><a:ln w="19050" cap="flat" cmpd="sng" algn="ctr"><a:solidFill><a:schemeClr val="phClr"/></a:solidFill><a:prstDash val="solid"/><a:miter lim="800000"/></a:ln></a:lnStyleLst><a:effectStyleLst><a:effectStyle><a:effectLst/></a:effectStyle><a:effectStyle><a:effectLst/></a:effectStyle><a:effectStyle><a:effectLst><a:outerShdw blurRad="57150" dist="19050" dir="5400000" algn="ctr" rotWithShape="0"><a:srgbClr val="000000"><a:alpha val="63000"/></a:srgbClr></a:outerShdw></a:effectLst></a:effectStyle></a:effectStyleLst><a:bgFillStyleLst><a:solidFill><a:schemeClr val="phClr"/></a:solidFill><a:solidFill><a:schemeClr val="phClr"><a:tint val="95000"/><a:satMod val="170000"/></a:schemeClr></a:solidFill><a:gradFill rotWithShape="1"><a:gsLst><a:gs pos="0"><a:schemeClr val="phClr"><a:tint val="93000"/><a:satMod val="150000"/><a:shade val="98000"/><a:lumMod val="102000"/></a:schemeClr></a:gs><a:gs pos="50000"><a:schemeClr val="phClr"><a:tint val="98000"/><a:satMod val="130000"/><a:shade val="90000"/><a:lumMod val="103000"/></a:schemeClr></a:gs><a:gs pos="100000"><a:schemeClr val="phClr"><a:shade val="63000"/><a:satMod val="120000"/></a:schemeClr></a:gs></a:gsLst><a:lin ang="5400000" scaled="0"/></a:gradFill></a:bgFillStyleLst></a:fmtScheme></a:themeElements><a:objectDefaults/><a:extraClrSchemeLst/><a:extLst><a:ext uri="{05A4C25C-085E-4340-85A3-A5531E510DB2}"><thm15:themeFamily xmlns:thm15="http://schemas.microsoft.com/office/thememl/2012/main" name="Office Theme" id="{62F939B6-93AF-4DB8-9C6B-D6C7DFDC589F}" vid="{4A3C46E8-61CC-4603-A589-7422A47A8E4A}"/></a:ext></a:extLst></a:theme>

==> anc/ppt/viewProps.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes"?>
<p:viewPr xmlns:a="http://schemas.openxmlformats.org/drawingml/2006/main" xmlns:r="http://schemas.openxmlformats.org/officeDocument/2006/relationships" xmlns:p="http://schemas.openxmlformats.org/presentationml/2006/main" lastView="sldThumbnailView"><p:normalViewPr horzBarState="maximized"><p:restoredLeft sz="20010" autoAdjust="0"/><p:restoredTop sz="94660"/></p:normalViewPr><p:slideViewPr><p:cSldViewPr snapToGrid="0"><p:cViewPr><p:scale><a:sx n="66" d="100"/><a:sy n="66" d="100"/></p:scale><p:origin x="1020" y="-24"/></p:cViewPr><p:guideLst/></p:cSldViewPr></p:slideViewPr><p:notesTextViewPr><p:cViewPr><p:scale><a:sx n="3" d="2"/><a:sy n="3" d="2"/></p:scale><p:origin x="0" y="0"/></p:cViewPr></p:notesTextViewPr><p:gridSpacing cx="72008" cy="72008"/></p:viewPr>
